A Pre-Specified Construction-Confirmation Test of Operation-Level Causal Transfer Across Finite Isomorphic Symbolic Domains

Behavioral accuracy, linear decodability, and successful activation interventions do not by themselves show that a model carries an operation-level structure from one symbolic domain to another. We ask a narrower question in finite isomorphic state spaces: if the hidden-state difference between two operations is estimated separately for each source input, does adding that difference to a mapped recipient input move the model toward the corresponding recipient answer? The design compares this input-specific intervention with wrong-operation, norm-matched random, and no-op controls, and separates candidate construction from an independently isolated confirmation split. On a frozen Qwen2.5-7B-Instruct model at layers 20--21, one route--domain--operation candidate from a family pre-specified and frozen before confirmation access, transparent | integer_mod16--letters16 | successor->predecessor, passed both PyVene splits; its confirmation intersection--union p-value was 0.000198 and its 36-family Holm-adjusted p-value was 0.006943. A subsequent NNsight 0.7.0 experiment, pre-specified and frozen before its confirmation access, tested only this selected prompt route, without candidate or layer reselection. It reproduced all 12 confirmation effect estimates, confidence intervals, and exact sign-flip p-values numerically; its 36-family Holm-adjusted p-value was 0.007141. The result is therefore limited to one prompt route and one candidate, replicated across two intervention implementations on one model revision and one layer interval. It does not establish cross-model generalization, full-family backend independence, domain-general transfer, or algebraic invariance.

==> anc/supplement_s1_formal_family_adjudication.csv <==
candidate_id,construction_pass,confirmation_eligible,measured,confirmation_passed,intersection_class,candidate_iut_p_unadjusted,holm_adjusted_p,confidence_rule_passed,holm_rule_passed,noop_failure_count,state_count,selected_layers,component_count,components_json
transparent|binary4--integer_mod16|successor->predecessor,false,false,false,false,neither,1.0,1.0,false,false,0,5,"[20,21]",0,{}
transparent|binary4--integer_mod16|successor->reflection,false,false,false,false,neither,1.0,1.0,false,false,0,8,"[20,21]",0,{}
transparent|binary4--integer_mod16|predecessor->successor,false,false,false,false,neither,1.0,1.0,false,false,0,5,"[20,21]",0,{}
transparent|binary4--integer_mod16|predecessor->reflection,false,false,false,false,neither,1.0,1.0,false,false,0,4,"[20,21]",0,{}
transparent|binary4--integer_mod16|reflection->successor,false,false,false,false,neither,1.0,1.0,false,false,0,8,"[20,21]",0,{}
transparent|binary4--integer_mod16|reflection->predecessor,false,false,false,false,neither,1.0,1.0,false,false,0,4,"[20,21]",0,{}
transparent|binary4--letters16|successor->predecessor,false,false,false,false,neither,1.0,1.0,false,false,0,5,"[20,21]",0,{}
transparent|binary4--letters16|successor->reflection,false,false,false,false,neither,1.0,1.0,false,false,0,0,"[20,21]",0,{}
transparent|binary4--letters16|predecessor->successor,false,false,false,false,neither,1.0,1.0,false,false,0,5,"[20,21]",0,{}
transparent|binary4--letters16|predecessor->reflection,false,false,false,false,neither,1.0,1.0,false,false,0,0,"[20,21]",0,{}
transparent|binary4--letters16|reflection->successor,false,false,false,false,neither,1.0,1.0,false,false,0,0,"[20,21]",0,{}
transparent|binary4--letters16|reflection->predecessor,false,false,false,false,neither,1.0,1.0,false,false,0,0,"[20,21]",0,{}
transparent|integer_mod16--letters16|successor->predecessor,true,true,true,true,both_split_pass,0.0001983642578125,0.0069427490234375,true,true,0,16,"[20,21]",12,"{""D1_to_D2|real_dM"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":19.690188038620903,""exact_one_sided_state_sign_flip_p"":1.52587890625e-05,""lower95"":15.485353835047903,""resamples"":10000,""seed_sha256"":""2d723e0731d7f0f94dffa9bb222370b82d85448bf3e6c9a73ba876a9e7f2875e"",""state_count"":16,""upper95"":23.678713547279642},""D1_to_D2|real_minus_mean_matched_random_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.5499324686908278,""exact_one_sided_state_sign_flip_p"":1.52587890625e-05,""lower95"":0.4314640275192562,""resamples"":10000,""seed_sha256"":""9baabc57ac51eef3352326311b8b829e67f3f18ef50195c05ca4b73744794f33"",""state_count"":16,""upper95"":0.6553759899320413},""D1_to_D2|real_minus_shuffled_operation_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.37498434269158,""exact_one_sided_state_sign_flip_p"":6.103515625e-05,""lower95"":0.2568479002294578,""resamples"":10000,""seed_sha256"":""08abd4bdc114ae38402f6432fcdb77740f02c861824aedcc1b35345d51b77fb0"",""state_count"":16,""upper95"":0.49204771809067793},""D1_to_D2|real_normalized_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.6018675859019066,""exact_one_sided_state_sign_flip_p"":1.52587890625e-05,""lower95"":0.48442327922624295,""resamples"":10000,""seed_sha256"":""e380575eaf5a86115be9e9c72fea773d07bcd56be4752d6797309b320d9bda25"",""state_count"":16,""upper95"":0.7112118594715772},""D2_to_D1|real_dM"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":15.799307323029694,""exact_one_sided_state_sign_flip_p"":1.52587890625e-05,""lower95"":11.270404851943908,""resamples"":10000,""seed_sha256"":""d6cf6486c75c59936dd2749c1e8ca6ef4dc1b50ea626b1c35424e1e12ac3961a"",""state_count"":16,""upper95"":20.15412561430378},""D2_to_D1|real_minus_mean_matched_random_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.48928536242227005,""exact_one_sided_state_sign_flip_p"":1.52587890625e-05,""lower95"":0.337994622710005,""resamples"":10000,""seed_sha256"":""4a9538cca81f54154b8cb66494250f1b42308f44b360830241ee1fe221e5527d"",""state_count"":16,""upper95"":0.6384412831526473},""D2_to_D1|real_minus_shuffled_operation_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.15868049579570165,""exact_one_sided_state_sign_flip_p"":0.0001983642578125,""lower95"":0.09282625375164404,""resamples"":10000,""seed_sha256"":""78a63a29b61db43f576709dab876b3450c7ecaef4f1c73b1dcb09400ae47dbd9"",""state_count"":16,""upper95"":0.23190440809619095},""D2_to_D1|real_normalized_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.5052883537419303,""exact_one_sided_state_sign_flip_p"":1.52587890625e-05,""lower95"":0.3502126788054602,""resamples"":10000,""seed_sha256"":""fb48d66ac39906008a80b194ec28dc234327099d281886a7680a5588e3f07448"",""state_count"":16,""upper95"":0.6565174656657993},""bidirectional_aggregate|real_dM"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":17.7447476808253,""exact_one_sided_state_sign_flip_p"":1.52587890625e-05,""lower95"":14.174127164617857,""resamples"":10000,""seed_sha256"":""c42c75056c594a69430ee431a37b97d9ce402733bc4190d86be198e93fb53014"",""state_count"":16,""upper95"":21.172185340204322},""bidirectional_aggregate|real_minus_mean_matched_random_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.519608915556549,""exact_one_sided_state_sign_flip_p"":1.52587890625e-05,""lower95"":0.42152084087590375,""resamples"":10000,""seed_sha256"":""610e95962ee87f7a0c8af3af96ef57244cecf26241826c6b81d8fddf361404c6"",""state_count"":16,""upper95"":0.6205722213672297},""bidirectional_aggregate|real_minus_shuffled_operation_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.2668324192436408,""exact_one_sided_state_sign_flip_p"":1.52587890625e-05,""lower95"":0.19294863487902314,""resamples"":10000,""seed_sha256"":""54af46d457ba3993ed3b1f0db7965a8a95969034a81e6af5d9484b2b3109c141"",""state_count"":16,""upper95"":0.3386113666577948},""bidirectional_aggregate|real_normalized_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.5535779698219184,""exact_one_sided_state_sign_flip_p"":1.52587890625e-05,""lower95"":0.45873983257562,""resamples"":10000,""seed_sha256"":""59377fcaa8fe4f3717d57d959eace30c0438c3168d69831bab52f6a642727bf7"",""state_count"":16,""upper95"":0.6504273406516317}}"
transparent|integer_mod16--letters16|successor->reflection,true,false,false,false,construction_only,1.0,1.0,false,false,0,0,"[20,21]",0,{}
transparent|integer_mod16--letters16|predecessor->successor,true,true,true,false,construction_only,0.0029296875,0.0966796875,true,false,0,16,"[20,21]",12,"{""D1_to_D2|real_dM"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":17.858866884332514,""exact_one_sided_state_sign_flip_p"":1.52587890625e-05,""lower95"":13.557330979894658,""resamples"":10000,""seed_sha256"":""eeeb1409dc19dbb95f0d3bf44ed3fc52f2b91389e491327f46b1c564f197f097"",""state_count"":16,""upper95"":22.135512984369797},""D1_to_D2|real_minus_mean_matched_random_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.4517424459651317,""exact_one_sided_state_sign_flip_p"":1.52587890625e-05,""lower95"":0.35047074576370946,""resamples"":10000,""seed_sha256"":""86b9ecdf2c2983798952839bf5f40116c60bb73b133477f5e59c74e1d5fce634"",""state_count"":16,""upper95"":0.5489535913094477},""D1_to_D2|real_minus_shuffled_operation_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.3129138947204099,""exact_one_sided_state_sign_flip_p"":1.52587890625e-05,""lower95"":0.23579648224542105,""resamples"":10000,""seed_sha256"":""2e24c9b1ea06fd7a900f4332dee73d2a258acb9b23f2c92c852e60077fca49c7"",""state_count"":16,""upper95"":0.3862305890946855},""D1_to_D2|real_normalized_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.5328367133269313,""exact_one_sided_state_sign_flip_p"":1.52587890625e-05,""lower95"":0.41901125445871706,""resamples"":10000,""seed_sha256"":""f24d271b6615488569df4a77b68f2ed2e4c215d92e69ed79724fdbef7deb7e21"",""state_count"":16,""upper95"":0.6381020249120591},""D2_to_D1|real_dM"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":14.969009527011892,""exact_one_sided_state_sign_flip_p"":1.52587890625e-05,""lower95"":10.394644417562986,""resamples"":10000,""seed_sha256"":""22b99d9a0a60fed9ab277beb77c6d4828913e7fda6aaeebf329a2efa2f03e6f3"",""state_count"":16,""upper95"":19.477111859469517},""D2_to_D1|real_minus_mean_matched_random_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.43758349531250534,""exact_one_sided_state_sign_flip_p"":1.52587890625e-05,""lower95"":0.3023978273796897,""resamples"":10000,""seed_sha256"":""c6c93bd490be999a23f38b74b7dac540b9b42f250e2c4857a5821ed5bf81ba1c"",""state_count"":16,""upper95"":0.5708672522799209},""D2_to_D1|real_minus_shuffled_operation_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.20407077976657362,""exact_one_sided_state_sign_flip_p"":0.0029296875,""lower95"":0.0866881165343189,""resamples"":10000,""seed_sha256"":""3972e79d28c3b741d330635b79b7a83db19a34dff7dce81daaffa156e982f772"",""state_count"":16,""upper95"":0.3258352003551907},""D2_to_D1|real_normalized_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.4743354422981275,""exact_one_sided_state_sign_flip_p"":1.52587890625e-05,""lower95"":0.32900085793365486,""resamples"":10000,""seed_sha256"":""c7be7ed904fb69c7adf1a7dda4bbc0e09c915e8ae4fe7af7f7dec8f7441f1a50"",""state_count"":16,""upper95"":0.6149654913005482},""bidirectional_aggregate|real_dM"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":16.413938205672203,""exact_one_sided_state_sign_flip_p"":1.52587890625e-05,""lower95"":12.458967752438141,""resamples"":10000,""seed_sha256"":""0cc48bd76cb0031dbcfc2eff94a1f3965e511580343143befb80f0c3247ad51e"",""state_count"":16,""upper95"":20.472023109396318},""bidirectional_aggregate|real_minus_mean_matched_random_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.44466297063881843,""exact_one_sided_state_sign_flip_p"":1.52587890625e-05,""lower95"":0.34254516250522776,""resamples"":10000,""seed_sha256"":""d1d8aee2aebc94a347e641c4e0df86b34cdff4defd58d7125fd398e28d7473b0"",""state_count"":16,""upper95"":0.5454306514495593},""bidirectional_aggregate|real_minus_shuffled_operation_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.25849233724349174,""exact_one_sided_state_sign_flip_p"":1.52587890625e-05,""lower95"":0.18537207697824196,""resamples"":10000,""seed_sha256"":""16f1bab4f07154bde219a4548229bcccdd6ea3995201913bf4df44973211283e"",""state_count"":16,""upper95"":0.3328815658092711},""bidirectional_aggregate|real_normalized_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.5035860778125295,""exact_one_sided_state_sign_flip_p"":1.52587890625e-05,""lower95"":0.39811722287003193,""resamples"":10000,""seed_sha256"":""7a650874c14f1fae16a19d0ac67bc3936c97b1d0363b6674ec2f16c8088ce088"",""state_count"":16,""upper95"":0.6091349430450502}}"
transparent|integer_mod16--letters16|predecessor->reflection,false,false,false,false,neither,1.0,1.0,false,false,0,0,"[20,21]",0,{}
transparent|integer_mod16--letters16|reflection->successor,true,false,false,false,construction_only,1.0,1.0,false,false,0,0,"[20,21]",0,{}
transparent|integer_mod16--letters16|reflection->predecessor,false,false,false,false,neither,1.0,1.0,false,false,0,0,"[20,21]",0,{}
relational|binary4--integer_mod16|successor->predecessor,false,false,false,false,neither,1.0,1.0,false,false,0,5,"[20,21]",0,{}
relational|binary4--integer_mod16|successor->reflection,false,true,true,true,confirmation_only_frozen,0.00048828125,0.0166015625,true,true,0,12,"[20,21]",12,"{""D1_to_D2|real_dM"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":20.169648873574527,""exact_one_sided_state_sign_flip_p"":0.00048828125,""lower95"":14.374969857915062,""resamples"":10000,""seed_sha256"":""a770295db9135564930ca523192f4aee602afa96783f9a3fc57f61e317b97139"",""state_count"":12,""upper95"":25.47370611466378},""D1_to_D2|real_minus_mean_matched_random_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.48179374481009235,""exact_one_sided_state_sign_flip_p"":0.00048828125,""lower95"":0.33130078901103693,""resamples"":10000,""seed_sha256"":""43e0f0c40533828b8fbf8afeb8142876a03f7ea265d16d80c01dfed0a26c4fde"",""state_count"":12,""upper95"":0.6259546488071789},""D1_to_D2|real_minus_shuffled_operation_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.5803841513962072,""exact_one_sided_state_sign_flip_p"":0.00048828125,""lower95"":0.40824420120096244,""resamples"":10000,""seed_sha256"":""ab9c0d24af12962533980ddf3498059ce259459538ada17080933a7910b1b779"",""state_count"":12,""upper95"":0.7432681868408944},""D1_to_D2|real_normalized_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.5009271912043481,""exact_one_sided_state_sign_flip_p"":0.00048828125,""lower95"":0.3458403316913297,""resamples"":10000,""seed_sha256"":""4f6b1f541d8119a37414532eb5d5ecf20cb21efe2eedeca71d2f2baddd6d941f"",""state_count"":12,""upper95"":0.6477390562743893},""D2_to_D1|real_dM"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":8.689384482012429,""exact_one_sided_state_sign_flip_p"":0.000244140625,""lower95"":6.3821833349506205,""resamples"":10000,""seed_sha256"":""5d4ecc1d06ed7b5cd1eedeacebd327bdc27a44650195e74a418c50e3b0542488"",""state_count"":12,""upper95"":11.176432848615756},""D2_to_D1|real_minus_mean_matched_random_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.30138655306674483,""exact_one_sided_state_sign_flip_p"":0.000244140625,""lower95"":0.18802570964654655,""resamples"":10000,""seed_sha256"":""c3738639274f521d51433fac3fd4e9a84613b2ecb77c09486929df7c8ab573d3"",""state_count"":12,""upper95"":0.4464426160894117},""D2_to_D1|real_minus_shuffled_operation_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.32671451726493866,""exact_one_sided_state_sign_flip_p"":0.000244140625,""lower95"":0.17164011484666572,""resamples"":10000,""seed_sha256"":""095bad6270b56f6f134e4c6e37185aa220916152c5164b1f9f3ca0db79a64f08"",""state_count"":12,""upper95"":0.5461742417202309},""D2_to_D1|real_normalized_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.3529106475281886,""exact_one_sided_state_sign_flip_p"":0.000244140625,""lower95"":0.23000263290780362,""resamples"":10000,""seed_sha256"":""0fe2b9ab71874eb47c84ae3b0f9089c82359447e43243d344139d1ac064b37dc"",""state_count"":12,""upper95"":0.5021597009891897},""bidirectional_aggregate|real_dM"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":14.429516677793478,""exact_one_sided_state_sign_flip_p"":0.000244140625,""lower95"":10.829506702526032,""resamples"":10000,""seed_sha256"":""57b6e4925ec5880ee66369b6559ce9c7d640883f7d3f7e4237127ec017313788"",""state_count"":12,""upper95"":17.653594428805075},""bidirectional_aggregate|real_minus_mean_matched_random_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.3915901489384186,""exact_one_sided_state_sign_flip_p"":0.000244140625,""lower95"":0.28760518138198266,""resamples"":10000,""seed_sha256"":""30c4f70c4f385de91eb7be15eb1a96bbff0bee3ba8f46908435c8dc20c6a257d"",""state_count"":12,""upper95"":0.4994684876119129},""bidirectional_aggregate|real_minus_shuffled_operation_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.45354933433057293,""exact_one_sided_state_sign_flip_p"":0.000244140625,""lower95"":0.3233882341767675,""resamples"":10000,""seed_sha256"":""4ed8ba54bc20ed43c3965c7d58abc480163dad3239bf6b524cb60e23302ca7e2"",""state_count"":12,""upper95"":0.6085980730203034},""bidirectional_aggregate|real_normalized_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.42691891936626836,""exact_one_sided_state_sign_flip_p"":0.000244140625,""lower95"":0.3122193593387547,""resamples"":10000,""seed_sha256"":""725917c98f8591fd6bf5228312865648af5d8b017e844404e6a57c8ea59fb162"",""state_count"":12,""upper95"":0.5380435259298181}}"
relational|binary4--integer_mod16|predecessor->successor,false,false,false,false,neither,1.0,1.0,false,false,0,5,"[20,21]",0,{}
relational|binary4--integer_mod16|predecessor->reflection,false,false,false,false,neither,1.0,1.0,false,false,0,3,"[20,21]",0,{}
relational|binary4--integer_mod16|reflection->successor,true,true,true,false,construction_only,0.0107421875,0.34375,true,false,0,12,"[20,21]",12,"{""D1_to_D2|real_dM"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":12.2331891752688,""exact_one_sided_state_sign_flip_p"":0.000244140625,""lower95"":8.851686947483586,""resamples"":10000,""seed_sha256"":""f0bb92e203aba982a153b31d6092441b6128095f449425828ae95830db6d7439"",""state_count"":12,""upper95"":15.740828811675707},""D1_to_D2|real_minus_mean_matched_random_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.2802657249964861,""exact_one_sided_state_sign_flip_p"":0.000244140625,""lower95"":0.20079468246931842,""resamples"":10000,""seed_sha256"":""8846d159adceb05796a628876fd847dda933ed9b0e33be7d7b642c8a29134ee8"",""state_count"":12,""upper95"":0.362495545942046},""D1_to_D2|real_minus_shuffled_operation_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.2762698951471625,""exact_one_sided_state_sign_flip_p"":0.0009765625,""lower95"":0.16580570768509925,""resamples"":10000,""seed_sha256"":""aa64eae24f588a2a1f8a85036cb494c339fc979feaf2ba1dcd3d1f71521aab8e"",""state_count"":12,""upper95"":0.38415004075202147},""D1_to_D2|real_normalized_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.3091631060206171,""exact_one_sided_state_sign_flip_p"":0.000244140625,""lower95"":0.22442130014666048,""resamples"":10000,""seed_sha256"":""07326f069d7c0ab3a9a0d8c7605e504396339573549b62d4cd26e1fcc1db6034"",""state_count"":12,""upper95"":0.39361302994041947},""D2_to_D1|real_dM"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":4.720546630024425,""exact_one_sided_state_sign_flip_p"":0.00048828125,""lower95"":2.711658446273456,""resamples"":10000,""seed_sha256"":""c4bd7d500639c38dda34e959c79eea1e63a7838885d6938f97ee71168866fb18"",""state_count"":12,""upper95"":6.886228857911192},""D2_to_D1|real_minus_mean_matched_random_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.1209474027646024,""exact_one_sided_state_sign_flip_p"":0.0048828125,""lower95"":0.048386540998121175,""resamples"":10000,""seed_sha256"":""fe51493008759e0e6159dfbb620c1d9e3ab3c5c7c57c88ffa99c25635942987e"",""state_count"":12,""upper95"":0.1998859462307392},""D2_to_D1|real_minus_shuffled_operation_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.1522551797487417,""exact_one_sided_state_sign_flip_p"":0.0107421875,""lower95"":0.04644386810277676,""resamples"":10000,""seed_sha256"":""aa0b422fbc9be1f566e9c2ae67150a7942c741deeca118a928c89647001c158a"",""state_count"":12,""upper95"":0.2444688525869673},""D2_to_D1|real_normalized_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.17632556175387748,""exact_one_sided_state_sign_flip_p"":0.00048828125,""lower95"":0.10114631036888407,""resamples"":10000,""seed_sha256"":""597863eb806bd4b4577f17a5f3ac962df7471b96ecaf16e3cab5d389d47b720d"",""state_count"":12,""upper95"":0.25831309240867945},""bidirectional_aggregate|real_dM"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":8.476867902646612,""exact_one_sided_state_sign_flip_p"":0.000244140625,""lower95"":6.3242434620639,""resamples"":10000,""seed_sha256"":""1c5914adbb5af26789de4cda69d44c05d674c43f21ea3df0b5a892e70bdee3e8"",""state_count"":12,""upper95"":10.79558588419303},""bidirectional_aggregate|real_minus_mean_matched_random_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.2006065638805442,""exact_one_sided_state_sign_flip_p"":0.000244140625,""lower95"":0.13721756514965375,""resamples"":10000,""seed_sha256"":""8a3e5d0baff4d65cbe1333857c6bd3ae3b5a5e9bb531082898437825899bed23"",""state_count"":12,""upper95"":0.27077608026866246},""bidirectional_aggregate|real_minus_shuffled_operation_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.21426253744795207,""exact_one_sided_state_sign_flip_p"":0.002197265625,""lower95"":0.10855490227539592,""resamples"":10000,""seed_sha256"":""6d88ab1e33d86f4e22664b442f2b87e8ba28fb383566edc17572011b904acbaf"",""state_count"":12,""upper95"":0.3051225646872908},""bidirectional_aggregate|real_normalized_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.24274433388724725,""exact_one_sided_state_sign_flip_p"":0.000244140625,""lower95"":0.17742357070012962,""resamples"":10000,""seed_sha256"":""29d494596406868fbb45963baf1e1d9137ee9c0fea21ca1fe8fdca4989a00e05"",""state_count"":12,""upper95"":0.3146138133095325}}"
relational|binary4--integer_mod16|reflection->predecessor,false,false,false,false,neither,1.0,1.0,false,false,0,3,"[20,21]",0,{}
relational|binary4--letters16|successor->predecessor,false,false,false,false,neither,1.0,1.0,false,false,0,3,"[20,21]",0,{}
relational|binary4--letters16|successor->reflection,false,false,false,false,neither,1.0,1.0,false,false,0,0,"[20,21]",0,{}
relational|binary4--letters16|predecessor->successor,false,false,false,false,neither,1.0,1.0,false,false,0,3,"[20,21]",0,{}
relational|binary4--letters16|predecessor->reflection,false,false,false,false,neither,1.0,1.0,false,false,0,0,"[20,21]",0,{}
relational|binary4--letters16|reflection->successor,false,false,false,false,neither,1.0,1.0,false,false,0,0,"[20,21]",0,{}
relational|binary4--letters16|reflection->predecessor,false,false,false,false,neither,1.0,1.0,false,false,0,0,"[20,21]",0,{}
relational|integer_mod16--letters16|successor->predecessor,false,true,true,true,confirmation_only_frozen,0.00018310546875,0.006591796875,true,true,0,14,"[20,21]",12,"{""D1_to_D2|real_dM"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":15.298270944385097,""exact_one_sided_state_sign_flip_p"":6.103515625e-05,""lower95"":12.28459934280441,""resamples"":10000,""seed_sha256"":""d8b5625120d5b011c46b84e62bf507d6f02389e2cba2c89abc642c668fd59088"",""state_count"":14,""upper95"":18.066405718192982},""D1_to_D2|real_minus_mean_matched_random_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.651965816639028,""exact_one_sided_state_sign_flip_p"":6.103515625e-05,""lower95"":0.5098299964307984,""resamples"":10000,""seed_sha256"":""1745d930a44f896cc18a981a22f9d7b70704e0118bbaeba9cd5aa49ab62ada1e"",""state_count"":14,""upper95"":0.7616874030984819},""D1_to_D2|real_minus_shuffled_operation_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.2946656222951927,""exact_one_sided_state_sign_flip_p"":6.103515625e-05,""lower95"":0.2201706677890816,""resamples"":10000,""seed_sha256"":""9872321d849d6344f478ce3b25a57b557452b3a243c9ef4087ee1233b8c131a0"",""state_count"":14,""upper95"":0.36298818747049955},""D1_to_D2|real_normalized_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.693753538851712,""exact_one_sided_state_sign_flip_p"":6.103515625e-05,""lower95"":0.5539429925149856,""resamples"":10000,""seed_sha256"":""800532e5fb5032deb2bb557f69f7aba502e694fcd1011ff4924ea1a7bc566bef"",""state_count"":14,""upper95"":0.8063363605738539},""D2_to_D1|real_dM"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":11.629173390679332,""exact_one_sided_state_sign_flip_p"":6.103515625e-05,""lower95"":7.433750637385791,""resamples"":10000,""seed_sha256"":""9bd5cf62473f8cc6535bd955c80e823ddb2e3f09af3ba08567f9df007bfc3c9d"",""state_count"":14,""upper95"":15.750265090426183},""D2_to_D1|real_minus_mean_matched_random_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.3318402450897228,""exact_one_sided_state_sign_flip_p"":6.103515625e-05,""lower95"":0.20807510592480613,""resamples"":10000,""seed_sha256"":""72e8b95002551483ec8375cea30abde96b87ca5c35e4a760da57dbd2e9321b9c"",""state_count"":14,""upper95"":0.4545766031729497},""D2_to_D1|real_minus_shuffled_operation_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.19802266528468832,""exact_one_sided_state_sign_flip_p"":0.00018310546875,""lower95"":0.11652495022358998,""resamples"":10000,""seed_sha256"":""3b2487b1c5a8689f1a9d58dfd043b3dfc8bbe7fd96b334f7d863089a7c599c3b"",""state_count"":14,""upper95"":0.2845014769416951},""D2_to_D1|real_normalized_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.33835383669441604,""exact_one_sided_state_sign_flip_p"":6.103515625e-05,""lower95"":0.21044282862170086,""resamples"":10000,""seed_sha256"":""333599162c5489bdbf5987f16626327b4a427dccc26f0f50ed015cbeef90ecf6"",""state_count"":14,""upper95"":0.46734595734589446},""bidirectional_aggregate|real_dM"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":13.463722167532215,""exact_one_sided_state_sign_flip_p"":6.103515625e-05,""lower95"":10.213280013768472,""resamples"":10000,""seed_sha256"":""56282cddb91c58700afcd8454a5d96c04eae7fa35862095471e784cc12d9272f"",""state_count"":14,""upper95"":16.601101553821245},""bidirectional_aggregate|real_minus_mean_matched_random_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.49190303086437553,""exact_one_sided_state_sign_flip_p"":6.103515625e-05,""lower95"":0.38185656956478625,""resamples"":10000,""seed_sha256"":""f120ec60e969e87f89ae7022377e529dd5d2fa0fe71039e4d8b260f03f212b5e"",""state_count"":14,""upper95"":0.5903986018771938},""bidirectional_aggregate|real_minus_shuffled_operation_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.24634414378994052,""exact_one_sided_state_sign_flip_p"":6.103515625e-05,""lower95"":0.17618477677571623,""resamples"":10000,""seed_sha256"":""f70ed3a2b8a3f49e5ff939b0c5556209b2585ac4fe27087e865cdcedcbd08654"",""state_count"":14,""upper95"":0.31612764831692475},""bidirectional_aggregate|real_normalized_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.516053687773064,""exact_one_sided_state_sign_flip_p"":6.103515625e-05,""lower95"":0.4085538972200719,""resamples"":10000,""seed_sha256"":""dc9627547efdc979b91ec6d8aa9fad95f1ec67a29623cd34e6f20a8bf96c2bb0"",""state_count"":14,""upper95"":0.6112606760913504}}"
relational|integer_mod16--letters16|successor->reflection,false,false,false,false,neither,1.0,1.0,false,false,0,0,"[20,21]",0,{}
relational|integer_mod16--letters16|predecessor->successor,false,true,true,false,neither,0.06781005859375,1.0,false,false,0,14,"[20,21]",12,"{""D1_to_D2|real_dM"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":16.814804004587845,""exact_one_sided_state_sign_flip_p"":6.103515625e-05,""lower95"":13.866127926707057,""resamples"":10000,""seed_sha256"":""46c151be71c9e3ba91d718ef2d8df99ec7d3041ca509b4105c389b8e1bffdb3f"",""state_count"":14,""upper95"":19.90748367957453},""D1_to_D2|real_minus_mean_matched_random_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.7240709497000851,""exact_one_sided_state_sign_flip_p"":6.103515625e-05,""lower95"":0.5873882658004048,""resamples"":10000,""seed_sha256"":""35137f3626cea840aa027ee892bf6784798e1f9ea8630a0b53f0de8a92cb89c8"",""state_count"":14,""upper95"":0.8528189708006024},""D1_to_D2|real_minus_shuffled_operation_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.599443357525635,""exact_one_sided_state_sign_flip_p"":6.103515625e-05,""lower95"":0.4532636637676783,""resamples"":10000,""seed_sha256"":""08a7d87565ebf8d0361dfc41a967a64ea95b997d5c0d9f7efb3217b3faafa525"",""state_count"":14,""upper95"":0.742115539690472},""D1_to_D2|real_normalized_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.7595462222053829,""exact_one_sided_state_sign_flip_p"":6.103515625e-05,""lower95"":0.6164253575228854,""resamples"":10000,""seed_sha256"":""92ccf83200e21779f0c34694e1c44194f82cf71fdd93aafb5ec92877958c7af5"",""state_count"":14,""upper95"":0.8953832251544467},""D2_to_D1|real_dM"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":10.67778806444559,""exact_one_sided_state_sign_flip_p"":6.103515625e-05,""lower95"":7.245442499698844,""resamples"":10000,""seed_sha256"":""0d2d46bf8591a4ad985ea94c17a362398bcf615f575b8898b16166c0ebab6443"",""state_count"":14,""upper95"":14.113967755970407},""D2_to_D1|real_minus_mean_matched_random_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.2942301736939436,""exact_one_sided_state_sign_flip_p"":6.103515625e-05,""lower95"":0.1947444761827502,""resamples"":10000,""seed_sha256"":""9a356eab771ef12cb08b5ca903525323e72d023f24d87af03fe89a84bb951079"",""state_count"":14,""upper95"":0.3906300906752086},""D2_to_D1|real_minus_shuffled_operation_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.07100119559383375,""exact_one_sided_state_sign_flip_p"":0.06781005859375,""lower95"":-0.022909159780671328,""resamples"":10000,""seed_sha256"":""c61d4f757d635a77039fd1212d969fde5e18385bdfcf1801be359a2f36d14915"",""state_count"":14,""upper95"":0.14347748146968092},""D2_to_D1|real_normalized_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.3117628042090074,""exact_one_sided_state_sign_flip_p"":6.103515625e-05,""lower95"":0.20780654649430672,""resamples"":10000,""seed_sha256"":""4333e249f6c8834886641135d248d584283953ebb926def3bb8ed1c4995dc250"",""state_count"":14,""upper95"":0.4130224596102577},""bidirectional_aggregate|real_dM"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":13.746296034516718,""exact_one_sided_state_sign_flip_p"":6.103515625e-05,""lower95"":11.092044175083108,""resamples"":10000,""seed_sha256"":""f1ac7f30acd83b3a20274ab7bcae53db1f3ecff071bd4c5396ca6bb289107338"",""state_count"":14,""upper95"":16.486382200795724},""bidirectional_aggregate|real_minus_mean_matched_random_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.5091505616970143,""exact_one_sided_state_sign_flip_p"":6.103515625e-05,""lower95"":0.4203950201599883,""resamples"":10000,""seed_sha256"":""f73739bd71696ad4e52458cbaa33f9c4ca8ce6cbe3cc14809c2d97e24816ea86"",""state_count"":14,""upper95"":0.5884952025064897},""bidirectional_aggregate|real_minus_shuffled_operation_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.3352222765597344,""exact_one_sided_state_sign_flip_p"":6.103515625e-05,""lower95"":0.24895265010828999,""resamples"":10000,""seed_sha256"":""f521523ab5b4af3f7d6e85e9a4cc9095bb84e32185076e06859df8a876986448"",""state_count"":14,""upper95"":0.41946187224878717},""bidirectional_aggregate|real_normalized_recovery"":{""cluster_unit"":""abstract_state_bidirectional_atomic_pair"",""estimate"":0.5356545132071953,""exact_one_sided_state_sign_flip_p"":6.103515625e-05,""lower95"":0.4426857311735944,""resamples"":10000,""seed_sha256"":""57a2a787738958fba0d330edc39b203dd1c62ad95fc2ec52338943602e7c89cc"",""state_count"":14,""upper95"":0.6178227895055288}}"
relational|integer_mod16--letters16|predecessor->reflection,false,false,false,false,neither,1.0,1.0,false,false,0,0,"[20,21]",0,{}
relational|integer_mod16--letters16|reflection->successor,false,false,false,false,neither,1.0,1.0,false,false,0,0,"[20,21]",0,{}
relational|integer_mod16--letters16|reflection->predecessor,false,false,false,false,neither,1.0,1.0,false,false,0,0,"[20,21]",0,{}


==> anc/supplement_s2_clean_eligibility.csv <==
candidate_id,route,promotion_eligible_route,eligible_for_confirmation_causal,eligible_state_count,eligible_states,minimum_required,pair_passed,behavior_passed,behavior_slices_json,atomic_states_json
abstract|binary4--integer_mod16|predecessor->reflection,abstract,false,false,1,[15],12,false,false,"[{""correct"":9,""domain"":""binary4"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":8,""domain"":""binary4"",""operation"":""reflection"",""passed"":false,""total"":16},{""correct"":15,""domain"":""integer_mod16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""reflection"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":37.02357276112161,""D2->D1"":9.675241878256202},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x00"",""P3CC001|confirmation|binary4|reflection|abstract|x00"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x05"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x05"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x00"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x00"",""P3CC001|confirmation|binary4|predecessor|abstract|x05"",""P3CC001|confirmation|binary4|reflection|abstract|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":30.781271894319616,""D2->D1"":4.281209297478199},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x01"",""P3CC001|confirmation|binary4|reflection|abstract|x01"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x06"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x06"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x01"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x01"",""P3CC001|confirmation|binary4|predecessor|abstract|x06"",""P3CC001|confirmation|binary4|reflection|abstract|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":30.476617619914578,""D2->D1"":4.617188215255737},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x07"",""clean_incorrect:P3CC001|confirmation|integer_mod16|predecessor|abstract|x02""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x02"",""P3CC001|confirmation|binary4|reflection|abstract|x02"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x07"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x07"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x02"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x02"",""P3CC001|confirmation|binary4|predecessor|abstract|x07"",""P3CC001|confirmation|binary4|reflection|abstract|x07""],""state"":2},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":3},{""direction_denominators"":{""D1->D2"":28.875003953980922,""D2->D1"":2.036038637161255},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x04"",""P3CC001|confirmation|binary4|reflection|abstract|x04"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x09"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x09"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x04"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x04"",""P3CC001|confirmation|binary4|predecessor|abstract|x09"",""P3CC001|confirmation|binary4|reflection|abstract|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":21.867187559604645,""D2->D1"":12.882517717778683},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x05"",""P3CC001|confirmation|binary4|reflection|abstract|x05"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x10"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x10"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x05"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x05"",""P3CC001|confirmation|binary4|predecessor|abstract|x10"",""P3CC001|confirmation|binary4|reflection|abstract|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":22.233893754601013,""D2->D1"":11.40703446418047},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x06"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x06"",""P3CC001|confirmation|binary4|reflection|abstract|x06"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x11"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x11"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x06"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x06"",""P3CC001|confirmation|binary4|predecessor|abstract|x11"",""P3CC001|confirmation|binary4|reflection|abstract|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":24.235597408252943,""D2->D1"":-0.4455535411834717},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x12"",""oriented_denominator_not_positive:D2->D1""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x07"",""P3CC001|confirmation|binary4|reflection|abstract|x07"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x12"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x12"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x07"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x07"",""P3CC001|confirmation|binary4|predecessor|abstract|x12"",""P3CC001|confirmation|binary4|reflection|abstract|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":18.87256069132127,""D2->D1"":13.442427158355713},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x08"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x08"",""P3CC001|confirmation|binary4|reflection|abstract|x08"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x13"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x13"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x08"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x08"",""P3CC001|confirmation|binary4|predecessor|abstract|x13"",""P3CC001|confirmation|binary4|reflection|abstract|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":33.70702055297443,""D2->D1"":5.980814530514181},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x09"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x09"",""P3CC001|confirmation|binary4|reflection|abstract|x09"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x14"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x14"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x09"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x09"",""P3CC001|confirmation|binary4|predecessor|abstract|x14"",""P3CC001|confirmation|binary4|reflection|abstract|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":17.76331090182066,""D2->D1"":12.666516728699207},""eligible"":false,""mapped_state"":15,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x10"",""P3CC001|confirmation|binary4|reflection|abstract|x10"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x15"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x15"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x10"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x10"",""P3CC001|confirmation|binary4|predecessor|abstract|x15"",""P3CC001|confirmation|binary4|reflection|abstract|x15""],""state"":10},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":11},{""direction_denominators"":{""D1->D2"":25.344546705600806,""D2->D1"":29.78716600127518},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x12"",""P3CC001|confirmation|binary4|reflection|abstract|x12"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x01"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x01"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x12"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x12"",""P3CC001|confirmation|binary4|predecessor|abstract|x01"",""P3CC001|confirmation|binary4|reflection|abstract|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":52.1524366142894,""D2->D1"":27.858837848179974},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x13"",""clean_incorrect:P3CC001|confirmation|integer_mod16|predecessor|abstract|x02""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x13"",""P3CC001|confirmation|binary4|reflection|abstract|x13"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x02"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x02"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x13"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x13"",""P3CC001|confirmation|binary4|predecessor|abstract|x02"",""P3CC001|confirmation|binary4|reflection|abstract|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":21.624984993690305,""D2->D1"":36.140158891677856},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x03"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x14"",""P3CC001|confirmation|binary4|reflection|abstract|x14"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x03"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x03"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x14"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x14"",""P3CC001|confirmation|binary4|predecessor|abstract|x03"",""P3CC001|confirmation|binary4|reflection|abstract|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":27.08824795272085,""D2->D1"":15.810234011150897},""eligible"":true,""mapped_state"":4,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x15"",""P3CC001|confirmation|binary4|reflection|abstract|x15"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x04"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x04"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x15"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x15"",""P3CC001|confirmation|binary4|predecessor|abstract|x04"",""P3CC001|confirmation|binary4|reflection|abstract|x04""],""state"":15}]"
abstract|binary4--integer_mod16|predecessor->successor,abstract,false,false,3,"[10,11,15]",12,false,false,"[{""correct"":9,""domain"":""binary4"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":10,""domain"":""binary4"",""operation"":""successor"",""passed"":false,""total"":16},{""correct"":15,""domain"":""integer_mod16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""successor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":24.11723097009599,""D2->D1"":18.722898602485657},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x00"",""P3CC001|confirmation|binary4|successor|abstract|x00"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x05"",""P3CC001|confirmation|integer_mod16|successor|abstract|x05"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x00"",""P3CC001|confirmation|integer_mod16|successor|abstract|x00"",""P3CC001|confirmation|binary4|predecessor|abstract|x05"",""P3CC001|confirmation|binary4|successor|abstract|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":28.796976168504443,""D2->D1"":35.25905932486057},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x06"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x01""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x01"",""P3CC001|confirmation|binary4|successor|abstract|x01"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x06"",""P3CC001|confirmation|integer_mod16|successor|abstract|x06"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x01"",""P3CC001|confirmation|integer_mod16|successor|abstract|x01"",""P3CC001|confirmation|binary4|predecessor|abstract|x06"",""P3CC001|confirmation|binary4|successor|abstract|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":24.25005500070165,""D2->D1"":7.144969940185547},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|integer_mod16|predecessor|abstract|x02""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x02"",""P3CC001|confirmation|binary4|successor|abstract|x02"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x07"",""P3CC001|confirmation|integer_mod16|successor|abstract|x07"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x02"",""P3CC001|confirmation|integer_mod16|successor|abstract|x02"",""P3CC001|confirmation|binary4|predecessor|abstract|x07"",""P3CC001|confirmation|binary4|successor|abstract|x07""],""state"":2},{""direction_denominators"":{""D1->D2"":24.125441329029854,""D2->D1"":22.976530104875565},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x03""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x03"",""P3CC001|confirmation|binary4|successor|abstract|x03"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x08"",""P3CC001|confirmation|integer_mod16|successor|abstract|x08"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x03"",""P3CC001|confirmation|integer_mod16|successor|abstract|x03"",""P3CC001|confirmation|binary4|predecessor|abstract|x08"",""P3CC001|confirmation|binary4|successor|abstract|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":27.47930165962316,""D2->D1"":19.084936812520027},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x04"",""P3CC001|confirmation|binary4|successor|abstract|x04"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x09"",""P3CC001|confirmation|integer_mod16|successor|abstract|x09"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x04"",""P3CC001|confirmation|integer_mod16|successor|abstract|x04"",""P3CC001|confirmation|binary4|predecessor|abstract|x09"",""P3CC001|confirmation|binary4|successor|abstract|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":28.61245398977917,""D2->D1"":39.88952425122261},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x05"",""P3CC001|confirmation|binary4|successor|abstract|x05"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x10"",""P3CC001|confirmation|integer_mod16|successor|abstract|x10"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x05"",""P3CC001|confirmation|integer_mod16|successor|abstract|x05"",""P3CC001|confirmation|binary4|predecessor|abstract|x10"",""P3CC001|confirmation|binary4|successor|abstract|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":37.391806311796245,""D2->D1"":20.098869811743498},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x06"",""P3CC001|confirmation|binary4|successor|abstract|x06"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x11"",""P3CC001|confirmation|integer_mod16|successor|abstract|x11"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x06"",""P3CC001|confirmation|integer_mod16|successor|abstract|x06"",""P3CC001|confirmation|binary4|predecessor|abstract|x11"",""P3CC001|confirmation|binary4|successor|abstract|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":38.915188199374825,""D2->D1"":36.140217661857605},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x07"",""P3CC001|confirmation|binary4|successor|abstract|x07"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x12"",""P3CC001|confirmation|integer_mod16|successor|abstract|x12"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x07"",""P3CC001|confirmation|integer_mod16|successor|abstract|x07"",""P3CC001|confirmation|binary4|predecessor|abstract|x12"",""P3CC001|confirmation|binary4|successor|abstract|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":33.232580294134095,""D2->D1"":16.400232434272766},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x08"",""P3CC001|confirmation|binary4|successor|abstract|x08"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x13"",""P3CC001|confirmation|integer_mod16|successor|abstract|x13"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x08"",""P3CC001|confirmation|integer_mod16|successor|abstract|x08"",""P3CC001|confirmation|binary4|predecessor|abstract|x13"",""P3CC001|confirmation|binary4|successor|abstract|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":27.556039626157144,""D2->D1"":38.44353873934597},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x09"",""P3CC001|confirmation|binary4|successor|abstract|x09"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x14"",""P3CC001|confirmation|integer_mod16|successor|abstract|x14"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x09"",""P3CC001|confirmation|integer_mod16|successor|abstract|x09"",""P3CC001|confirmation|binary4|predecessor|abstract|x14"",""P3CC001|confirmation|binary4|successor|abstract|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":30.991306479052582,""D2->D1"":17.60184875876439},""eligible"":true,""mapped_state"":15,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x10"",""P3CC001|confirmation|binary4|successor|abstract|x10"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x15"",""P3CC001|confirmation|integer_mod16|successor|abstract|x15"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x10"",""P3CC001|confirmation|integer_mod16|successor|abstract|x10"",""P3CC001|confirmation|binary4|predecessor|abstract|x15"",""P3CC001|confirmation|binary4|successor|abstract|x15""],""state"":10},{""direction_denominators"":{""D1->D2"":27.50783445973866,""D2->D1"":23.286197561523295},""eligible"":true,""mapped_state"":0,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x11"",""P3CC001|confirmation|binary4|successor|abstract|x11"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x00"",""P3CC001|confirmation|integer_mod16|successor|abstract|x00"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x11"",""P3CC001|confirmation|integer_mod16|successor|abstract|x11"",""P3CC001|confirmation|binary4|predecessor|abstract|x00"",""P3CC001|confirmation|binary4|successor|abstract|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":24.187480196402248,""D2->D1"":-5.935533404350281},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x12"",""oriented_denominator_not_positive:D2->D1""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x12"",""P3CC001|confirmation|binary4|successor|abstract|x12"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x01"",""P3CC001|confirmation|integer_mod16|successor|abstract|x01"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x12"",""P3CC001|confirmation|integer_mod16|successor|abstract|x12"",""P3CC001|confirmation|binary4|predecessor|abstract|x01"",""P3CC001|confirmation|binary4|successor|abstract|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":27.805666923568424,""D2->D1"":29.764907566630427},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|integer_mod16|predecessor|abstract|x02""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x13"",""P3CC001|confirmation|binary4|successor|abstract|x13"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x02"",""P3CC001|confirmation|integer_mod16|successor|abstract|x02"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x13"",""P3CC001|confirmation|integer_mod16|successor|abstract|x13"",""P3CC001|confirmation|binary4|predecessor|abstract|x02"",""P3CC001|confirmation|binary4|successor|abstract|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":21.90626408114622,""D2->D1"":19.091913115698844},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x03"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x14"",""P3CC001|confirmation|binary4|successor|abstract|x14"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x03"",""P3CC001|confirmation|integer_mod16|successor|abstract|x03"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x14"",""P3CC001|confirmation|integer_mod16|successor|abstract|x14"",""P3CC001|confirmation|binary4|predecessor|abstract|x03"",""P3CC001|confirmation|binary4|successor|abstract|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":23.59392004835081,""D2->D1"":29.515871465788223},""eligible"":true,""mapped_state"":4,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x15"",""P3CC001|confirmation|binary4|successor|abstract|x15"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x04"",""P3CC001|confirmation|integer_mod16|successor|abstract|x04"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x15"",""P3CC001|confirmation|integer_mod16|successor|abstract|x15"",""P3CC001|confirmation|binary4|predecessor|abstract|x04"",""P3CC001|confirmation|binary4|successor|abstract|x04""],""state"":15}]"
abstract|binary4--integer_mod16|reflection->predecessor,abstract,false,false,1,[15],12,false,false,"[{""correct"":8,""domain"":""binary4"",""operation"":""reflection"",""passed"":false,""total"":16},{""correct"":9,""domain"":""binary4"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":15,""domain"":""integer_mod16"",""operation"":""predecessor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":37.02357276112161,""D2->D1"":9.675241878256202},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x00"",""P3CC001|confirmation|binary4|predecessor|abstract|x00"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x05"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x05"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x00"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x00"",""P3CC001|confirmation|binary4|reflection|abstract|x05"",""P3CC001|confirmation|binary4|predecessor|abstract|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":30.781271894319616,""D2->D1"":4.281209297478199},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x01"",""P3CC001|confirmation|binary4|predecessor|abstract|x01"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x06"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x06"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x01"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x01"",""P3CC001|confirmation|binary4|reflection|abstract|x06"",""P3CC001|confirmation|binary4|predecessor|abstract|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":30.476617619914578,""D2->D1"":4.617188215255737},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x07"",""clean_incorrect:P3CC001|confirmation|integer_mod16|predecessor|abstract|x02""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x02"",""P3CC001|confirmation|binary4|predecessor|abstract|x02"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x07"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x07"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x02"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x02"",""P3CC001|confirmation|binary4|reflection|abstract|x07"",""P3CC001|confirmation|binary4|predecessor|abstract|x07""],""state"":2},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":3},{""direction_denominators"":{""D1->D2"":28.875003953980922,""D2->D1"":2.036038637161255},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x04"",""P3CC001|confirmation|binary4|predecessor|abstract|x04"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x09"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x09"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x04"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x04"",""P3CC001|confirmation|binary4|reflection|abstract|x09"",""P3CC001|confirmation|binary4|predecessor|abstract|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":21.867187559604645,""D2->D1"":12.882517717778683},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x05"",""P3CC001|confirmation|binary4|predecessor|abstract|x05"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x10"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x10"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x05"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x05"",""P3CC001|confirmation|binary4|reflection|abstract|x10"",""P3CC001|confirmation|binary4|predecessor|abstract|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":22.233893754601013,""D2->D1"":11.40703446418047},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x06"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x06"",""P3CC001|confirmation|binary4|predecessor|abstract|x06"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x11"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x11"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x06"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x06"",""P3CC001|confirmation|binary4|reflection|abstract|x11"",""P3CC001|confirmation|binary4|predecessor|abstract|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":24.235597408252943,""D2->D1"":-0.4455535411834717},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x12"",""oriented_denominator_not_positive:D2->D1""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x07"",""P3CC001|confirmation|binary4|predecessor|abstract|x07"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x12"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x12"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x07"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x07"",""P3CC001|confirmation|binary4|reflection|abstract|x12"",""P3CC001|confirmation|binary4|predecessor|abstract|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":18.87256069132127,""D2->D1"":13.442427158355713},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x08"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x08"",""P3CC001|confirmation|binary4|predecessor|abstract|x08"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x13"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x13"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x08"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x08"",""P3CC001|confirmation|binary4|reflection|abstract|x13"",""P3CC001|confirmation|binary4|predecessor|abstract|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":33.70702055297443,""D2->D1"":5.980814530514181},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x09"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x09"",""P3CC001|confirmation|binary4|predecessor|abstract|x09"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x14"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x14"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x09"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x09"",""P3CC001|confirmation|binary4|reflection|abstract|x14"",""P3CC001|confirmation|binary4|predecessor|abstract|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":17.76331090182066,""D2->D1"":12.666516728699207},""eligible"":false,""mapped_state"":15,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x10"",""P3CC001|confirmation|binary4|predecessor|abstract|x10"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x15"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x15"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x10"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x10"",""P3CC001|confirmation|binary4|reflection|abstract|x15"",""P3CC001|confirmation|binary4|predecessor|abstract|x15""],""state"":10},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":11},{""direction_denominators"":{""D1->D2"":25.344546705600806,""D2->D1"":29.78716600127518},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x12"",""P3CC001|confirmation|binary4|predecessor|abstract|x12"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x01"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x01"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x12"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x12"",""P3CC001|confirmation|binary4|reflection|abstract|x01"",""P3CC001|confirmation|binary4|predecessor|abstract|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":52.1524366142894,""D2->D1"":27.858837848179974},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x13"",""clean_incorrect:P3CC001|confirmation|integer_mod16|predecessor|abstract|x02""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x13"",""P3CC001|confirmation|binary4|predecessor|abstract|x13"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x02"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x02"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x13"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x13"",""P3CC001|confirmation|binary4|reflection|abstract|x02"",""P3CC001|confirmation|binary4|predecessor|abstract|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":21.624984993690305,""D2->D1"":36.140158891677856},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x03"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x14"",""P3CC001|confirmation|binary4|predecessor|abstract|x14"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x03"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x03"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x14"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x14"",""P3CC001|confirmation|binary4|reflection|abstract|x03"",""P3CC001|confirmation|binary4|predecessor|abstract|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":27.08824795272085,""D2->D1"":15.810234011150897},""eligible"":true,""mapped_state"":4,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x15"",""P3CC001|confirmation|binary4|predecessor|abstract|x15"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x04"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x04"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x15"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x15"",""P3CC001|confirmation|binary4|reflection|abstract|x04"",""P3CC001|confirmation|binary4|predecessor|abstract|x04""],""state"":15}]"
abstract|binary4--integer_mod16|reflection->successor,abstract,false,false,1,[15],12,false,false,"[{""correct"":8,""domain"":""binary4"",""operation"":""reflection"",""passed"":false,""total"":16},{""correct"":10,""domain"":""binary4"",""operation"":""successor"",""passed"":false,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""successor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":35.262933969668666,""D2->D1"":6.7471787836402655},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x00"",""P3CC001|confirmation|binary4|successor|abstract|x00"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x05"",""P3CC001|confirmation|integer_mod16|successor|abstract|x05"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x00"",""P3CC001|confirmation|integer_mod16|successor|abstract|x00"",""P3CC001|confirmation|binary4|reflection|abstract|x05"",""P3CC001|confirmation|binary4|successor|abstract|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":33.48440277595182,""D2->D1"":22.583466731011868},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x01""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x01"",""P3CC001|confirmation|binary4|successor|abstract|x01"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x06"",""P3CC001|confirmation|integer_mod16|successor|abstract|x06"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x01"",""P3CC001|confirmation|integer_mod16|successor|abstract|x01"",""P3CC001|confirmation|binary4|reflection|abstract|x06"",""P3CC001|confirmation|binary4|successor|abstract|x06""],""state"":1},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":2},{""direction_denominators"":{""D1->D2"":29.953361274921008,""D2->D1"":14.128459185361862},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x08""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x03"",""P3CC001|confirmation|binary4|successor|abstract|x03"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x08"",""P3CC001|confirmation|integer_mod16|successor|abstract|x08"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x03"",""P3CC001|confirmation|integer_mod16|successor|abstract|x03"",""P3CC001|confirmation|binary4|reflection|abstract|x08"",""P3CC001|confirmation|binary4|successor|abstract|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":38.17987449774955,""D2->D1"":11.0912014991045},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x04"",""P3CC001|confirmation|binary4|successor|abstract|x04"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x09"",""P3CC001|confirmation|integer_mod16|successor|abstract|x09"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x04"",""P3CC001|confirmation|integer_mod16|successor|abstract|x04"",""P3CC001|confirmation|binary4|reflection|abstract|x09"",""P3CC001|confirmation|binary4|successor|abstract|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":29.929582845514233,""D2->D1"":8.785272367298603},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x10"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x05"",""P3CC001|confirmation|binary4|successor|abstract|x05"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x10"",""P3CC001|confirmation|integer_mod16|successor|abstract|x10"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x05"",""P3CC001|confirmation|integer_mod16|successor|abstract|x05"",""P3CC001|confirmation|binary4|reflection|abstract|x10"",""P3CC001|confirmation|binary4|successor|abstract|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":28.202682432900474,""D2->D1"":8.163709346204996},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x06"",""P3CC001|confirmation|binary4|successor|abstract|x06"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x11"",""P3CC001|confirmation|integer_mod16|successor|abstract|x11"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x06"",""P3CC001|confirmation|integer_mod16|successor|abstract|x06"",""P3CC001|confirmation|binary4|reflection|abstract|x11"",""P3CC001|confirmation|binary4|successor|abstract|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":19.797571988186974,""D2->D1"":10.565961480140686},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x12"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x07"",""P3CC001|confirmation|binary4|successor|abstract|x07"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x12"",""P3CC001|confirmation|integer_mod16|successor|abstract|x12"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x07"",""P3CC001|confirmation|integer_mod16|successor|abstract|x07"",""P3CC001|confirmation|binary4|reflection|abstract|x12"",""P3CC001|confirmation|binary4|successor|abstract|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":24.877815864048898,""D2->D1"":24.885647654533386},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x08"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x13"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x08"",""P3CC001|confirmation|binary4|successor|abstract|x08"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x13"",""P3CC001|confirmation|integer_mod16|successor|abstract|x13"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x08"",""P3CC001|confirmation|integer_mod16|successor|abstract|x08"",""P3CC001|confirmation|binary4|reflection|abstract|x13"",""P3CC001|confirmation|binary4|successor|abstract|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":19.95023276680149,""D2->D1"":7.4486165046691895},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x09"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x14"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x09"",""P3CC001|confirmation|binary4|successor|abstract|x09"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x14"",""P3CC001|confirmation|integer_mod16|successor|abstract|x14"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x09"",""P3CC001|confirmation|integer_mod16|successor|abstract|x09"",""P3CC001|confirmation|binary4|reflection|abstract|x14"",""P3CC001|confirmation|binary4|successor|abstract|x14""],""state"":9},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":10},{""direction_denominators"":{""D1->D2"":48.01491132786032,""D2->D1"":20.397336328562233},""eligible"":false,""mapped_state"":0,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x11"",""P3CC001|confirmation|binary4|successor|abstract|x11"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x00"",""P3CC001|confirmation|integer_mod16|successor|abstract|x00"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x11"",""P3CC001|confirmation|integer_mod16|successor|abstract|x11"",""P3CC001|confirmation|binary4|reflection|abstract|x00"",""P3CC001|confirmation|binary4|successor|abstract|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":40.23590986446834,""D2->D1"":32.127576949074864},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x12"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x12"",""P3CC001|confirmation|binary4|successor|abstract|x12"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x01"",""P3CC001|confirmation|integer_mod16|successor|abstract|x01"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x12"",""P3CC001|confirmation|integer_mod16|successor|abstract|x12"",""P3CC001|confirmation|binary4|reflection|abstract|x01"",""P3CC001|confirmation|binary4|successor|abstract|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":24.94041192561417,""D2->D1"":40.066182412356284},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x13"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x13"",""P3CC001|confirmation|binary4|successor|abstract|x13"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x02"",""P3CC001|confirmation|integer_mod16|successor|abstract|x02"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x13"",""P3CC001|confirmation|integer_mod16|successor|abstract|x13"",""P3CC001|confirmation|binary4|reflection|abstract|x02"",""P3CC001|confirmation|binary4|successor|abstract|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":30.08256554660693,""D2->D1"":23.293142926413566},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x14"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x14"",""P3CC001|confirmation|binary4|successor|abstract|x14"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x03"",""P3CC001|confirmation|integer_mod16|successor|abstract|x03"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x14"",""P3CC001|confirmation|integer_mod16|successor|abstract|x14"",""P3CC001|confirmation|binary4|reflection|abstract|x03"",""P3CC001|confirmation|binary4|successor|abstract|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":41.62516129179403,""D2->D1"":24.824153953813948},""eligible"":true,""mapped_state"":4,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x15"",""P3CC001|confirmation|binary4|successor|abstract|x15"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x04"",""P3CC001|confirmation|integer_mod16|successor|abstract|x04"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x15"",""P3CC001|confirmation|integer_mod16|successor|abstract|x15"",""P3CC001|confirmation|binary4|reflection|abstract|x04"",""P3CC001|confirmation|binary4|successor|abstract|x04""],""state"":15}]"
abstract|binary4--integer_mod16|successor->predecessor,abstract,false,false,3,"[10,11,15]",12,false,false,"[{""correct"":10,""domain"":""binary4"",""operation"":""successor"",""passed"":false,""total"":16},{""correct"":9,""domain"":""binary4"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":15,""domain"":""integer_mod16"",""operation"":""predecessor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":24.11723097009599,""D2->D1"":18.722898602485657},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x00"",""P3CC001|confirmation|binary4|predecessor|abstract|x00"",""P3CC001|confirmation|integer_mod16|successor|abstract|x05"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x05"",""P3CC001|confirmation|integer_mod16|successor|abstract|x00"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x00"",""P3CC001|confirmation|binary4|successor|abstract|x05"",""P3CC001|confirmation|binary4|predecessor|abstract|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":28.796976168504443,""D2->D1"":35.25905932486057},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x06"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x01""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x01"",""P3CC001|confirmation|binary4|predecessor|abstract|x01"",""P3CC001|confirmation|integer_mod16|successor|abstract|x06"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x06"",""P3CC001|confirmation|integer_mod16|successor|abstract|x01"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x01"",""P3CC001|confirmation|binary4|successor|abstract|x06"",""P3CC001|confirmation|binary4|predecessor|abstract|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":24.25005500070165,""D2->D1"":7.144969940185547},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|integer_mod16|predecessor|abstract|x02""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x02"",""P3CC001|confirmation|binary4|predecessor|abstract|x02"",""P3CC001|confirmation|integer_mod16|successor|abstract|x07"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x07"",""P3CC001|confirmation|integer_mod16|successor|abstract|x02"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x02"",""P3CC001|confirmation|binary4|successor|abstract|x07"",""P3CC001|confirmation|binary4|predecessor|abstract|x07""],""state"":2},{""direction_denominators"":{""D1->D2"":24.125441329029854,""D2->D1"":22.976530104875565},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x03""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x03"",""P3CC001|confirmation|binary4|predecessor|abstract|x03"",""P3CC001|confirmation|integer_mod16|successor|abstract|x08"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x08"",""P3CC001|confirmation|integer_mod16|successor|abstract|x03"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x03"",""P3CC001|confirmation|binary4|successor|abstract|x08"",""P3CC001|confirmation|binary4|predecessor|abstract|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":27.47930165962316,""D2->D1"":19.084936812520027},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x04"",""P3CC001|confirmation|binary4|predecessor|abstract|x04"",""P3CC001|confirmation|integer_mod16|successor|abstract|x09"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x09"",""P3CC001|confirmation|integer_mod16|successor|abstract|x04"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x04"",""P3CC001|confirmation|binary4|successor|abstract|x09"",""P3CC001|confirmation|binary4|predecessor|abstract|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":28.61245398977917,""D2->D1"":39.88952425122261},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x05"",""P3CC001|confirmation|binary4|predecessor|abstract|x05"",""P3CC001|confirmation|integer_mod16|successor|abstract|x10"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x10"",""P3CC001|confirmation|integer_mod16|successor|abstract|x05"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x05"",""P3CC001|confirmation|binary4|successor|abstract|x10"",""P3CC001|confirmation|binary4|predecessor|abstract|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":37.391806311796245,""D2->D1"":20.098869811743498},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x06"",""P3CC001|confirmation|binary4|predecessor|abstract|x06"",""P3CC001|confirmation|integer_mod16|successor|abstract|x11"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x11"",""P3CC001|confirmation|integer_mod16|successor|abstract|x06"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x06"",""P3CC001|confirmation|binary4|successor|abstract|x11"",""P3CC001|confirmation|binary4|predecessor|abstract|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":38.915188199374825,""D2->D1"":36.140217661857605},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x07"",""P3CC001|confirmation|binary4|predecessor|abstract|x07"",""P3CC001|confirmation|integer_mod16|successor|abstract|x12"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x12"",""P3CC001|confirmation|integer_mod16|successor|abstract|x07"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x07"",""P3CC001|confirmation|binary4|successor|abstract|x12"",""P3CC001|confirmation|binary4|predecessor|abstract|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":33.232580294134095,""D2->D1"":16.400232434272766},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x08"",""P3CC001|confirmation|binary4|predecessor|abstract|x08"",""P3CC001|confirmation|integer_mod16|successor|abstract|x13"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x13"",""P3CC001|confirmation|integer_mod16|successor|abstract|x08"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x08"",""P3CC001|confirmation|binary4|successor|abstract|x13"",""P3CC001|confirmation|binary4|predecessor|abstract|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":27.556039626157144,""D2->D1"":38.44353873934597},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x09"",""P3CC001|confirmation|binary4|predecessor|abstract|x09"",""P3CC001|confirmation|integer_mod16|successor|abstract|x14"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x14"",""P3CC001|confirmation|integer_mod16|successor|abstract|x09"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x09"",""P3CC001|confirmation|binary4|successor|abstract|x14"",""P3CC001|confirmation|binary4|predecessor|abstract|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":30.991306479052582,""D2->D1"":17.60184875876439},""eligible"":true,""mapped_state"":15,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x10"",""P3CC001|confirmation|binary4|predecessor|abstract|x10"",""P3CC001|confirmation|integer_mod16|successor|abstract|x15"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x15"",""P3CC001|confirmation|integer_mod16|successor|abstract|x10"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x10"",""P3CC001|confirmation|binary4|successor|abstract|x15"",""P3CC001|confirmation|binary4|predecessor|abstract|x15""],""state"":10},{""direction_denominators"":{""D1->D2"":27.50783445973866,""D2->D1"":23.286197561523295},""eligible"":true,""mapped_state"":0,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x11"",""P3CC001|confirmation|binary4|predecessor|abstract|x11"",""P3CC001|confirmation|integer_mod16|successor|abstract|x00"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x00"",""P3CC001|confirmation|integer_mod16|successor|abstract|x11"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x11"",""P3CC001|confirmation|binary4|successor|abstract|x00"",""P3CC001|confirmation|binary4|predecessor|abstract|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":24.187480196402248,""D2->D1"":-5.935533404350281},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x12"",""oriented_denominator_not_positive:D2->D1""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x12"",""P3CC001|confirmation|binary4|predecessor|abstract|x12"",""P3CC001|confirmation|integer_mod16|successor|abstract|x01"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x01"",""P3CC001|confirmation|integer_mod16|successor|abstract|x12"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x12"",""P3CC001|confirmation|binary4|successor|abstract|x01"",""P3CC001|confirmation|binary4|predecessor|abstract|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":27.805666923568424,""D2->D1"":29.764907566630427},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|integer_mod16|predecessor|abstract|x02""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x13"",""P3CC001|confirmation|binary4|predecessor|abstract|x13"",""P3CC001|confirmation|integer_mod16|successor|abstract|x02"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x02"",""P3CC001|confirmation|integer_mod16|successor|abstract|x13"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x13"",""P3CC001|confirmation|binary4|successor|abstract|x02"",""P3CC001|confirmation|binary4|predecessor|abstract|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":21.90626408114622,""D2->D1"":19.091913115698844},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x03"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x14"",""P3CC001|confirmation|binary4|predecessor|abstract|x14"",""P3CC001|confirmation|integer_mod16|successor|abstract|x03"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x03"",""P3CC001|confirmation|integer_mod16|successor|abstract|x14"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x14"",""P3CC001|confirmation|binary4|successor|abstract|x03"",""P3CC001|confirmation|binary4|predecessor|abstract|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":23.59392004835081,""D2->D1"":29.515871465788223},""eligible"":true,""mapped_state"":4,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x15"",""P3CC001|confirmation|binary4|predecessor|abstract|x15"",""P3CC001|confirmation|integer_mod16|successor|abstract|x04"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x04"",""P3CC001|confirmation|integer_mod16|successor|abstract|x15"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x15"",""P3CC001|confirmation|binary4|successor|abstract|x04"",""P3CC001|confirmation|binary4|predecessor|abstract|x04""],""state"":15}]"
abstract|binary4--integer_mod16|successor->reflection,abstract,false,false,1,[15],12,false,false,"[{""correct"":10,""domain"":""binary4"",""operation"":""successor"",""passed"":false,""total"":16},{""correct"":8,""domain"":""binary4"",""operation"":""reflection"",""passed"":false,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""reflection"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":35.262933969668666,""D2->D1"":6.7471787836402655},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x00"",""P3CC001|confirmation|binary4|reflection|abstract|x00"",""P3CC001|confirmation|integer_mod16|successor|abstract|x05"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x05"",""P3CC001|confirmation|integer_mod16|successor|abstract|x00"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x00"",""P3CC001|confirmation|binary4|successor|abstract|x05"",""P3CC001|confirmation|binary4|reflection|abstract|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":33.48440277595182,""D2->D1"":22.583466731011868},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x01""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x01"",""P3CC001|confirmation|binary4|reflection|abstract|x01"",""P3CC001|confirmation|integer_mod16|successor|abstract|x06"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x06"",""P3CC001|confirmation|integer_mod16|successor|abstract|x01"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x01"",""P3CC001|confirmation|binary4|successor|abstract|x06"",""P3CC001|confirmation|binary4|reflection|abstract|x06""],""state"":1},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":2},{""direction_denominators"":{""D1->D2"":29.953361274921008,""D2->D1"":14.128459185361862},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x08""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x03"",""P3CC001|confirmation|binary4|reflection|abstract|x03"",""P3CC001|confirmation|integer_mod16|successor|abstract|x08"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x08"",""P3CC001|confirmation|integer_mod16|successor|abstract|x03"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x03"",""P3CC001|confirmation|binary4|successor|abstract|x08"",""P3CC001|confirmation|binary4|reflection|abstract|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":38.17987449774955,""D2->D1"":11.0912014991045},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x04"",""P3CC001|confirmation|binary4|reflection|abstract|x04"",""P3CC001|confirmation|integer_mod16|successor|abstract|x09"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x09"",""P3CC001|confirmation|integer_mod16|successor|abstract|x04"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x04"",""P3CC001|confirmation|binary4|successor|abstract|x09"",""P3CC001|confirmation|binary4|reflection|abstract|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":29.929582845514233,""D2->D1"":8.785272367298603},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x10"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x05"",""P3CC001|confirmation|binary4|reflection|abstract|x05"",""P3CC001|confirmation|integer_mod16|successor|abstract|x10"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x10"",""P3CC001|confirmation|integer_mod16|successor|abstract|x05"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x05"",""P3CC001|confirmation|binary4|successor|abstract|x10"",""P3CC001|confirmation|binary4|reflection|abstract|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":28.202682432900474,""D2->D1"":8.163709346204996},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x06"",""P3CC001|confirmation|binary4|reflection|abstract|x06"",""P3CC001|confirmation|integer_mod16|successor|abstract|x11"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x11"",""P3CC001|confirmation|integer_mod16|successor|abstract|x06"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x06"",""P3CC001|confirmation|binary4|successor|abstract|x11"",""P3CC001|confirmation|binary4|reflection|abstract|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":19.797571988186974,""D2->D1"":10.565961480140686},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x12"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x07"",""P3CC001|confirmation|binary4|reflection|abstract|x07"",""P3CC001|confirmation|integer_mod16|successor|abstract|x12"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x12"",""P3CC001|confirmation|integer_mod16|successor|abstract|x07"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x07"",""P3CC001|confirmation|binary4|successor|abstract|x12"",""P3CC001|confirmation|binary4|reflection|abstract|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":24.877815864048898,""D2->D1"":24.885647654533386},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x08"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x13"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x08"",""P3CC001|confirmation|binary4|reflection|abstract|x08"",""P3CC001|confirmation|integer_mod16|successor|abstract|x13"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x13"",""P3CC001|confirmation|integer_mod16|successor|abstract|x08"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x08"",""P3CC001|confirmation|binary4|successor|abstract|x13"",""P3CC001|confirmation|binary4|reflection|abstract|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":19.95023276680149,""D2->D1"":7.4486165046691895},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x09"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x14"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x09"",""P3CC001|confirmation|binary4|reflection|abstract|x09"",""P3CC001|confirmation|integer_mod16|successor|abstract|x14"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x14"",""P3CC001|confirmation|integer_mod16|successor|abstract|x09"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x09"",""P3CC001|confirmation|binary4|successor|abstract|x14"",""P3CC001|confirmation|binary4|reflection|abstract|x14""],""state"":9},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":10},{""direction_denominators"":{""D1->D2"":48.01491132786032,""D2->D1"":20.397336328562233},""eligible"":false,""mapped_state"":0,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x11"",""P3CC001|confirmation|binary4|reflection|abstract|x11"",""P3CC001|confirmation|integer_mod16|successor|abstract|x00"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x00"",""P3CC001|confirmation|integer_mod16|successor|abstract|x11"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x11"",""P3CC001|confirmation|binary4|successor|abstract|x00"",""P3CC001|confirmation|binary4|reflection|abstract|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":40.23590986446834,""D2->D1"":32.127576949074864},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x12"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x12"",""P3CC001|confirmation|binary4|reflection|abstract|x12"",""P3CC001|confirmation|integer_mod16|successor|abstract|x01"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x01"",""P3CC001|confirmation|integer_mod16|successor|abstract|x12"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x12"",""P3CC001|confirmation|binary4|successor|abstract|x01"",""P3CC001|confirmation|binary4|reflection|abstract|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":24.94041192561417,""D2->D1"":40.066182412356284},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x13"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x13"",""P3CC001|confirmation|binary4|reflection|abstract|x13"",""P3CC001|confirmation|integer_mod16|successor|abstract|x02"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x02"",""P3CC001|confirmation|integer_mod16|successor|abstract|x13"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x13"",""P3CC001|confirmation|binary4|successor|abstract|x02"",""P3CC001|confirmation|binary4|reflection|abstract|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":30.08256554660693,""D2->D1"":23.293142926413566},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x14"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x14"",""P3CC001|confirmation|binary4|reflection|abstract|x14"",""P3CC001|confirmation|integer_mod16|successor|abstract|x03"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x03"",""P3CC001|confirmation|integer_mod16|successor|abstract|x14"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x14"",""P3CC001|confirmation|binary4|successor|abstract|x03"",""P3CC001|confirmation|binary4|reflection|abstract|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":41.62516129179403,""D2->D1"":24.824153953813948},""eligible"":true,""mapped_state"":4,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x15"",""P3CC001|confirmation|binary4|reflection|abstract|x15"",""P3CC001|confirmation|integer_mod16|successor|abstract|x04"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x04"",""P3CC001|confirmation|integer_mod16|successor|abstract|x15"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x15"",""P3CC001|confirmation|binary4|successor|abstract|x04"",""P3CC001|confirmation|binary4|reflection|abstract|x04""],""state"":15}]"
abstract|binary4--letters16|predecessor->reflection,abstract,false,false,0,[],12,false,false,"[{""correct"":9,""domain"":""binary4"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":8,""domain"":""binary4"",""operation"":""reflection"",""passed"":false,""total"":16},{""correct"":5,""domain"":""letters16"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":1,""domain"":""letters16"",""operation"":""reflection"",""passed"":false,""total"":16}]","[{""direction_denominators"":{""D1->D2"":9.87501859664917,""D2->D1"":9.675241878256202},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x00"",""P3CC001|confirmation|binary4|reflection|abstract|x00"",""P3CC001|confirmation|letters16|predecessor|abstract|x05"",""P3CC001|confirmation|letters16|reflection|abstract|x05"",""P3CC001|confirmation|letters16|predecessor|abstract|x00"",""P3CC001|confirmation|letters16|reflection|abstract|x00"",""P3CC001|confirmation|binary4|predecessor|abstract|x05"",""P3CC001|confirmation|binary4|reflection|abstract|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":13.929762959480286,""D2->D1"":4.281209297478199},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x06"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x01"",""P3CC001|confirmation|binary4|reflection|abstract|x01"",""P3CC001|confirmation|letters16|predecessor|abstract|x06"",""P3CC001|confirmation|letters16|reflection|abstract|x06"",""P3CC001|confirmation|letters16|predecessor|abstract|x01"",""P3CC001|confirmation|letters16|reflection|abstract|x01"",""P3CC001|confirmation|binary4|predecessor|abstract|x06"",""P3CC001|confirmation|binary4|reflection|abstract|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":9.320300579071045,""D2->D1"":4.617188215255737},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x07"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x02"",""P3CC001|confirmation|binary4|reflection|abstract|x02"",""P3CC001|confirmation|letters16|predecessor|abstract|x07"",""P3CC001|confirmation|letters16|reflection|abstract|x07"",""P3CC001|confirmation|letters16|predecessor|abstract|x02"",""P3CC001|confirmation|letters16|reflection|abstract|x02"",""P3CC001|confirmation|binary4|predecessor|abstract|x07"",""P3CC001|confirmation|binary4|reflection|abstract|x07""],""state"":2},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":3},{""direction_denominators"":{""D1->D2"":-2.2970170974731445,""D2->D1"":2.036038637161255},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x09"",""oriented_denominator_not_positive:D1->D2""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x04"",""P3CC001|confirmation|binary4|reflection|abstract|x04"",""P3CC001|confirmation|letters16|predecessor|abstract|x09"",""P3CC001|confirmation|letters16|reflection|abstract|x09"",""P3CC001|confirmation|letters16|predecessor|abstract|x04"",""P3CC001|confirmation|letters16|reflection|abstract|x04"",""P3CC001|confirmation|binary4|predecessor|abstract|x09"",""P3CC001|confirmation|binary4|reflection|abstract|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":7.289020419120789,""D2->D1"":12.882517717778683},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x10"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x10"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x05"",""P3CC001|confirmation|binary4|reflection|abstract|x05"",""P3CC001|confirmation|letters16|predecessor|abstract|x10"",""P3CC001|confirmation|letters16|reflection|abstract|x10"",""P3CC001|confirmation|letters16|predecessor|abstract|x05"",""P3CC001|confirmation|letters16|reflection|abstract|x05"",""P3CC001|confirmation|binary4|predecessor|abstract|x10"",""P3CC001|confirmation|binary4|reflection|abstract|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":8.226595282554626,""D2->D1"":11.40703446418047},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x06"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x11"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x11"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x06"",""P3CC001|confirmation|binary4|reflection|abstract|x06"",""P3CC001|confirmation|letters16|predecessor|abstract|x11"",""P3CC001|confirmation|letters16|reflection|abstract|x11"",""P3CC001|confirmation|letters16|predecessor|abstract|x06"",""P3CC001|confirmation|letters16|reflection|abstract|x06"",""P3CC001|confirmation|binary4|predecessor|abstract|x11"",""P3CC001|confirmation|binary4|reflection|abstract|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":2.132842540740967,""D2->D1"":-0.4455535411834717},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x12"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x12"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x12"",""oriented_denominator_not_positive:D2->D1""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x07"",""P3CC001|confirmation|binary4|reflection|abstract|x07"",""P3CC001|confirmation|letters16|predecessor|abstract|x12"",""P3CC001|confirmation|letters16|reflection|abstract|x12"",""P3CC001|confirmation|letters16|predecessor|abstract|x07"",""P3CC001|confirmation|letters16|reflection|abstract|x07"",""P3CC001|confirmation|binary4|predecessor|abstract|x12"",""P3CC001|confirmation|binary4|reflection|abstract|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":1.0781000852584839,""D2->D1"":13.442427158355713},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x08"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x13"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x08"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x08"",""P3CC001|confirmation|binary4|reflection|abstract|x08"",""P3CC001|confirmation|letters16|predecessor|abstract|x13"",""P3CC001|confirmation|letters16|reflection|abstract|x13"",""P3CC001|confirmation|letters16|predecessor|abstract|x08"",""P3CC001|confirmation|letters16|reflection|abstract|x08"",""P3CC001|confirmation|binary4|predecessor|abstract|x13"",""P3CC001|confirmation|binary4|reflection|abstract|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":3.5453516244888306,""D2->D1"":5.980814530514181},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x09"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x14"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x14"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x09"",""P3CC001|confirmation|binary4|reflection|abstract|x09"",""P3CC001|confirmation|letters16|predecessor|abstract|x14"",""P3CC001|confirmation|letters16|reflection|abstract|x14"",""P3CC001|confirmation|letters16|predecessor|abstract|x09"",""P3CC001|confirmation|letters16|reflection|abstract|x09"",""P3CC001|confirmation|binary4|predecessor|abstract|x14"",""P3CC001|confirmation|binary4|reflection|abstract|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":-0.5625478029251099,""D2->D1"":12.666516728699207},""eligible"":false,""mapped_state"":15,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x10"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x10"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x10"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x15"",""oriented_denominator_not_positive:D1->D2""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x10"",""P3CC001|confirmation|binary4|reflection|abstract|x10"",""P3CC001|confirmation|letters16|predecessor|abstract|x15"",""P3CC001|confirmation|letters16|reflection|abstract|x15"",""P3CC001|confirmation|letters16|predecessor|abstract|x10"",""P3CC001|confirmation|letters16|reflection|abstract|x10"",""P3CC001|confirmation|binary4|predecessor|abstract|x15"",""P3CC001|confirmation|binary4|reflection|abstract|x15""],""state"":10},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":11},{""direction_denominators"":{""D1->D2"":16.546862602233887,""D2->D1"":29.78716600127518},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x12"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x12"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x12"",""P3CC001|confirmation|binary4|reflection|abstract|x12"",""P3CC001|confirmation|letters16|predecessor|abstract|x01"",""P3CC001|confirmation|letters16|reflection|abstract|x01"",""P3CC001|confirmation|letters16|predecessor|abstract|x12"",""P3CC001|confirmation|letters16|reflection|abstract|x12"",""P3CC001|confirmation|binary4|predecessor|abstract|x01"",""P3CC001|confirmation|binary4|reflection|abstract|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":19.507756024599075,""D2->D1"":27.858837848179974},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x13"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x13"",""P3CC001|confirmation|binary4|reflection|abstract|x13"",""P3CC001|confirmation|letters16|predecessor|abstract|x02"",""P3CC001|confirmation|letters16|reflection|abstract|x02"",""P3CC001|confirmation|letters16|predecessor|abstract|x13"",""P3CC001|confirmation|letters16|reflection|abstract|x13"",""P3CC001|confirmation|binary4|predecessor|abstract|x02"",""P3CC001|confirmation|binary4|reflection|abstract|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":16.148450136184692,""D2->D1"":36.140158891677856},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x03"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x14"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x14"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x14"",""P3CC001|confirmation|binary4|reflection|abstract|x14"",""P3CC001|confirmation|letters16|predecessor|abstract|x03"",""P3CC001|confirmation|letters16|reflection|abstract|x03"",""P3CC001|confirmation|letters16|predecessor|abstract|x14"",""P3CC001|confirmation|letters16|reflection|abstract|x14"",""P3CC001|confirmation|binary4|predecessor|abstract|x03"",""P3CC001|confirmation|binary4|reflection|abstract|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":12.453078866004944,""D2->D1"":15.810234011150897},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x15""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x15"",""P3CC001|confirmation|binary4|reflection|abstract|x15"",""P3CC001|confirmation|letters16|predecessor|abstract|x04"",""P3CC001|confirmation|letters16|reflection|abstract|x04"",""P3CC001|confirmation|letters16|predecessor|abstract|x15"",""P3CC001|confirmation|letters16|reflection|abstract|x15"",""P3CC001|confirmation|binary4|predecessor|abstract|x04"",""P3CC001|confirmation|binary4|reflection|abstract|x04""],""state"":15}]"
abstract|binary4--letters16|predecessor->successor,abstract,false,false,0,[],12,false,false,"[{""correct"":9,""domain"":""binary4"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":10,""domain"":""binary4"",""operation"":""successor"",""passed"":false,""total"":16},{""correct"":5,""domain"":""letters16"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":15,""domain"":""letters16"",""operation"":""successor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":20.71886670591448,""D2->D1"":18.722898602485657},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x00"",""P3CC001|confirmation|binary4|successor|abstract|x00"",""P3CC001|confirmation|letters16|predecessor|abstract|x05"",""P3CC001|confirmation|letters16|successor|abstract|x05"",""P3CC001|confirmation|letters16|predecessor|abstract|x00"",""P3CC001|confirmation|letters16|successor|abstract|x00"",""P3CC001|confirmation|binary4|predecessor|abstract|x05"",""P3CC001|confirmation|binary4|successor|abstract|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":24.39086508910259,""D2->D1"":35.25905932486057},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x06"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x01""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x01"",""P3CC001|confirmation|binary4|successor|abstract|x01"",""P3CC001|confirmation|letters16|predecessor|abstract|x06"",""P3CC001|confirmation|letters16|successor|abstract|x06"",""P3CC001|confirmation|letters16|predecessor|abstract|x01"",""P3CC001|confirmation|letters16|successor|abstract|x01"",""P3CC001|confirmation|binary4|predecessor|abstract|x06"",""P3CC001|confirmation|binary4|successor|abstract|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":26.16405418094655,""D2->D1"":7.144969940185547},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x02"",""P3CC001|confirmation|binary4|successor|abstract|x02"",""P3CC001|confirmation|letters16|predecessor|abstract|x07"",""P3CC001|confirmation|letters16|successor|abstract|x07"",""P3CC001|confirmation|letters16|predecessor|abstract|x02"",""P3CC001|confirmation|letters16|successor|abstract|x02"",""P3CC001|confirmation|binary4|predecessor|abstract|x07"",""P3CC001|confirmation|binary4|successor|abstract|x07""],""state"":2},{""direction_denominators"":{""D1->D2"":19.945391567249317,""D2->D1"":22.976530104875565},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x03"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x08""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x03"",""P3CC001|confirmation|binary4|successor|abstract|x03"",""P3CC001|confirmation|letters16|predecessor|abstract|x08"",""P3CC001|confirmation|letters16|successor|abstract|x08"",""P3CC001|confirmation|letters16|predecessor|abstract|x03"",""P3CC001|confirmation|letters16|successor|abstract|x03"",""P3CC001|confirmation|binary4|predecessor|abstract|x08"",""P3CC001|confirmation|binary4|successor|abstract|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":13.804250319022685,""D2->D1"":19.084936812520027},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x04"",""P3CC001|confirmation|binary4|successor|abstract|x04"",""P3CC001|confirmation|letters16|predecessor|abstract|x09"",""P3CC001|confirmation|letters16|successor|abstract|x09"",""P3CC001|confirmation|letters16|predecessor|abstract|x04"",""P3CC001|confirmation|letters16|successor|abstract|x04"",""P3CC001|confirmation|binary4|predecessor|abstract|x09"",""P3CC001|confirmation|binary4|successor|abstract|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":18.0624663438648,""D2->D1"":39.88952425122261},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x05"",""P3CC001|confirmation|binary4|successor|abstract|x05"",""P3CC001|confirmation|letters16|predecessor|abstract|x10"",""P3CC001|confirmation|letters16|successor|abstract|x10"",""P3CC001|confirmation|letters16|predecessor|abstract|x05"",""P3CC001|confirmation|letters16|successor|abstract|x05"",""P3CC001|confirmation|binary4|predecessor|abstract|x10"",""P3CC001|confirmation|binary4|successor|abstract|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":14.7966861538589,""D2->D1"":20.098869811743498},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x06"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x06"",""P3CC001|confirmation|binary4|successor|abstract|x06"",""P3CC001|confirmation|letters16|predecessor|abstract|x11"",""P3CC001|confirmation|letters16|successor|abstract|x11"",""P3CC001|confirmation|letters16|predecessor|abstract|x06"",""P3CC001|confirmation|letters16|successor|abstract|x06"",""P3CC001|confirmation|binary4|predecessor|abstract|x11"",""P3CC001|confirmation|binary4|successor|abstract|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":19.67006922472501,""D2->D1"":36.140217661857605},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x12"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x07"",""P3CC001|confirmation|binary4|successor|abstract|x07"",""P3CC001|confirmation|letters16|predecessor|abstract|x12"",""P3CC001|confirmation|letters16|successor|abstract|x12"",""P3CC001|confirmation|letters16|predecessor|abstract|x07"",""P3CC001|confirmation|letters16|successor|abstract|x07"",""P3CC001|confirmation|binary4|predecessor|abstract|x12"",""P3CC001|confirmation|binary4|successor|abstract|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":9.75783739425242,""D2->D1"":16.400232434272766},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x08"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x08"",""P3CC001|confirmation|binary4|successor|abstract|x08"",""P3CC001|confirmation|letters16|predecessor|abstract|x13"",""P3CC001|confirmation|letters16|successor|abstract|x13"",""P3CC001|confirmation|letters16|predecessor|abstract|x08"",""P3CC001|confirmation|letters16|successor|abstract|x08"",""P3CC001|confirmation|binary4|predecessor|abstract|x13"",""P3CC001|confirmation|binary4|successor|abstract|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":11.404708483896684,""D2->D1"":38.44353873934597},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x14"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x09"",""P3CC001|confirmation|binary4|successor|abstract|x09"",""P3CC001|confirmation|letters16|predecessor|abstract|x14"",""P3CC001|confirmation|letters16|successor|abstract|x14"",""P3CC001|confirmation|letters16|predecessor|abstract|x09"",""P3CC001|confirmation|letters16|successor|abstract|x09"",""P3CC001|confirmation|binary4|predecessor|abstract|x14"",""P3CC001|confirmation|binary4|successor|abstract|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":4.640580534934998,""D2->D1"":17.60184875876439},""eligible"":false,""mapped_state"":15,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x10"",""clean_incorrect:P3CC001|confirmation|letters16|successor|abstract|x15""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x10"",""P3CC001|confirmation|binary4|successor|abstract|x10"",""P3CC001|confirmation|letters16|predecessor|abstract|x15"",""P3CC001|confirmation|letters16|successor|abstract|x15"",""P3CC001|confirmation|letters16|predecessor|abstract|x10"",""P3CC001|confirmation|letters16|successor|abstract|x10"",""P3CC001|confirmation|binary4|predecessor|abstract|x15"",""P3CC001|confirmation|binary4|successor|abstract|x15""],""state"":10},{""direction_denominators"":{""D1->D2"":36.57035948230805,""D2->D1"":23.286197561523295},""eligible"":false,""mapped_state"":0,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x11"",""P3CC001|confirmation|binary4|successor|abstract|x11"",""P3CC001|confirmation|letters16|predecessor|abstract|x00"",""P3CC001|confirmation|letters16|successor|abstract|x00"",""P3CC001|confirmation|letters16|predecessor|abstract|x11"",""P3CC001|confirmation|letters16|successor|abstract|x11"",""P3CC001|confirmation|binary4|predecessor|abstract|x00"",""P3CC001|confirmation|binary4|successor|abstract|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":21.992120017530397,""D2->D1"":-5.935533404350281},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x12"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x12"",""oriented_denominator_not_positive:D2->D1""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x12"",""P3CC001|confirmation|binary4|successor|abstract|x12"",""P3CC001|confirmation|letters16|predecessor|abstract|x01"",""P3CC001|confirmation|letters16|successor|abstract|x01"",""P3CC001|confirmation|letters16|predecessor|abstract|x12"",""P3CC001|confirmation|letters16|successor|abstract|x12"",""P3CC001|confirmation|binary4|predecessor|abstract|x01"",""P3CC001|confirmation|binary4|successor|abstract|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":28.570295330602676,""D2->D1"":29.764907566630427},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x13"",""P3CC001|confirmation|binary4|successor|abstract|x13"",""P3CC001|confirmation|letters16|predecessor|abstract|x02"",""P3CC001|confirmation|letters16|successor|abstract|x02"",""P3CC001|confirmation|letters16|predecessor|abstract|x13"",""P3CC001|confirmation|letters16|successor|abstract|x13"",""P3CC001|confirmation|binary4|predecessor|abstract|x02"",""P3CC001|confirmation|binary4|successor|abstract|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":29.03933525093089,""D2->D1"":19.091913115698844},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x03"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x14"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x14"",""P3CC001|confirmation|binary4|successor|abstract|x14"",""P3CC001|confirmation|letters16|predecessor|abstract|x03"",""P3CC001|confirmation|letters16|successor|abstract|x03"",""P3CC001|confirmation|letters16|predecessor|abstract|x14"",""P3CC001|confirmation|letters16|successor|abstract|x14"",""P3CC001|confirmation|binary4|predecessor|abstract|x03"",""P3CC001|confirmation|binary4|successor|abstract|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":26.500020623347154,""D2->D1"":29.515871465788223},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|successor|abstract|x15""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|abstract|x15"",""P3CC001|confirmation|binary4|successor|abstract|x15"",""P3CC001|confirmation|letters16|predecessor|abstract|x04"",""P3CC001|confirmation|letters16|successor|abstract|x04"",""P3CC001|confirmation|letters16|predecessor|abstract|x15"",""P3CC001|confirmation|letters16|successor|abstract|x15"",""P3CC001|confirmation|binary4|predecessor|abstract|x04"",""P3CC001|confirmation|binary4|successor|abstract|x04""],""state"":15}]"
abstract|binary4--letters16|reflection->predecessor,abstract,false,false,0,[],12,false,false,"[{""correct"":8,""domain"":""binary4"",""operation"":""reflection"",""passed"":false,""total"":16},{""correct"":9,""domain"":""binary4"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":1,""domain"":""letters16"",""operation"":""reflection"",""passed"":false,""total"":16},{""correct"":5,""domain"":""letters16"",""operation"":""predecessor"",""passed"":false,""total"":16}]","[{""direction_denominators"":{""D1->D2"":9.87501859664917,""D2->D1"":9.675241878256202},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x00"",""P3CC001|confirmation|binary4|predecessor|abstract|x00"",""P3CC001|confirmation|letters16|reflection|abstract|x05"",""P3CC001|confirmation|letters16|predecessor|abstract|x05"",""P3CC001|confirmation|letters16|reflection|abstract|x00"",""P3CC001|confirmation|letters16|predecessor|abstract|x00"",""P3CC001|confirmation|binary4|reflection|abstract|x05"",""P3CC001|confirmation|binary4|predecessor|abstract|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":13.929762959480286,""D2->D1"":4.281209297478199},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x06"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x01"",""P3CC001|confirmation|binary4|predecessor|abstract|x01"",""P3CC001|confirmation|letters16|reflection|abstract|x06"",""P3CC001|confirmation|letters16|predecessor|abstract|x06"",""P3CC001|confirmation|letters16|reflection|abstract|x01"",""P3CC001|confirmation|letters16|predecessor|abstract|x01"",""P3CC001|confirmation|binary4|reflection|abstract|x06"",""P3CC001|confirmation|binary4|predecessor|abstract|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":9.320300579071045,""D2->D1"":4.617188215255737},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x07"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x02"",""P3CC001|confirmation|binary4|predecessor|abstract|x02"",""P3CC001|confirmation|letters16|reflection|abstract|x07"",""P3CC001|confirmation|letters16|predecessor|abstract|x07"",""P3CC001|confirmation|letters16|reflection|abstract|x02"",""P3CC001|confirmation|letters16|predecessor|abstract|x02"",""P3CC001|confirmation|binary4|reflection|abstract|x07"",""P3CC001|confirmation|binary4|predecessor|abstract|x07""],""state"":2},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":3},{""direction_denominators"":{""D1->D2"":-2.2970170974731445,""D2->D1"":2.036038637161255},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x09"",""oriented_denominator_not_positive:D1->D2""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x04"",""P3CC001|confirmation|binary4|predecessor|abstract|x04"",""P3CC001|confirmation|letters16|reflection|abstract|x09"",""P3CC001|confirmation|letters16|predecessor|abstract|x09"",""P3CC001|confirmation|letters16|reflection|abstract|x04"",""P3CC001|confirmation|letters16|predecessor|abstract|x04"",""P3CC001|confirmation|binary4|reflection|abstract|x09"",""P3CC001|confirmation|binary4|predecessor|abstract|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":7.289020419120789,""D2->D1"":12.882517717778683},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x10"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x10"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x05"",""P3CC001|confirmation|binary4|predecessor|abstract|x05"",""P3CC001|confirmation|letters16|reflection|abstract|x10"",""P3CC001|confirmation|letters16|predecessor|abstract|x10"",""P3CC001|confirmation|letters16|reflection|abstract|x05"",""P3CC001|confirmation|letters16|predecessor|abstract|x05"",""P3CC001|confirmation|binary4|reflection|abstract|x10"",""P3CC001|confirmation|binary4|predecessor|abstract|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":8.226595282554626,""D2->D1"":11.40703446418047},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x06"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x11"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x11"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x06"",""P3CC001|confirmation|binary4|predecessor|abstract|x06"",""P3CC001|confirmation|letters16|reflection|abstract|x11"",""P3CC001|confirmation|letters16|predecessor|abstract|x11"",""P3CC001|confirmation|letters16|reflection|abstract|x06"",""P3CC001|confirmation|letters16|predecessor|abstract|x06"",""P3CC001|confirmation|binary4|reflection|abstract|x11"",""P3CC001|confirmation|binary4|predecessor|abstract|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":2.132842540740967,""D2->D1"":-0.4455535411834717},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x12"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x12"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x12"",""oriented_denominator_not_positive:D2->D1""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x07"",""P3CC001|confirmation|binary4|predecessor|abstract|x07"",""P3CC001|confirmation|letters16|reflection|abstract|x12"",""P3CC001|confirmation|letters16|predecessor|abstract|x12"",""P3CC001|confirmation|letters16|reflection|abstract|x07"",""P3CC001|confirmation|letters16|predecessor|abstract|x07"",""P3CC001|confirmation|binary4|reflection|abstract|x12"",""P3CC001|confirmation|binary4|predecessor|abstract|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":1.0781000852584839,""D2->D1"":13.442427158355713},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x08"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x13"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x08"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x08"",""P3CC001|confirmation|binary4|predecessor|abstract|x08"",""P3CC001|confirmation|letters16|reflection|abstract|x13"",""P3CC001|confirmation|letters16|predecessor|abstract|x13"",""P3CC001|confirmation|letters16|reflection|abstract|x08"",""P3CC001|confirmation|letters16|predecessor|abstract|x08"",""P3CC001|confirmation|binary4|reflection|abstract|x13"",""P3CC001|confirmation|binary4|predecessor|abstract|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":3.5453516244888306,""D2->D1"":5.980814530514181},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x09"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x14"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x14"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x09"",""P3CC001|confirmation|binary4|predecessor|abstract|x09"",""P3CC001|confirmation|letters16|reflection|abstract|x14"",""P3CC001|confirmation|letters16|predecessor|abstract|x14"",""P3CC001|confirmation|letters16|reflection|abstract|x09"",""P3CC001|confirmation|letters16|predecessor|abstract|x09"",""P3CC001|confirmation|binary4|reflection|abstract|x14"",""P3CC001|confirmation|binary4|predecessor|abstract|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":-0.5625478029251099,""D2->D1"":12.666516728699207},""eligible"":false,""mapped_state"":15,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x10"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x10"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x10"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x15"",""oriented_denominator_not_positive:D1->D2""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x10"",""P3CC001|confirmation|binary4|predecessor|abstract|x10"",""P3CC001|confirmation|letters16|reflection|abstract|x15"",""P3CC001|confirmation|letters16|predecessor|abstract|x15"",""P3CC001|confirmation|letters16|reflection|abstract|x10"",""P3CC001|confirmation|letters16|predecessor|abstract|x10"",""P3CC001|confirmation|binary4|reflection|abstract|x15"",""P3CC001|confirmation|binary4|predecessor|abstract|x15""],""state"":10},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":11},{""direction_denominators"":{""D1->D2"":16.546862602233887,""D2->D1"":29.78716600127518},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x12"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x12"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x12"",""P3CC001|confirmation|binary4|predecessor|abstract|x12"",""P3CC001|confirmation|letters16|reflection|abstract|x01"",""P3CC001|confirmation|letters16|predecessor|abstract|x01"",""P3CC001|confirmation|letters16|reflection|abstract|x12"",""P3CC001|confirmation|letters16|predecessor|abstract|x12"",""P3CC001|confirmation|binary4|reflection|abstract|x01"",""P3CC001|confirmation|binary4|predecessor|abstract|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":19.507756024599075,""D2->D1"":27.858837848179974},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x13"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x13"",""P3CC001|confirmation|binary4|predecessor|abstract|x13"",""P3CC001|confirmation|letters16|reflection|abstract|x02"",""P3CC001|confirmation|letters16|predecessor|abstract|x02"",""P3CC001|confirmation|letters16|reflection|abstract|x13"",""P3CC001|confirmation|letters16|predecessor|abstract|x13"",""P3CC001|confirmation|binary4|reflection|abstract|x02"",""P3CC001|confirmation|binary4|predecessor|abstract|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":16.148450136184692,""D2->D1"":36.140158891677856},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x03"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x14"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x14"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x14"",""P3CC001|confirmation|binary4|predecessor|abstract|x14"",""P3CC001|confirmation|letters16|reflection|abstract|x03"",""P3CC001|confirmation|letters16|predecessor|abstract|x03"",""P3CC001|confirmation|letters16|reflection|abstract|x14"",""P3CC001|confirmation|letters16|predecessor|abstract|x14"",""P3CC001|confirmation|binary4|reflection|abstract|x03"",""P3CC001|confirmation|binary4|predecessor|abstract|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":12.453078866004944,""D2->D1"":15.810234011150897},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x15""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x15"",""P3CC001|confirmation|binary4|predecessor|abstract|x15"",""P3CC001|confirmation|letters16|reflection|abstract|x04"",""P3CC001|confirmation|letters16|predecessor|abstract|x04"",""P3CC001|confirmation|letters16|reflection|abstract|x15"",""P3CC001|confirmation|letters16|predecessor|abstract|x15"",""P3CC001|confirmation|binary4|reflection|abstract|x04"",""P3CC001|confirmation|binary4|predecessor|abstract|x04""],""state"":15}]"
abstract|binary4--letters16|reflection->successor,abstract,false,false,0,[],12,false,false,"[{""correct"":8,""domain"":""binary4"",""operation"":""reflection"",""passed"":false,""total"":16},{""correct"":10,""domain"":""binary4"",""operation"":""successor"",""passed"":false,""total"":16},{""correct"":1,""domain"":""letters16"",""operation"":""reflection"",""passed"":false,""total"":16},{""correct"":15,""domain"":""letters16"",""operation"":""successor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":21.43750274183367,""D2->D1"":6.7471787836402655},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x00"",""P3CC001|confirmation|binary4|successor|abstract|x00"",""P3CC001|confirmation|letters16|reflection|abstract|x05"",""P3CC001|confirmation|letters16|successor|abstract|x05"",""P3CC001|confirmation|letters16|reflection|abstract|x00"",""P3CC001|confirmation|letters16|successor|abstract|x00"",""P3CC001|confirmation|binary4|reflection|abstract|x05"",""P3CC001|confirmation|binary4|successor|abstract|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":11.156250359221303,""D2->D1"":22.583466731011868},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x01"",""P3CC001|confirmation|binary4|successor|abstract|x01"",""P3CC001|confirmation|letters16|reflection|abstract|x06"",""P3CC001|confirmation|letters16|successor|abstract|x06"",""P3CC001|confirmation|letters16|reflection|abstract|x01"",""P3CC001|confirmation|letters16|successor|abstract|x01"",""P3CC001|confirmation|binary4|reflection|abstract|x06"",""P3CC001|confirmation|binary4|successor|abstract|x06""],""state"":1},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":2},{""direction_denominators"":{""D1->D2"":16.46094408800127,""D2->D1"":14.128459185361862},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x08""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x03"",""P3CC001|confirmation|binary4|successor|abstract|x03"",""P3CC001|confirmation|letters16|reflection|abstract|x08"",""P3CC001|confirmation|letters16|successor|abstract|x08"",""P3CC001|confirmation|letters16|reflection|abstract|x03"",""P3CC001|confirmation|letters16|successor|abstract|x03"",""P3CC001|confirmation|binary4|reflection|abstract|x08"",""P3CC001|confirmation|binary4|successor|abstract|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":11.789065916556865,""D2->D1"":11.0912014991045},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x04"",""P3CC001|confirmation|binary4|successor|abstract|x04"",""P3CC001|confirmation|letters16|reflection|abstract|x09"",""P3CC001|confirmation|letters16|successor|abstract|x09"",""P3CC001|confirmation|letters16|reflection|abstract|x04"",""P3CC001|confirmation|letters16|successor|abstract|x04"",""P3CC001|confirmation|binary4|reflection|abstract|x09"",""P3CC001|confirmation|binary4|successor|abstract|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":12.242189725860953,""D2->D1"":8.785272367298603},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x10"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x05"",""P3CC001|confirmation|binary4|successor|abstract|x05"",""P3CC001|confirmation|letters16|reflection|abstract|x10"",""P3CC001|confirmation|letters16|successor|abstract|x10"",""P3CC001|confirmation|letters16|reflection|abstract|x05"",""P3CC001|confirmation|letters16|successor|abstract|x05"",""P3CC001|confirmation|binary4|reflection|abstract|x10"",""P3CC001|confirmation|binary4|successor|abstract|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":10.671878259629011,""D2->D1"":8.163709346204996},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x11"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x06"",""P3CC001|confirmation|binary4|successor|abstract|x06"",""P3CC001|confirmation|letters16|reflection|abstract|x11"",""P3CC001|confirmation|letters16|successor|abstract|x11"",""P3CC001|confirmation|letters16|reflection|abstract|x06"",""P3CC001|confirmation|letters16|successor|abstract|x06"",""P3CC001|confirmation|binary4|reflection|abstract|x11"",""P3CC001|confirmation|binary4|successor|abstract|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":12.343754775414709,""D2->D1"":10.565961480140686},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x12"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x12"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x07"",""P3CC001|confirmation|binary4|successor|abstract|x07"",""P3CC001|confirmation|letters16|reflection|abstract|x12"",""P3CC001|confirmation|letters16|successor|abstract|x12"",""P3CC001|confirmation|letters16|reflection|abstract|x07"",""P3CC001|confirmation|letters16|successor|abstract|x07"",""P3CC001|confirmation|binary4|reflection|abstract|x12"",""P3CC001|confirmation|binary4|successor|abstract|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":9.851562360301614,""D2->D1"":24.885647654533386},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x08"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x13"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x08"",""P3CC001|confirmation|binary4|successor|abstract|x08"",""P3CC001|confirmation|letters16|reflection|abstract|x13"",""P3CC001|confirmation|letters16|successor|abstract|x13"",""P3CC001|confirmation|letters16|reflection|abstract|x08"",""P3CC001|confirmation|letters16|successor|abstract|x08"",""P3CC001|confirmation|binary4|reflection|abstract|x13"",""P3CC001|confirmation|binary4|successor|abstract|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":9.929688224277925,""D2->D1"":7.4486165046691895},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x09"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x14"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x14"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x09"",""P3CC001|confirmation|binary4|successor|abstract|x09"",""P3CC001|confirmation|letters16|reflection|abstract|x14"",""P3CC001|confirmation|letters16|successor|abstract|x14"",""P3CC001|confirmation|letters16|reflection|abstract|x09"",""P3CC001|confirmation|letters16|successor|abstract|x09"",""P3CC001|confirmation|binary4|reflection|abstract|x14"",""P3CC001|confirmation|binary4|successor|abstract|x14""],""state"":9},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":10},{""direction_denominators"":{""D1->D2"":26.109377387963832,""D2->D1"":20.397336328562233},""eligible"":false,""mapped_state"":0,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x11"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x11"",""P3CC001|confirmation|binary4|successor|abstract|x11"",""P3CC001|confirmation|letters16|reflection|abstract|x00"",""P3CC001|confirmation|letters16|successor|abstract|x00"",""P3CC001|confirmation|letters16|reflection|abstract|x11"",""P3CC001|confirmation|letters16|successor|abstract|x11"",""P3CC001|confirmation|binary4|reflection|abstract|x00"",""P3CC001|confirmation|binary4|successor|abstract|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":24.929689635755494,""D2->D1"":32.127576949074864},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x12"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x12"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x12"",""P3CC001|confirmation|binary4|successor|abstract|x12"",""P3CC001|confirmation|letters16|reflection|abstract|x01"",""P3CC001|confirmation|letters16|successor|abstract|x01"",""P3CC001|confirmation|letters16|reflection|abstract|x12"",""P3CC001|confirmation|letters16|successor|abstract|x12"",""P3CC001|confirmation|binary4|reflection|abstract|x01"",""P3CC001|confirmation|binary4|successor|abstract|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":18.820315566379577,""D2->D1"":40.066182412356284},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x13"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x13"",""P3CC001|confirmation|binary4|successor|abstract|x13"",""P3CC001|confirmation|letters16|reflection|abstract|x02"",""P3CC001|confirmation|letters16|successor|abstract|x02"",""P3CC001|confirmation|letters16|reflection|abstract|x13"",""P3CC001|confirmation|letters16|successor|abstract|x13"",""P3CC001|confirmation|binary4|reflection|abstract|x02"",""P3CC001|confirmation|binary4|successor|abstract|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":23.554690837936505,""D2->D1"":23.293142926413566},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x14"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x14"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x14"",""P3CC001|confirmation|binary4|successor|abstract|x14"",""P3CC001|confirmation|letters16|reflection|abstract|x03"",""P3CC001|confirmation|letters16|successor|abstract|x03"",""P3CC001|confirmation|letters16|reflection|abstract|x14"",""P3CC001|confirmation|letters16|successor|abstract|x14"",""P3CC001|confirmation|binary4|reflection|abstract|x03"",""P3CC001|confirmation|binary4|successor|abstract|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":23.92188119902312,""D2->D1"":24.824153953813948},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x15"",""clean_incorrect:P3CC001|confirmation|letters16|successor|abstract|x15""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|abstract|x15"",""P3CC001|confirmation|binary4|successor|abstract|x15"",""P3CC001|confirmation|letters16|reflection|abstract|x04"",""P3CC001|confirmation|letters16|successor|abstract|x04"",""P3CC001|confirmation|letters16|reflection|abstract|x15"",""P3CC001|confirmation|letters16|successor|abstract|x15"",""P3CC001|confirmation|binary4|reflection|abstract|x04"",""P3CC001|confirmation|binary4|successor|abstract|x04""],""state"":15}]"
abstract|binary4--letters16|successor->predecessor,abstract,false,false,0,[],12,false,false,"[{""correct"":10,""domain"":""binary4"",""operation"":""successor"",""passed"":false,""total"":16},{""correct"":9,""domain"":""binary4"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":15,""domain"":""letters16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":5,""domain"":""letters16"",""operation"":""predecessor"",""passed"":false,""total"":16}]","[{""direction_denominators"":{""D1->D2"":20.71886670591448,""D2->D1"":18.722898602485657},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x00"",""P3CC001|confirmation|binary4|predecessor|abstract|x00"",""P3CC001|confirmation|letters16|successor|abstract|x05"",""P3CC001|confirmation|letters16|predecessor|abstract|x05"",""P3CC001|confirmation|letters16|successor|abstract|x00"",""P3CC001|confirmation|letters16|predecessor|abstract|x00"",""P3CC001|confirmation|binary4|successor|abstract|x05"",""P3CC001|confirmation|binary4|predecessor|abstract|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":24.39086508910259,""D2->D1"":35.25905932486057},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x06"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x01""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x01"",""P3CC001|confirmation|binary4|predecessor|abstract|x01"",""P3CC001|confirmation|letters16|successor|abstract|x06"",""P3CC001|confirmation|letters16|predecessor|abstract|x06"",""P3CC001|confirmation|letters16|successor|abstract|x01"",""P3CC001|confirmation|letters16|predecessor|abstract|x01"",""P3CC001|confirmation|binary4|successor|abstract|x06"",""P3CC001|confirmation|binary4|predecessor|abstract|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":26.16405418094655,""D2->D1"":7.144969940185547},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x02"",""P3CC001|confirmation|binary4|predecessor|abstract|x02"",""P3CC001|confirmation|letters16|successor|abstract|x07"",""P3CC001|confirmation|letters16|predecessor|abstract|x07"",""P3CC001|confirmation|letters16|successor|abstract|x02"",""P3CC001|confirmation|letters16|predecessor|abstract|x02"",""P3CC001|confirmation|binary4|successor|abstract|x07"",""P3CC001|confirmation|binary4|predecessor|abstract|x07""],""state"":2},{""direction_denominators"":{""D1->D2"":19.945391567249317,""D2->D1"":22.976530104875565},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x03"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x08""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x03"",""P3CC001|confirmation|binary4|predecessor|abstract|x03"",""P3CC001|confirmation|letters16|successor|abstract|x08"",""P3CC001|confirmation|letters16|predecessor|abstract|x08"",""P3CC001|confirmation|letters16|successor|abstract|x03"",""P3CC001|confirmation|letters16|predecessor|abstract|x03"",""P3CC001|confirmation|binary4|successor|abstract|x08"",""P3CC001|confirmation|binary4|predecessor|abstract|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":13.804250319022685,""D2->D1"":19.084936812520027},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x04"",""P3CC001|confirmation|binary4|predecessor|abstract|x04"",""P3CC001|confirmation|letters16|successor|abstract|x09"",""P3CC001|confirmation|letters16|predecessor|abstract|x09"",""P3CC001|confirmation|letters16|successor|abstract|x04"",""P3CC001|confirmation|letters16|predecessor|abstract|x04"",""P3CC001|confirmation|binary4|successor|abstract|x09"",""P3CC001|confirmation|binary4|predecessor|abstract|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":18.0624663438648,""D2->D1"":39.88952425122261},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x05"",""P3CC001|confirmation|binary4|predecessor|abstract|x05"",""P3CC001|confirmation|letters16|successor|abstract|x10"",""P3CC001|confirmation|letters16|predecessor|abstract|x10"",""P3CC001|confirmation|letters16|successor|abstract|x05"",""P3CC001|confirmation|letters16|predecessor|abstract|x05"",""P3CC001|confirmation|binary4|successor|abstract|x10"",""P3CC001|confirmation|binary4|predecessor|abstract|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":14.7966861538589,""D2->D1"":20.098869811743498},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x06"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x06"",""P3CC001|confirmation|binary4|predecessor|abstract|x06"",""P3CC001|confirmation|letters16|successor|abstract|x11"",""P3CC001|confirmation|letters16|predecessor|abstract|x11"",""P3CC001|confirmation|letters16|successor|abstract|x06"",""P3CC001|confirmation|letters16|predecessor|abstract|x06"",""P3CC001|confirmation|binary4|successor|abstract|x11"",""P3CC001|confirmation|binary4|predecessor|abstract|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":19.67006922472501,""D2->D1"":36.140217661857605},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x12"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x07"",""P3CC001|confirmation|binary4|predecessor|abstract|x07"",""P3CC001|confirmation|letters16|successor|abstract|x12"",""P3CC001|confirmation|letters16|predecessor|abstract|x12"",""P3CC001|confirmation|letters16|successor|abstract|x07"",""P3CC001|confirmation|letters16|predecessor|abstract|x07"",""P3CC001|confirmation|binary4|successor|abstract|x12"",""P3CC001|confirmation|binary4|predecessor|abstract|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":9.75783739425242,""D2->D1"":16.400232434272766},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x08"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x08"",""P3CC001|confirmation|binary4|predecessor|abstract|x08"",""P3CC001|confirmation|letters16|successor|abstract|x13"",""P3CC001|confirmation|letters16|predecessor|abstract|x13"",""P3CC001|confirmation|letters16|successor|abstract|x08"",""P3CC001|confirmation|letters16|predecessor|abstract|x08"",""P3CC001|confirmation|binary4|successor|abstract|x13"",""P3CC001|confirmation|binary4|predecessor|abstract|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":11.404708483896684,""D2->D1"":38.44353873934597},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x14"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x09"",""P3CC001|confirmation|binary4|predecessor|abstract|x09"",""P3CC001|confirmation|letters16|successor|abstract|x14"",""P3CC001|confirmation|letters16|predecessor|abstract|x14"",""P3CC001|confirmation|letters16|successor|abstract|x09"",""P3CC001|confirmation|letters16|predecessor|abstract|x09"",""P3CC001|confirmation|binary4|successor|abstract|x14"",""P3CC001|confirmation|binary4|predecessor|abstract|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":4.640580534934998,""D2->D1"":17.60184875876439},""eligible"":false,""mapped_state"":15,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x10"",""clean_incorrect:P3CC001|confirmation|letters16|successor|abstract|x15""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x10"",""P3CC001|confirmation|binary4|predecessor|abstract|x10"",""P3CC001|confirmation|letters16|successor|abstract|x15"",""P3CC001|confirmation|letters16|predecessor|abstract|x15"",""P3CC001|confirmation|letters16|successor|abstract|x10"",""P3CC001|confirmation|letters16|predecessor|abstract|x10"",""P3CC001|confirmation|binary4|successor|abstract|x15"",""P3CC001|confirmation|binary4|predecessor|abstract|x15""],""state"":10},{""direction_denominators"":{""D1->D2"":36.57035948230805,""D2->D1"":23.286197561523295},""eligible"":false,""mapped_state"":0,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x11"",""P3CC001|confirmation|binary4|predecessor|abstract|x11"",""P3CC001|confirmation|letters16|successor|abstract|x00"",""P3CC001|confirmation|letters16|predecessor|abstract|x00"",""P3CC001|confirmation|letters16|successor|abstract|x11"",""P3CC001|confirmation|letters16|predecessor|abstract|x11"",""P3CC001|confirmation|binary4|successor|abstract|x00"",""P3CC001|confirmation|binary4|predecessor|abstract|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":21.992120017530397,""D2->D1"":-5.935533404350281},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x12"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x12"",""oriented_denominator_not_positive:D2->D1""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x12"",""P3CC001|confirmation|binary4|predecessor|abstract|x12"",""P3CC001|confirmation|letters16|successor|abstract|x01"",""P3CC001|confirmation|letters16|predecessor|abstract|x01"",""P3CC001|confirmation|letters16|successor|abstract|x12"",""P3CC001|confirmation|letters16|predecessor|abstract|x12"",""P3CC001|confirmation|binary4|successor|abstract|x01"",""P3CC001|confirmation|binary4|predecessor|abstract|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":28.570295330602676,""D2->D1"":29.764907566630427},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x13"",""P3CC001|confirmation|binary4|predecessor|abstract|x13"",""P3CC001|confirmation|letters16|successor|abstract|x02"",""P3CC001|confirmation|letters16|predecessor|abstract|x02"",""P3CC001|confirmation|letters16|successor|abstract|x13"",""P3CC001|confirmation|letters16|predecessor|abstract|x13"",""P3CC001|confirmation|binary4|successor|abstract|x02"",""P3CC001|confirmation|binary4|predecessor|abstract|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":29.03933525093089,""D2->D1"":19.091913115698844},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|abstract|x03"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x14"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x14"",""P3CC001|confirmation|binary4|predecessor|abstract|x14"",""P3CC001|confirmation|letters16|successor|abstract|x03"",""P3CC001|confirmation|letters16|predecessor|abstract|x03"",""P3CC001|confirmation|letters16|successor|abstract|x14"",""P3CC001|confirmation|letters16|predecessor|abstract|x14"",""P3CC001|confirmation|binary4|successor|abstract|x03"",""P3CC001|confirmation|binary4|predecessor|abstract|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":26.500020623347154,""D2->D1"":29.515871465788223},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|successor|abstract|x15""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x15"",""P3CC001|confirmation|binary4|predecessor|abstract|x15"",""P3CC001|confirmation|letters16|successor|abstract|x04"",""P3CC001|confirmation|letters16|predecessor|abstract|x04"",""P3CC001|confirmation|letters16|successor|abstract|x15"",""P3CC001|confirmation|letters16|predecessor|abstract|x15"",""P3CC001|confirmation|binary4|successor|abstract|x04"",""P3CC001|confirmation|binary4|predecessor|abstract|x04""],""state"":15}]"
abstract|binary4--letters16|successor->reflection,abstract,false,false,0,[],12,false,false,"[{""correct"":10,""domain"":""binary4"",""operation"":""successor"",""passed"":false,""total"":16},{""correct"":8,""domain"":""binary4"",""operation"":""reflection"",""passed"":false,""total"":16},{""correct"":15,""domain"":""letters16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":1,""domain"":""letters16"",""operation"":""reflection"",""passed"":false,""total"":16}]","[{""direction_denominators"":{""D1->D2"":21.43750274183367,""D2->D1"":6.7471787836402655},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x00"",""P3CC001|confirmation|binary4|reflection|abstract|x00"",""P3CC001|confirmation|letters16|successor|abstract|x05"",""P3CC001|confirmation|letters16|reflection|abstract|x05"",""P3CC001|confirmation|letters16|successor|abstract|x00"",""P3CC001|confirmation|letters16|reflection|abstract|x00"",""P3CC001|confirmation|binary4|successor|abstract|x05"",""P3CC001|confirmation|binary4|reflection|abstract|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":11.156250359221303,""D2->D1"":22.583466731011868},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x01"",""P3CC001|confirmation|binary4|reflection|abstract|x01"",""P3CC001|confirmation|letters16|successor|abstract|x06"",""P3CC001|confirmation|letters16|reflection|abstract|x06"",""P3CC001|confirmation|letters16|successor|abstract|x01"",""P3CC001|confirmation|letters16|reflection|abstract|x01"",""P3CC001|confirmation|binary4|successor|abstract|x06"",""P3CC001|confirmation|binary4|reflection|abstract|x06""],""state"":1},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":2},{""direction_denominators"":{""D1->D2"":16.46094408800127,""D2->D1"":14.128459185361862},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x08""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x03"",""P3CC001|confirmation|binary4|reflection|abstract|x03"",""P3CC001|confirmation|letters16|successor|abstract|x08"",""P3CC001|confirmation|letters16|reflection|abstract|x08"",""P3CC001|confirmation|letters16|successor|abstract|x03"",""P3CC001|confirmation|letters16|reflection|abstract|x03"",""P3CC001|confirmation|binary4|successor|abstract|x08"",""P3CC001|confirmation|binary4|reflection|abstract|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":11.789065916556865,""D2->D1"":11.0912014991045},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x04"",""P3CC001|confirmation|binary4|reflection|abstract|x04"",""P3CC001|confirmation|letters16|successor|abstract|x09"",""P3CC001|confirmation|letters16|reflection|abstract|x09"",""P3CC001|confirmation|letters16|successor|abstract|x04"",""P3CC001|confirmation|letters16|reflection|abstract|x04"",""P3CC001|confirmation|binary4|successor|abstract|x09"",""P3CC001|confirmation|binary4|reflection|abstract|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":12.242189725860953,""D2->D1"":8.785272367298603},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x10"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x05"",""P3CC001|confirmation|binary4|reflection|abstract|x05"",""P3CC001|confirmation|letters16|successor|abstract|x10"",""P3CC001|confirmation|letters16|reflection|abstract|x10"",""P3CC001|confirmation|letters16|successor|abstract|x05"",""P3CC001|confirmation|letters16|reflection|abstract|x05"",""P3CC001|confirmation|binary4|successor|abstract|x10"",""P3CC001|confirmation|binary4|reflection|abstract|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":10.671878259629011,""D2->D1"":8.163709346204996},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x11"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x06"",""P3CC001|confirmation|binary4|reflection|abstract|x06"",""P3CC001|confirmation|letters16|successor|abstract|x11"",""P3CC001|confirmation|letters16|reflection|abstract|x11"",""P3CC001|confirmation|letters16|successor|abstract|x06"",""P3CC001|confirmation|letters16|reflection|abstract|x06"",""P3CC001|confirmation|binary4|successor|abstract|x11"",""P3CC001|confirmation|binary4|reflection|abstract|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":12.343754775414709,""D2->D1"":10.565961480140686},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x12"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x12"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x07"",""P3CC001|confirmation|binary4|reflection|abstract|x07"",""P3CC001|confirmation|letters16|successor|abstract|x12"",""P3CC001|confirmation|letters16|reflection|abstract|x12"",""P3CC001|confirmation|letters16|successor|abstract|x07"",""P3CC001|confirmation|letters16|reflection|abstract|x07"",""P3CC001|confirmation|binary4|successor|abstract|x12"",""P3CC001|confirmation|binary4|reflection|abstract|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":9.851562360301614,""D2->D1"":24.885647654533386},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x08"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x13"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x08"",""P3CC001|confirmation|binary4|reflection|abstract|x08"",""P3CC001|confirmation|letters16|successor|abstract|x13"",""P3CC001|confirmation|letters16|reflection|abstract|x13"",""P3CC001|confirmation|letters16|successor|abstract|x08"",""P3CC001|confirmation|letters16|reflection|abstract|x08"",""P3CC001|confirmation|binary4|successor|abstract|x13"",""P3CC001|confirmation|binary4|reflection|abstract|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":9.929688224277925,""D2->D1"":7.4486165046691895},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x09"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x14"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x14"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x09"",""P3CC001|confirmation|binary4|reflection|abstract|x09"",""P3CC001|confirmation|letters16|successor|abstract|x14"",""P3CC001|confirmation|letters16|reflection|abstract|x14"",""P3CC001|confirmation|letters16|successor|abstract|x09"",""P3CC001|confirmation|letters16|reflection|abstract|x09"",""P3CC001|confirmation|binary4|successor|abstract|x14"",""P3CC001|confirmation|binary4|reflection|abstract|x14""],""state"":9},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":10},{""direction_denominators"":{""D1->D2"":26.109377387963832,""D2->D1"":20.397336328562233},""eligible"":false,""mapped_state"":0,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x11"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x11"",""P3CC001|confirmation|binary4|reflection|abstract|x11"",""P3CC001|confirmation|letters16|successor|abstract|x00"",""P3CC001|confirmation|letters16|reflection|abstract|x00"",""P3CC001|confirmation|letters16|successor|abstract|x11"",""P3CC001|confirmation|letters16|reflection|abstract|x11"",""P3CC001|confirmation|binary4|successor|abstract|x00"",""P3CC001|confirmation|binary4|reflection|abstract|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":24.929689635755494,""D2->D1"":32.127576949074864},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x12"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x12"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x12"",""P3CC001|confirmation|binary4|reflection|abstract|x12"",""P3CC001|confirmation|letters16|successor|abstract|x01"",""P3CC001|confirmation|letters16|reflection|abstract|x01"",""P3CC001|confirmation|letters16|successor|abstract|x12"",""P3CC001|confirmation|letters16|reflection|abstract|x12"",""P3CC001|confirmation|binary4|successor|abstract|x01"",""P3CC001|confirmation|binary4|reflection|abstract|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":18.820315566379577,""D2->D1"":40.066182412356284},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x13"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x13"",""P3CC001|confirmation|binary4|reflection|abstract|x13"",""P3CC001|confirmation|letters16|successor|abstract|x02"",""P3CC001|confirmation|letters16|reflection|abstract|x02"",""P3CC001|confirmation|letters16|successor|abstract|x13"",""P3CC001|confirmation|letters16|reflection|abstract|x13"",""P3CC001|confirmation|binary4|successor|abstract|x02"",""P3CC001|confirmation|binary4|reflection|abstract|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":23.554690837936505,""D2->D1"":23.293142926413566},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|abstract|x14"",""clean_incorrect:P3CC001|confirmation|binary4|successor|abstract|x14"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x14"",""P3CC001|confirmation|binary4|reflection|abstract|x14"",""P3CC001|confirmation|letters16|successor|abstract|x03"",""P3CC001|confirmation|letters16|reflection|abstract|x03"",""P3CC001|confirmation|letters16|successor|abstract|x14"",""P3CC001|confirmation|letters16|reflection|abstract|x14"",""P3CC001|confirmation|binary4|successor|abstract|x03"",""P3CC001|confirmation|binary4|reflection|abstract|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":23.92188119902312,""D2->D1"":24.824153953813948},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x15"",""clean_incorrect:P3CC001|confirmation|letters16|successor|abstract|x15""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|abstract|x15"",""P3CC001|confirmation|binary4|reflection|abstract|x15"",""P3CC001|confirmation|letters16|successor|abstract|x04"",""P3CC001|confirmation|letters16|reflection|abstract|x04"",""P3CC001|confirmation|letters16|successor|abstract|x15"",""P3CC001|confirmation|letters16|reflection|abstract|x15"",""P3CC001|confirmation|binary4|successor|abstract|x04"",""P3CC001|confirmation|binary4|reflection|abstract|x04""],""state"":15}]"
abstract|integer_mod16--letters16|predecessor->reflection,abstract,false,false,0,[],12,false,false,"[{""correct"":15,""domain"":""integer_mod16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":5,""domain"":""letters16"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":1,""domain"":""letters16"",""operation"":""reflection"",""passed"":false,""total"":16}]","[{""direction_denominators"":{""D1->D2"":9.87501859664917,""D2->D1"":37.02357276112161},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x00"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x00"",""P3CC001|confirmation|letters16|predecessor|abstract|x05"",""P3CC001|confirmation|letters16|reflection|abstract|x05"",""P3CC001|confirmation|letters16|predecessor|abstract|x00"",""P3CC001|confirmation|letters16|reflection|abstract|x00"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x05"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":13.929762959480286,""D2->D1"":30.781271894319616},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x01"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x01"",""P3CC001|confirmation|letters16|predecessor|abstract|x06"",""P3CC001|confirmation|letters16|reflection|abstract|x06"",""P3CC001|confirmation|letters16|predecessor|abstract|x01"",""P3CC001|confirmation|letters16|reflection|abstract|x01"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x06"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":9.320300579071045,""D2->D1"":30.476617619914578},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|integer_mod16|predecessor|abstract|x02"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x02"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x02"",""P3CC001|confirmation|letters16|predecessor|abstract|x07"",""P3CC001|confirmation|letters16|reflection|abstract|x07"",""P3CC001|confirmation|letters16|predecessor|abstract|x02"",""P3CC001|confirmation|letters16|reflection|abstract|x02"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x07"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x07""],""state"":2},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":3},{""direction_denominators"":{""D1->D2"":-2.2970170974731445,""D2->D1"":28.875003953980922},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x09"",""oriented_denominator_not_positive:D1->D2""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x04"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x04"",""P3CC001|confirmation|letters16|predecessor|abstract|x09"",""P3CC001|confirmation|letters16|reflection|abstract|x09"",""P3CC001|confirmation|letters16|predecessor|abstract|x04"",""P3CC001|confirmation|letters16|reflection|abstract|x04"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x09"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":7.289020419120789,""D2->D1"":21.867187559604645},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x10"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x05"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x05"",""P3CC001|confirmation|letters16|predecessor|abstract|x10"",""P3CC001|confirmation|letters16|reflection|abstract|x10"",""P3CC001|confirmation|letters16|predecessor|abstract|x05"",""P3CC001|confirmation|letters16|reflection|abstract|x05"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x10"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":8.226595282554626,""D2->D1"":22.233893754601013},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x11"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x06"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x06"",""P3CC001|confirmation|letters16|predecessor|abstract|x11"",""P3CC001|confirmation|letters16|reflection|abstract|x11"",""P3CC001|confirmation|letters16|predecessor|abstract|x06"",""P3CC001|confirmation|letters16|reflection|abstract|x06"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x11"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":2.132842540740967,""D2->D1"":24.235597408252943},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x12"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x07"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x07"",""P3CC001|confirmation|letters16|predecessor|abstract|x12"",""P3CC001|confirmation|letters16|reflection|abstract|x12"",""P3CC001|confirmation|letters16|predecessor|abstract|x07"",""P3CC001|confirmation|letters16|reflection|abstract|x07"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x12"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":1.0781000852584839,""D2->D1"":18.87256069132127},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x08"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x08"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x08"",""P3CC001|confirmation|letters16|predecessor|abstract|x13"",""P3CC001|confirmation|letters16|reflection|abstract|x13"",""P3CC001|confirmation|letters16|predecessor|abstract|x08"",""P3CC001|confirmation|letters16|reflection|abstract|x08"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x13"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":3.5453516244888306,""D2->D1"":33.70702055297443},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x14"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x09"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x09"",""P3CC001|confirmation|letters16|predecessor|abstract|x14"",""P3CC001|confirmation|letters16|reflection|abstract|x14"",""P3CC001|confirmation|letters16|predecessor|abstract|x09"",""P3CC001|confirmation|letters16|reflection|abstract|x09"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x14"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":-0.5625478029251099,""D2->D1"":17.76331090182066},""eligible"":false,""mapped_state"":15,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x10"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x10"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x15"",""oriented_denominator_not_positive:D1->D2""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x10"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x10"",""P3CC001|confirmation|letters16|predecessor|abstract|x15"",""P3CC001|confirmation|letters16|reflection|abstract|x15"",""P3CC001|confirmation|letters16|predecessor|abstract|x10"",""P3CC001|confirmation|letters16|reflection|abstract|x10"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x15"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x15""],""state"":10},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":11},{""direction_denominators"":{""D1->D2"":16.546862602233887,""D2->D1"":25.344546705600806},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x12"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x12"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x12"",""P3CC001|confirmation|letters16|predecessor|abstract|x01"",""P3CC001|confirmation|letters16|reflection|abstract|x01"",""P3CC001|confirmation|letters16|predecessor|abstract|x12"",""P3CC001|confirmation|letters16|reflection|abstract|x12"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x01"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":19.507756024599075,""D2->D1"":52.1524366142894},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|integer_mod16|predecessor|abstract|x02"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x13"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x13"",""P3CC001|confirmation|letters16|predecessor|abstract|x02"",""P3CC001|confirmation|letters16|reflection|abstract|x02"",""P3CC001|confirmation|letters16|predecessor|abstract|x13"",""P3CC001|confirmation|letters16|reflection|abstract|x13"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x02"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":16.148450136184692,""D2->D1"":21.624984993690305},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x14"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x14"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x14"",""P3CC001|confirmation|letters16|predecessor|abstract|x03"",""P3CC001|confirmation|letters16|reflection|abstract|x03"",""P3CC001|confirmation|letters16|predecessor|abstract|x14"",""P3CC001|confirmation|letters16|reflection|abstract|x14"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x03"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":12.453078866004944,""D2->D1"":27.08824795272085},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x15""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x15"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x15"",""P3CC001|confirmation|letters16|predecessor|abstract|x04"",""P3CC001|confirmation|letters16|reflection|abstract|x04"",""P3CC001|confirmation|letters16|predecessor|abstract|x15"",""P3CC001|confirmation|letters16|reflection|abstract|x15"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x04"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x04""],""state"":15}]"
abstract|integer_mod16--letters16|predecessor->successor,abstract,false,false,0,[],12,false,false,"[{""correct"":15,""domain"":""integer_mod16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":5,""domain"":""letters16"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":15,""domain"":""letters16"",""operation"":""successor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":20.71886670591448,""D2->D1"":24.11723097009599},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x00"",""P3CC001|confirmation|integer_mod16|successor|abstract|x00"",""P3CC001|confirmation|letters16|predecessor|abstract|x05"",""P3CC001|confirmation|letters16|successor|abstract|x05"",""P3CC001|confirmation|letters16|predecessor|abstract|x00"",""P3CC001|confirmation|letters16|successor|abstract|x00"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x05"",""P3CC001|confirmation|integer_mod16|successor|abstract|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":24.39086508910259,""D2->D1"":28.796976168504443},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x01""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x01"",""P3CC001|confirmation|integer_mod16|successor|abstract|x01"",""P3CC001|confirmation|letters16|predecessor|abstract|x06"",""P3CC001|confirmation|letters16|successor|abstract|x06"",""P3CC001|confirmation|letters16|predecessor|abstract|x01"",""P3CC001|confirmation|letters16|successor|abstract|x01"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x06"",""P3CC001|confirmation|integer_mod16|successor|abstract|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":26.16405418094655,""D2->D1"":24.25005500070165},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|integer_mod16|predecessor|abstract|x02"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x02"",""P3CC001|confirmation|integer_mod16|successor|abstract|x02"",""P3CC001|confirmation|letters16|predecessor|abstract|x07"",""P3CC001|confirmation|letters16|successor|abstract|x07"",""P3CC001|confirmation|letters16|predecessor|abstract|x02"",""P3CC001|confirmation|letters16|successor|abstract|x02"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x07"",""P3CC001|confirmation|integer_mod16|successor|abstract|x07""],""state"":2},{""direction_denominators"":{""D1->D2"":19.945391567249317,""D2->D1"":24.125441329029854},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x08""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x03"",""P3CC001|confirmation|integer_mod16|successor|abstract|x03"",""P3CC001|confirmation|letters16|predecessor|abstract|x08"",""P3CC001|confirmation|letters16|successor|abstract|x08"",""P3CC001|confirmation|letters16|predecessor|abstract|x03"",""P3CC001|confirmation|letters16|successor|abstract|x03"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x08"",""P3CC001|confirmation|integer_mod16|successor|abstract|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":13.804250319022685,""D2->D1"":27.47930165962316},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x04"",""P3CC001|confirmation|integer_mod16|successor|abstract|x04"",""P3CC001|confirmation|letters16|predecessor|abstract|x09"",""P3CC001|confirmation|letters16|successor|abstract|x09"",""P3CC001|confirmation|letters16|predecessor|abstract|x04"",""P3CC001|confirmation|letters16|successor|abstract|x04"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x09"",""P3CC001|confirmation|integer_mod16|successor|abstract|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":18.0624663438648,""D2->D1"":28.61245398977917},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x05"",""P3CC001|confirmation|integer_mod16|successor|abstract|x05"",""P3CC001|confirmation|letters16|predecessor|abstract|x10"",""P3CC001|confirmation|letters16|successor|abstract|x10"",""P3CC001|confirmation|letters16|predecessor|abstract|x05"",""P3CC001|confirmation|letters16|successor|abstract|x05"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x10"",""P3CC001|confirmation|integer_mod16|successor|abstract|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":14.7966861538589,""D2->D1"":37.391806311796245},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x06"",""P3CC001|confirmation|integer_mod16|successor|abstract|x06"",""P3CC001|confirmation|letters16|predecessor|abstract|x11"",""P3CC001|confirmation|letters16|successor|abstract|x11"",""P3CC001|confirmation|letters16|predecessor|abstract|x06"",""P3CC001|confirmation|letters16|successor|abstract|x06"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x11"",""P3CC001|confirmation|integer_mod16|successor|abstract|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":19.67006922472501,""D2->D1"":38.915188199374825},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x07"",""P3CC001|confirmation|integer_mod16|successor|abstract|x07"",""P3CC001|confirmation|letters16|predecessor|abstract|x12"",""P3CC001|confirmation|letters16|successor|abstract|x12"",""P3CC001|confirmation|letters16|predecessor|abstract|x07"",""P3CC001|confirmation|letters16|successor|abstract|x07"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x12"",""P3CC001|confirmation|integer_mod16|successor|abstract|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":9.75783739425242,""D2->D1"":33.232580294134095},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x08"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x08"",""P3CC001|confirmation|integer_mod16|successor|abstract|x08"",""P3CC001|confirmation|letters16|predecessor|abstract|x13"",""P3CC001|confirmation|letters16|successor|abstract|x13"",""P3CC001|confirmation|letters16|predecessor|abstract|x08"",""P3CC001|confirmation|letters16|successor|abstract|x08"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x13"",""P3CC001|confirmation|integer_mod16|successor|abstract|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":11.404708483896684,""D2->D1"":27.556039626157144},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x09"",""P3CC001|confirmation|integer_mod16|successor|abstract|x09"",""P3CC001|confirmation|letters16|predecessor|abstract|x14"",""P3CC001|confirmation|letters16|successor|abstract|x14"",""P3CC001|confirmation|letters16|predecessor|abstract|x09"",""P3CC001|confirmation|letters16|successor|abstract|x09"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x14"",""P3CC001|confirmation|integer_mod16|successor|abstract|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":4.640580534934998,""D2->D1"":30.991306479052582},""eligible"":false,""mapped_state"":15,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x10"",""clean_incorrect:P3CC001|confirmation|letters16|successor|abstract|x15""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x10"",""P3CC001|confirmation|integer_mod16|successor|abstract|x10"",""P3CC001|confirmation|letters16|predecessor|abstract|x15"",""P3CC001|confirmation|letters16|successor|abstract|x15"",""P3CC001|confirmation|letters16|predecessor|abstract|x10"",""P3CC001|confirmation|letters16|successor|abstract|x10"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x15"",""P3CC001|confirmation|integer_mod16|successor|abstract|x15""],""state"":10},{""direction_denominators"":{""D1->D2"":36.57035948230805,""D2->D1"":27.50783445973866},""eligible"":false,""mapped_state"":0,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x11"",""P3CC001|confirmation|integer_mod16|successor|abstract|x11"",""P3CC001|confirmation|letters16|predecessor|abstract|x00"",""P3CC001|confirmation|letters16|successor|abstract|x00"",""P3CC001|confirmation|letters16|predecessor|abstract|x11"",""P3CC001|confirmation|letters16|successor|abstract|x11"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x00"",""P3CC001|confirmation|integer_mod16|successor|abstract|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":21.992120017530397,""D2->D1"":24.187480196402248},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x12"",""P3CC001|confirmation|integer_mod16|successor|abstract|x12"",""P3CC001|confirmation|letters16|predecessor|abstract|x01"",""P3CC001|confirmation|letters16|successor|abstract|x01"",""P3CC001|confirmation|letters16|predecessor|abstract|x12"",""P3CC001|confirmation|letters16|successor|abstract|x12"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x01"",""P3CC001|confirmation|integer_mod16|successor|abstract|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":28.570295330602676,""D2->D1"":27.805666923568424},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|integer_mod16|predecessor|abstract|x02"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x13"",""P3CC001|confirmation|integer_mod16|successor|abstract|x13"",""P3CC001|confirmation|letters16|predecessor|abstract|x02"",""P3CC001|confirmation|letters16|successor|abstract|x02"",""P3CC001|confirmation|letters16|predecessor|abstract|x13"",""P3CC001|confirmation|letters16|successor|abstract|x13"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x02"",""P3CC001|confirmation|integer_mod16|successor|abstract|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":29.03933525093089,""D2->D1"":21.90626408114622},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x14"",""P3CC001|confirmation|integer_mod16|successor|abstract|x14"",""P3CC001|confirmation|letters16|predecessor|abstract|x03"",""P3CC001|confirmation|letters16|successor|abstract|x03"",""P3CC001|confirmation|letters16|predecessor|abstract|x14"",""P3CC001|confirmation|letters16|successor|abstract|x14"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x03"",""P3CC001|confirmation|integer_mod16|successor|abstract|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":26.500020623347154,""D2->D1"":23.59392004835081},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|successor|abstract|x15""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|abstract|x15"",""P3CC001|confirmation|integer_mod16|successor|abstract|x15"",""P3CC001|confirmation|letters16|predecessor|abstract|x04"",""P3CC001|confirmation|letters16|successor|abstract|x04"",""P3CC001|confirmation|letters16|predecessor|abstract|x15"",""P3CC001|confirmation|letters16|successor|abstract|x15"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x04"",""P3CC001|confirmation|integer_mod16|successor|abstract|x04""],""state"":15}]"
abstract|integer_mod16--letters16|reflection->predecessor,abstract,false,false,0,[],12,false,false,"[{""correct"":16,""domain"":""integer_mod16"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":15,""domain"":""integer_mod16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":1,""domain"":""letters16"",""operation"":""reflection"",""passed"":false,""total"":16},{""correct"":5,""domain"":""letters16"",""operation"":""predecessor"",""passed"":false,""total"":16}]","[{""direction_denominators"":{""D1->D2"":9.87501859664917,""D2->D1"":37.02357276112161},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x00"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x00"",""P3CC001|confirmation|letters16|reflection|abstract|x05"",""P3CC001|confirmation|letters16|predecessor|abstract|x05"",""P3CC001|confirmation|letters16|reflection|abstract|x00"",""P3CC001|confirmation|letters16|predecessor|abstract|x00"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x05"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":13.929762959480286,""D2->D1"":30.781271894319616},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x01"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x01"",""P3CC001|confirmation|letters16|reflection|abstract|x06"",""P3CC001|confirmation|letters16|predecessor|abstract|x06"",""P3CC001|confirmation|letters16|reflection|abstract|x01"",""P3CC001|confirmation|letters16|predecessor|abstract|x01"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x06"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":9.320300579071045,""D2->D1"":30.476617619914578},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|integer_mod16|predecessor|abstract|x02"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x02"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x02"",""P3CC001|confirmation|letters16|reflection|abstract|x07"",""P3CC001|confirmation|letters16|predecessor|abstract|x07"",""P3CC001|confirmation|letters16|reflection|abstract|x02"",""P3CC001|confirmation|letters16|predecessor|abstract|x02"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x07"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x07""],""state"":2},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":3},{""direction_denominators"":{""D1->D2"":-2.2970170974731445,""D2->D1"":28.875003953980922},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x09"",""oriented_denominator_not_positive:D1->D2""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x04"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x04"",""P3CC001|confirmation|letters16|reflection|abstract|x09"",""P3CC001|confirmation|letters16|predecessor|abstract|x09"",""P3CC001|confirmation|letters16|reflection|abstract|x04"",""P3CC001|confirmation|letters16|predecessor|abstract|x04"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x09"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":7.289020419120789,""D2->D1"":21.867187559604645},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x10"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x05"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x05"",""P3CC001|confirmation|letters16|reflection|abstract|x10"",""P3CC001|confirmation|letters16|predecessor|abstract|x10"",""P3CC001|confirmation|letters16|reflection|abstract|x05"",""P3CC001|confirmation|letters16|predecessor|abstract|x05"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x10"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":8.226595282554626,""D2->D1"":22.233893754601013},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x11"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x06"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x06"",""P3CC001|confirmation|letters16|reflection|abstract|x11"",""P3CC001|confirmation|letters16|predecessor|abstract|x11"",""P3CC001|confirmation|letters16|reflection|abstract|x06"",""P3CC001|confirmation|letters16|predecessor|abstract|x06"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x11"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":2.132842540740967,""D2->D1"":24.235597408252943},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x12"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x07"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x07"",""P3CC001|confirmation|letters16|reflection|abstract|x12"",""P3CC001|confirmation|letters16|predecessor|abstract|x12"",""P3CC001|confirmation|letters16|reflection|abstract|x07"",""P3CC001|confirmation|letters16|predecessor|abstract|x07"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x12"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":1.0781000852584839,""D2->D1"":18.87256069132127},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x08"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x08"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x08"",""P3CC001|confirmation|letters16|reflection|abstract|x13"",""P3CC001|confirmation|letters16|predecessor|abstract|x13"",""P3CC001|confirmation|letters16|reflection|abstract|x08"",""P3CC001|confirmation|letters16|predecessor|abstract|x08"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x13"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":3.5453516244888306,""D2->D1"":33.70702055297443},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x14"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x09"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x09"",""P3CC001|confirmation|letters16|reflection|abstract|x14"",""P3CC001|confirmation|letters16|predecessor|abstract|x14"",""P3CC001|confirmation|letters16|reflection|abstract|x09"",""P3CC001|confirmation|letters16|predecessor|abstract|x09"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x14"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":-0.5625478029251099,""D2->D1"":17.76331090182066},""eligible"":false,""mapped_state"":15,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x10"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x10"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x15"",""oriented_denominator_not_positive:D1->D2""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x10"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x10"",""P3CC001|confirmation|letters16|reflection|abstract|x15"",""P3CC001|confirmation|letters16|predecessor|abstract|x15"",""P3CC001|confirmation|letters16|reflection|abstract|x10"",""P3CC001|confirmation|letters16|predecessor|abstract|x10"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x15"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x15""],""state"":10},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":11},{""direction_denominators"":{""D1->D2"":16.546862602233887,""D2->D1"":25.344546705600806},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x12"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x12"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x12"",""P3CC001|confirmation|letters16|reflection|abstract|x01"",""P3CC001|confirmation|letters16|predecessor|abstract|x01"",""P3CC001|confirmation|letters16|reflection|abstract|x12"",""P3CC001|confirmation|letters16|predecessor|abstract|x12"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x01"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":19.507756024599075,""D2->D1"":52.1524366142894},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|integer_mod16|predecessor|abstract|x02"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x13"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x13"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x13"",""P3CC001|confirmation|letters16|reflection|abstract|x02"",""P3CC001|confirmation|letters16|predecessor|abstract|x02"",""P3CC001|confirmation|letters16|reflection|abstract|x13"",""P3CC001|confirmation|letters16|predecessor|abstract|x13"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x02"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":16.148450136184692,""D2->D1"":21.624984993690305},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x14"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x14"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x14"",""P3CC001|confirmation|letters16|reflection|abstract|x03"",""P3CC001|confirmation|letters16|predecessor|abstract|x03"",""P3CC001|confirmation|letters16|reflection|abstract|x14"",""P3CC001|confirmation|letters16|predecessor|abstract|x14"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x03"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":12.453078866004944,""D2->D1"":27.08824795272085},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x15""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x15"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x15"",""P3CC001|confirmation|letters16|reflection|abstract|x04"",""P3CC001|confirmation|letters16|predecessor|abstract|x04"",""P3CC001|confirmation|letters16|reflection|abstract|x15"",""P3CC001|confirmation|letters16|predecessor|abstract|x15"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x04"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x04""],""state"":15}]"
abstract|integer_mod16--letters16|reflection->successor,abstract,false,false,0,[],12,false,false,"[{""correct"":16,""domain"":""integer_mod16"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":1,""domain"":""letters16"",""operation"":""reflection"",""passed"":false,""total"":16},{""correct"":15,""domain"":""letters16"",""operation"":""successor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":21.43750274183367,""D2->D1"":35.262933969668666},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x00"",""P3CC001|confirmation|integer_mod16|successor|abstract|x00"",""P3CC001|confirmation|letters16|reflection|abstract|x05"",""P3CC001|confirmation|letters16|successor|abstract|x05"",""P3CC001|confirmation|letters16|reflection|abstract|x00"",""P3CC001|confirmation|letters16|successor|abstract|x00"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x05"",""P3CC001|confirmation|integer_mod16|successor|abstract|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":11.156250359221303,""D2->D1"":33.48440277595182},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x01"",""P3CC001|confirmation|integer_mod16|successor|abstract|x01"",""P3CC001|confirmation|letters16|reflection|abstract|x06"",""P3CC001|confirmation|letters16|successor|abstract|x06"",""P3CC001|confirmation|letters16|reflection|abstract|x01"",""P3CC001|confirmation|letters16|successor|abstract|x01"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x06"",""P3CC001|confirmation|integer_mod16|successor|abstract|x06""],""state"":1},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":2},{""direction_denominators"":{""D1->D2"":16.46094408800127,""D2->D1"":29.953361274921008},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x08""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x03"",""P3CC001|confirmation|integer_mod16|successor|abstract|x03"",""P3CC001|confirmation|letters16|reflection|abstract|x08"",""P3CC001|confirmation|letters16|successor|abstract|x08"",""P3CC001|confirmation|letters16|reflection|abstract|x03"",""P3CC001|confirmation|letters16|successor|abstract|x03"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x08"",""P3CC001|confirmation|integer_mod16|successor|abstract|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":11.789065916556865,""D2->D1"":38.17987449774955},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x04"",""P3CC001|confirmation|integer_mod16|successor|abstract|x04"",""P3CC001|confirmation|letters16|reflection|abstract|x09"",""P3CC001|confirmation|letters16|successor|abstract|x09"",""P3CC001|confirmation|letters16|reflection|abstract|x04"",""P3CC001|confirmation|letters16|successor|abstract|x04"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x09"",""P3CC001|confirmation|integer_mod16|successor|abstract|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":12.242189725860953,""D2->D1"":29.929582845514233},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x05"",""P3CC001|confirmation|integer_mod16|successor|abstract|x05"",""P3CC001|confirmation|letters16|reflection|abstract|x10"",""P3CC001|confirmation|letters16|successor|abstract|x10"",""P3CC001|confirmation|letters16|reflection|abstract|x05"",""P3CC001|confirmation|letters16|successor|abstract|x05"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x10"",""P3CC001|confirmation|integer_mod16|successor|abstract|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":10.671878259629011,""D2->D1"":28.202682432900474},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x06"",""P3CC001|confirmation|integer_mod16|successor|abstract|x06"",""P3CC001|confirmation|letters16|reflection|abstract|x11"",""P3CC001|confirmation|letters16|successor|abstract|x11"",""P3CC001|confirmation|letters16|reflection|abstract|x06"",""P3CC001|confirmation|letters16|successor|abstract|x06"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x11"",""P3CC001|confirmation|integer_mod16|successor|abstract|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":12.343754775414709,""D2->D1"":19.797571988186974},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x07"",""P3CC001|confirmation|integer_mod16|successor|abstract|x07"",""P3CC001|confirmation|letters16|reflection|abstract|x12"",""P3CC001|confirmation|letters16|successor|abstract|x12"",""P3CC001|confirmation|letters16|reflection|abstract|x07"",""P3CC001|confirmation|letters16|successor|abstract|x07"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x12"",""P3CC001|confirmation|integer_mod16|successor|abstract|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":9.851562360301614,""D2->D1"":24.877815864048898},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x08"",""P3CC001|confirmation|integer_mod16|successor|abstract|x08"",""P3CC001|confirmation|letters16|reflection|abstract|x13"",""P3CC001|confirmation|letters16|successor|abstract|x13"",""P3CC001|confirmation|letters16|reflection|abstract|x08"",""P3CC001|confirmation|letters16|successor|abstract|x08"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x13"",""P3CC001|confirmation|integer_mod16|successor|abstract|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":9.929688224277925,""D2->D1"":19.95023276680149},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x09"",""P3CC001|confirmation|integer_mod16|successor|abstract|x09"",""P3CC001|confirmation|letters16|reflection|abstract|x14"",""P3CC001|confirmation|letters16|successor|abstract|x14"",""P3CC001|confirmation|letters16|reflection|abstract|x09"",""P3CC001|confirmation|letters16|successor|abstract|x09"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x14"",""P3CC001|confirmation|integer_mod16|successor|abstract|x14""],""state"":9},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":10},{""direction_denominators"":{""D1->D2"":26.109377387963832,""D2->D1"":48.01491132786032},""eligible"":false,""mapped_state"":0,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x11"",""P3CC001|confirmation|integer_mod16|successor|abstract|x11"",""P3CC001|confirmation|letters16|reflection|abstract|x00"",""P3CC001|confirmation|letters16|successor|abstract|x00"",""P3CC001|confirmation|letters16|reflection|abstract|x11"",""P3CC001|confirmation|letters16|successor|abstract|x11"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x00"",""P3CC001|confirmation|integer_mod16|successor|abstract|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":24.929689635755494,""D2->D1"":40.23590986446834},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x12"",""P3CC001|confirmation|integer_mod16|successor|abstract|x12"",""P3CC001|confirmation|letters16|reflection|abstract|x01"",""P3CC001|confirmation|letters16|successor|abstract|x01"",""P3CC001|confirmation|letters16|reflection|abstract|x12"",""P3CC001|confirmation|letters16|successor|abstract|x12"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x01"",""P3CC001|confirmation|integer_mod16|successor|abstract|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":18.820315566379577,""D2->D1"":24.94041192561417},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x13"",""P3CC001|confirmation|integer_mod16|successor|abstract|x13"",""P3CC001|confirmation|letters16|reflection|abstract|x02"",""P3CC001|confirmation|letters16|successor|abstract|x02"",""P3CC001|confirmation|letters16|reflection|abstract|x13"",""P3CC001|confirmation|letters16|successor|abstract|x13"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x02"",""P3CC001|confirmation|integer_mod16|successor|abstract|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":23.554690837936505,""D2->D1"":30.08256554660693},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x14"",""P3CC001|confirmation|integer_mod16|successor|abstract|x14"",""P3CC001|confirmation|letters16|reflection|abstract|x03"",""P3CC001|confirmation|letters16|successor|abstract|x03"",""P3CC001|confirmation|letters16|reflection|abstract|x14"",""P3CC001|confirmation|letters16|successor|abstract|x14"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x03"",""P3CC001|confirmation|integer_mod16|successor|abstract|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":23.92188119902312,""D2->D1"":41.62516129179403},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x15"",""clean_incorrect:P3CC001|confirmation|letters16|successor|abstract|x15""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|abstract|x15"",""P3CC001|confirmation|integer_mod16|successor|abstract|x15"",""P3CC001|confirmation|letters16|reflection|abstract|x04"",""P3CC001|confirmation|letters16|successor|abstract|x04"",""P3CC001|confirmation|letters16|reflection|abstract|x15"",""P3CC001|confirmation|letters16|successor|abstract|x15"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x04"",""P3CC001|confirmation|integer_mod16|successor|abstract|x04""],""state"":15}]"
abstract|integer_mod16--letters16|successor->predecessor,abstract,false,false,0,[],12,false,false,"[{""correct"":16,""domain"":""integer_mod16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":15,""domain"":""integer_mod16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":15,""domain"":""letters16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":5,""domain"":""letters16"",""operation"":""predecessor"",""passed"":false,""total"":16}]","[{""direction_denominators"":{""D1->D2"":20.71886670591448,""D2->D1"":24.11723097009599},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x00"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x00"",""P3CC001|confirmation|letters16|successor|abstract|x05"",""P3CC001|confirmation|letters16|predecessor|abstract|x05"",""P3CC001|confirmation|letters16|successor|abstract|x00"",""P3CC001|confirmation|letters16|predecessor|abstract|x00"",""P3CC001|confirmation|integer_mod16|successor|abstract|x05"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":24.39086508910259,""D2->D1"":28.796976168504443},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x01""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x01"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x01"",""P3CC001|confirmation|letters16|successor|abstract|x06"",""P3CC001|confirmation|letters16|predecessor|abstract|x06"",""P3CC001|confirmation|letters16|successor|abstract|x01"",""P3CC001|confirmation|letters16|predecessor|abstract|x01"",""P3CC001|confirmation|integer_mod16|successor|abstract|x06"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":26.16405418094655,""D2->D1"":24.25005500070165},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|integer_mod16|predecessor|abstract|x02"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x02"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x02"",""P3CC001|confirmation|letters16|successor|abstract|x07"",""P3CC001|confirmation|letters16|predecessor|abstract|x07"",""P3CC001|confirmation|letters16|successor|abstract|x02"",""P3CC001|confirmation|letters16|predecessor|abstract|x02"",""P3CC001|confirmation|integer_mod16|successor|abstract|x07"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x07""],""state"":2},{""direction_denominators"":{""D1->D2"":19.945391567249317,""D2->D1"":24.125441329029854},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x08""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x03"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x03"",""P3CC001|confirmation|letters16|successor|abstract|x08"",""P3CC001|confirmation|letters16|predecessor|abstract|x08"",""P3CC001|confirmation|letters16|successor|abstract|x03"",""P3CC001|confirmation|letters16|predecessor|abstract|x03"",""P3CC001|confirmation|integer_mod16|successor|abstract|x08"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":13.804250319022685,""D2->D1"":27.47930165962316},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x04"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x04"",""P3CC001|confirmation|letters16|successor|abstract|x09"",""P3CC001|confirmation|letters16|predecessor|abstract|x09"",""P3CC001|confirmation|letters16|successor|abstract|x04"",""P3CC001|confirmation|letters16|predecessor|abstract|x04"",""P3CC001|confirmation|integer_mod16|successor|abstract|x09"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":18.0624663438648,""D2->D1"":28.61245398977917},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x05"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x05"",""P3CC001|confirmation|letters16|successor|abstract|x10"",""P3CC001|confirmation|letters16|predecessor|abstract|x10"",""P3CC001|confirmation|letters16|successor|abstract|x05"",""P3CC001|confirmation|letters16|predecessor|abstract|x05"",""P3CC001|confirmation|integer_mod16|successor|abstract|x10"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":14.7966861538589,""D2->D1"":37.391806311796245},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x06"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x06"",""P3CC001|confirmation|letters16|successor|abstract|x11"",""P3CC001|confirmation|letters16|predecessor|abstract|x11"",""P3CC001|confirmation|letters16|successor|abstract|x06"",""P3CC001|confirmation|letters16|predecessor|abstract|x06"",""P3CC001|confirmation|integer_mod16|successor|abstract|x11"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":19.67006922472501,""D2->D1"":38.915188199374825},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x07"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x07"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x07"",""P3CC001|confirmation|letters16|successor|abstract|x12"",""P3CC001|confirmation|letters16|predecessor|abstract|x12"",""P3CC001|confirmation|letters16|successor|abstract|x07"",""P3CC001|confirmation|letters16|predecessor|abstract|x07"",""P3CC001|confirmation|integer_mod16|successor|abstract|x12"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":9.75783739425242,""D2->D1"":33.232580294134095},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x08"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x08"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x08"",""P3CC001|confirmation|letters16|successor|abstract|x13"",""P3CC001|confirmation|letters16|predecessor|abstract|x13"",""P3CC001|confirmation|letters16|successor|abstract|x08"",""P3CC001|confirmation|letters16|predecessor|abstract|x08"",""P3CC001|confirmation|integer_mod16|successor|abstract|x13"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":11.404708483896684,""D2->D1"":27.556039626157144},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x09"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x09"",""P3CC001|confirmation|letters16|successor|abstract|x14"",""P3CC001|confirmation|letters16|predecessor|abstract|x14"",""P3CC001|confirmation|letters16|successor|abstract|x09"",""P3CC001|confirmation|letters16|predecessor|abstract|x09"",""P3CC001|confirmation|integer_mod16|successor|abstract|x14"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":4.640580534934998,""D2->D1"":30.991306479052582},""eligible"":false,""mapped_state"":15,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x10"",""clean_incorrect:P3CC001|confirmation|letters16|successor|abstract|x15""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x10"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x10"",""P3CC001|confirmation|letters16|successor|abstract|x15"",""P3CC001|confirmation|letters16|predecessor|abstract|x15"",""P3CC001|confirmation|letters16|successor|abstract|x10"",""P3CC001|confirmation|letters16|predecessor|abstract|x10"",""P3CC001|confirmation|integer_mod16|successor|abstract|x15"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x15""],""state"":10},{""direction_denominators"":{""D1->D2"":36.57035948230805,""D2->D1"":27.50783445973866},""eligible"":false,""mapped_state"":0,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x11"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x11"",""P3CC001|confirmation|letters16|successor|abstract|x00"",""P3CC001|confirmation|letters16|predecessor|abstract|x00"",""P3CC001|confirmation|letters16|successor|abstract|x11"",""P3CC001|confirmation|letters16|predecessor|abstract|x11"",""P3CC001|confirmation|integer_mod16|successor|abstract|x00"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":21.992120017530397,""D2->D1"":24.187480196402248},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x12"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x12"",""P3CC001|confirmation|letters16|successor|abstract|x01"",""P3CC001|confirmation|letters16|predecessor|abstract|x01"",""P3CC001|confirmation|letters16|successor|abstract|x12"",""P3CC001|confirmation|letters16|predecessor|abstract|x12"",""P3CC001|confirmation|integer_mod16|successor|abstract|x01"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":28.570295330602676,""D2->D1"":27.805666923568424},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|integer_mod16|predecessor|abstract|x02"",""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x13"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x13"",""P3CC001|confirmation|letters16|successor|abstract|x02"",""P3CC001|confirmation|letters16|predecessor|abstract|x02"",""P3CC001|confirmation|letters16|successor|abstract|x13"",""P3CC001|confirmation|letters16|predecessor|abstract|x13"",""P3CC001|confirmation|integer_mod16|successor|abstract|x02"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":29.03933525093089,""D2->D1"":21.90626408114622},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x14"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x14"",""P3CC001|confirmation|letters16|successor|abstract|x03"",""P3CC001|confirmation|letters16|predecessor|abstract|x03"",""P3CC001|confirmation|letters16|successor|abstract|x14"",""P3CC001|confirmation|letters16|predecessor|abstract|x14"",""P3CC001|confirmation|integer_mod16|successor|abstract|x03"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":26.500020623347154,""D2->D1"":23.59392004835081},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|successor|abstract|x15""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x15"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x15"",""P3CC001|confirmation|letters16|successor|abstract|x04"",""P3CC001|confirmation|letters16|predecessor|abstract|x04"",""P3CC001|confirmation|letters16|successor|abstract|x15"",""P3CC001|confirmation|letters16|predecessor|abstract|x15"",""P3CC001|confirmation|integer_mod16|successor|abstract|x04"",""P3CC001|confirmation|integer_mod16|predecessor|abstract|x04""],""state"":15}]"
abstract|integer_mod16--letters16|successor->reflection,abstract,false,false,0,[],12,false,false,"[{""correct"":16,""domain"":""integer_mod16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":15,""domain"":""letters16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":1,""domain"":""letters16"",""operation"":""reflection"",""passed"":false,""total"":16}]","[{""direction_denominators"":{""D1->D2"":21.43750274183367,""D2->D1"":35.262933969668666},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x00"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x00"",""P3CC001|confirmation|letters16|successor|abstract|x05"",""P3CC001|confirmation|letters16|reflection|abstract|x05"",""P3CC001|confirmation|letters16|successor|abstract|x00"",""P3CC001|confirmation|letters16|reflection|abstract|x00"",""P3CC001|confirmation|integer_mod16|successor|abstract|x05"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":11.156250359221303,""D2->D1"":33.48440277595182},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x01"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x01"",""P3CC001|confirmation|letters16|successor|abstract|x06"",""P3CC001|confirmation|letters16|reflection|abstract|x06"",""P3CC001|confirmation|letters16|successor|abstract|x01"",""P3CC001|confirmation|letters16|reflection|abstract|x01"",""P3CC001|confirmation|integer_mod16|successor|abstract|x06"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x06""],""state"":1},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":2},{""direction_denominators"":{""D1->D2"":16.46094408800127,""D2->D1"":29.953361274921008},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x08""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x03"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x03"",""P3CC001|confirmation|letters16|successor|abstract|x08"",""P3CC001|confirmation|letters16|reflection|abstract|x08"",""P3CC001|confirmation|letters16|successor|abstract|x03"",""P3CC001|confirmation|letters16|reflection|abstract|x03"",""P3CC001|confirmation|integer_mod16|successor|abstract|x08"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":11.789065916556865,""D2->D1"":38.17987449774955},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x04"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x04"",""P3CC001|confirmation|letters16|successor|abstract|x09"",""P3CC001|confirmation|letters16|reflection|abstract|x09"",""P3CC001|confirmation|letters16|successor|abstract|x04"",""P3CC001|confirmation|letters16|reflection|abstract|x04"",""P3CC001|confirmation|integer_mod16|successor|abstract|x09"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":12.242189725860953,""D2->D1"":29.929582845514233},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x05"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x05"",""P3CC001|confirmation|letters16|successor|abstract|x10"",""P3CC001|confirmation|letters16|reflection|abstract|x10"",""P3CC001|confirmation|letters16|successor|abstract|x05"",""P3CC001|confirmation|letters16|reflection|abstract|x05"",""P3CC001|confirmation|integer_mod16|successor|abstract|x10"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":10.671878259629011,""D2->D1"":28.202682432900474},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x06"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x06"",""P3CC001|confirmation|letters16|successor|abstract|x11"",""P3CC001|confirmation|letters16|reflection|abstract|x11"",""P3CC001|confirmation|letters16|successor|abstract|x06"",""P3CC001|confirmation|letters16|reflection|abstract|x06"",""P3CC001|confirmation|integer_mod16|successor|abstract|x11"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":12.343754775414709,""D2->D1"":19.797571988186974},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x07"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x07"",""P3CC001|confirmation|letters16|successor|abstract|x12"",""P3CC001|confirmation|letters16|reflection|abstract|x12"",""P3CC001|confirmation|letters16|successor|abstract|x07"",""P3CC001|confirmation|letters16|reflection|abstract|x07"",""P3CC001|confirmation|integer_mod16|successor|abstract|x12"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":9.851562360301614,""D2->D1"":24.877815864048898},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x08"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x08"",""P3CC001|confirmation|letters16|successor|abstract|x13"",""P3CC001|confirmation|letters16|reflection|abstract|x13"",""P3CC001|confirmation|letters16|successor|abstract|x08"",""P3CC001|confirmation|letters16|reflection|abstract|x08"",""P3CC001|confirmation|integer_mod16|successor|abstract|x13"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":9.929688224277925,""D2->D1"":19.95023276680149},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x09"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x09"",""P3CC001|confirmation|letters16|successor|abstract|x14"",""P3CC001|confirmation|letters16|reflection|abstract|x14"",""P3CC001|confirmation|letters16|successor|abstract|x09"",""P3CC001|confirmation|letters16|reflection|abstract|x09"",""P3CC001|confirmation|integer_mod16|successor|abstract|x14"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x14""],""state"":9},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":10},{""direction_denominators"":{""D1->D2"":26.109377387963832,""D2->D1"":48.01491132786032},""eligible"":false,""mapped_state"":0,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x11"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x11"",""P3CC001|confirmation|letters16|successor|abstract|x00"",""P3CC001|confirmation|letters16|reflection|abstract|x00"",""P3CC001|confirmation|letters16|successor|abstract|x11"",""P3CC001|confirmation|letters16|reflection|abstract|x11"",""P3CC001|confirmation|integer_mod16|successor|abstract|x00"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":24.929689635755494,""D2->D1"":40.23590986446834},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x12"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x12"",""P3CC001|confirmation|letters16|successor|abstract|x01"",""P3CC001|confirmation|letters16|reflection|abstract|x01"",""P3CC001|confirmation|letters16|successor|abstract|x12"",""P3CC001|confirmation|letters16|reflection|abstract|x12"",""P3CC001|confirmation|integer_mod16|successor|abstract|x01"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":18.820315566379577,""D2->D1"":24.94041192561417},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x13"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x13"",""P3CC001|confirmation|letters16|successor|abstract|x02"",""P3CC001|confirmation|letters16|reflection|abstract|x02"",""P3CC001|confirmation|letters16|successor|abstract|x13"",""P3CC001|confirmation|letters16|reflection|abstract|x13"",""P3CC001|confirmation|integer_mod16|successor|abstract|x02"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":23.554690837936505,""D2->D1"":30.08256554660693},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x14"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x14"",""P3CC001|confirmation|letters16|successor|abstract|x03"",""P3CC001|confirmation|letters16|reflection|abstract|x03"",""P3CC001|confirmation|letters16|successor|abstract|x14"",""P3CC001|confirmation|letters16|reflection|abstract|x14"",""P3CC001|confirmation|integer_mod16|successor|abstract|x03"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":23.92188119902312,""D2->D1"":41.62516129179403},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|abstract|x15"",""clean_incorrect:P3CC001|confirmation|letters16|successor|abstract|x15""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|abstract|x15"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x15"",""P3CC001|confirmation|letters16|successor|abstract|x04"",""P3CC001|confirmation|letters16|reflection|abstract|x04"",""P3CC001|confirmation|letters16|successor|abstract|x15"",""P3CC001|confirmation|letters16|reflection|abstract|x15"",""P3CC001|confirmation|integer_mod16|successor|abstract|x04"",""P3CC001|confirmation|integer_mod16|reflection|abstract|x04""],""state"":15}]"
relational|binary4--integer_mod16|predecessor->reflection,relational,true,false,3,"[0,8,13]",12,false,false,"[{""correct"":10,""domain"":""binary4"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":15,""domain"":""binary4"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""reflection"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":48.531279694620025,""D2->D1"":11.396590863354504},""eligible"":true,""mapped_state"":5,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x00"",""P3CC001|confirmation|binary4|reflection|relational|x00"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x05"",""P3CC001|confirmation|integer_mod16|reflection|relational|x05"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x00"",""P3CC001|confirmation|integer_mod16|reflection|relational|x00"",""P3CC001|confirmation|binary4|predecessor|relational|x05"",""P3CC001|confirmation|binary4|reflection|relational|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":37.83596646853084,""D2->D1"":18.33207599632442},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x01"",""P3CC001|confirmation|binary4|reflection|relational|x01"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x06"",""P3CC001|confirmation|integer_mod16|reflection|relational|x06"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x01"",""P3CC001|confirmation|integer_mod16|reflection|relational|x01"",""P3CC001|confirmation|binary4|predecessor|relational|x06"",""P3CC001|confirmation|binary4|reflection|relational|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":32.90626139331698,""D2->D1"":17.441114723682404},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x02"",""P3CC001|confirmation|binary4|reflection|relational|x02"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x07"",""P3CC001|confirmation|integer_mod16|reflection|relational|x07"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x02"",""P3CC001|confirmation|integer_mod16|reflection|relational|x02"",""P3CC001|confirmation|binary4|predecessor|relational|x07"",""P3CC001|confirmation|binary4|reflection|relational|x07""],""state"":2},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":3},{""direction_denominators"":{""D1->D2"":35.835951172066416,""D2->D1"":12.777399361133575},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x04"",""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x04"",""P3CC001|confirmation|binary4|reflection|relational|x04"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x09"",""P3CC001|confirmation|integer_mod16|reflection|relational|x09"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x04"",""P3CC001|confirmation|integer_mod16|reflection|relational|x04"",""P3CC001|confirmation|binary4|predecessor|relational|x09"",""P3CC001|confirmation|binary4|reflection|relational|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":36.53125024038991,""D2->D1"":12.562037985771894},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x05"",""P3CC001|confirmation|binary4|reflection|relational|x05"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x10"",""P3CC001|confirmation|integer_mod16|reflection|relational|x10"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x05"",""P3CC001|confirmation|integer_mod16|reflection|relational|x05"",""P3CC001|confirmation|binary4|predecessor|relational|x10"",""P3CC001|confirmation|binary4|reflection|relational|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":38.23738908779251,""D2->D1"":37.16704966407269},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x06"",""P3CC001|confirmation|binary4|reflection|relational|x06"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x11"",""P3CC001|confirmation|integer_mod16|reflection|relational|x11"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x06"",""P3CC001|confirmation|integer_mod16|reflection|relational|x06"",""P3CC001|confirmation|binary4|predecessor|relational|x11"",""P3CC001|confirmation|binary4|reflection|relational|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":36.21583926698804,""D2->D1"":23.338078876025975},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x07"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|relational|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x07"",""P3CC001|confirmation|binary4|reflection|relational|x07"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x12"",""P3CC001|confirmation|integer_mod16|reflection|relational|x12"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x07"",""P3CC001|confirmation|integer_mod16|reflection|relational|x07"",""P3CC001|confirmation|binary4|predecessor|relational|x12"",""P3CC001|confirmation|binary4|reflection|relational|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":30.00888062578997,""D2->D1"":38.43862684397027},""eligible"":true,""mapped_state"":13,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x08"",""P3CC001|confirmation|binary4|reflection|relational|x08"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x13"",""P3CC001|confirmation|integer_mod16|reflection|relational|x13"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x08"",""P3CC001|confirmation|integer_mod16|reflection|relational|x08"",""P3CC001|confirmation|binary4|predecessor|relational|x13"",""P3CC001|confirmation|binary4|reflection|relational|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":49.24805983841907,""D2->D1"":25.769533898681402},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x09"",""P3CC001|confirmation|binary4|reflection|relational|x09"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x14"",""P3CC001|confirmation|integer_mod16|reflection|relational|x14"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x09"",""P3CC001|confirmation|integer_mod16|reflection|relational|x09"",""P3CC001|confirmation|binary4|predecessor|relational|x14"",""P3CC001|confirmation|binary4|reflection|relational|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":25.65889568808052,""D2->D1"":24.234371318787453},""eligible"":false,""mapped_state"":15,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x10"",""P3CC001|confirmation|binary4|reflection|relational|x10"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x15"",""P3CC001|confirmation|integer_mod16|reflection|relational|x15"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x10"",""P3CC001|confirmation|integer_mod16|reflection|relational|x10"",""P3CC001|confirmation|binary4|predecessor|relational|x15"",""P3CC001|confirmation|binary4|reflection|relational|x15""],""state"":10},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":11},{""direction_denominators"":{""D1->D2"":30.571087505735704,""D2->D1"":29.422093795612454},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|relational|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x12"",""P3CC001|confirmation|binary4|reflection|relational|x12"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x01"",""P3CC001|confirmation|integer_mod16|reflection|relational|x01"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x12"",""P3CC001|confirmation|integer_mod16|reflection|relational|x12"",""P3CC001|confirmation|binary4|predecessor|relational|x01"",""P3CC001|confirmation|binary4|reflection|relational|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":56.52345985199645,""D2->D1"":17.81753668934107},""eligible"":true,""mapped_state"":2,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x13"",""P3CC001|confirmation|binary4|reflection|relational|x13"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x02"",""P3CC001|confirmation|integer_mod16|reflection|relational|x02"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x13"",""P3CC001|confirmation|integer_mod16|reflection|relational|x13"",""P3CC001|confirmation|binary4|predecessor|relational|x02"",""P3CC001|confirmation|binary4|reflection|relational|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":28.88547408615341,""D2->D1"":32.82062710262835},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x03""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x14"",""P3CC001|confirmation|binary4|reflection|relational|x14"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x03"",""P3CC001|confirmation|integer_mod16|reflection|relational|x03"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x14"",""P3CC001|confirmation|integer_mod16|reflection|relational|x14"",""P3CC001|confirmation|binary4|predecessor|relational|x03"",""P3CC001|confirmation|binary4|reflection|relational|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":39.20853007050391,""D2->D1"":9.818200883455575},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x04""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x15"",""P3CC001|confirmation|binary4|reflection|relational|x15"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x04"",""P3CC001|confirmation|integer_mod16|reflection|relational|x04"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x15"",""P3CC001|confirmation|integer_mod16|reflection|relational|x15"",""P3CC001|confirmation|binary4|predecessor|relational|x04"",""P3CC001|confirmation|binary4|reflection|relational|x04""],""state"":15}]"
relational|binary4--integer_mod16|predecessor->successor,relational,true,false,5,"[0,8,11,12,13]",12,false,false,"[{""correct"":10,""domain"":""binary4"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":15,""domain"":""binary4"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""successor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":33.88292611776524,""D2->D1"":28.063779593743675},""eligible"":true,""mapped_state"":5,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x00"",""P3CC001|confirmation|binary4|successor|relational|x00"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x05"",""P3CC001|confirmation|integer_mod16|successor|relational|x05"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x00"",""P3CC001|confirmation|integer_mod16|successor|relational|x00"",""P3CC001|confirmation|binary4|predecessor|relational|x05"",""P3CC001|confirmation|binary4|successor|relational|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":37.90640091963678,""D2->D1"":42.58854305751447},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x01"",""P3CC001|confirmation|binary4|successor|relational|x01"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x06"",""P3CC001|confirmation|integer_mod16|successor|relational|x06"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x01"",""P3CC001|confirmation|integer_mod16|successor|relational|x01"",""P3CC001|confirmation|binary4|predecessor|relational|x06"",""P3CC001|confirmation|binary4|successor|relational|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":34.67214603115826,""D2->D1"":8.32958621531725},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|relational|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x02"",""P3CC001|confirmation|binary4|successor|relational|x02"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x07"",""P3CC001|confirmation|integer_mod16|successor|relational|x07"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x02"",""P3CC001|confirmation|integer_mod16|successor|relational|x02"",""P3CC001|confirmation|binary4|predecessor|relational|x07"",""P3CC001|confirmation|binary4|successor|relational|x07""],""state"":2},{""direction_denominators"":{""D1->D2"":32.422248602035324,""D2->D1"":27.3275700716149},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x03""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x03"",""P3CC001|confirmation|binary4|successor|relational|x03"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x08"",""P3CC001|confirmation|integer_mod16|successor|relational|x08"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x03"",""P3CC001|confirmation|integer_mod16|successor|relational|x03"",""P3CC001|confirmation|binary4|predecessor|relational|x08"",""P3CC001|confirmation|binary4|successor|relational|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":34.79871141113108,""D2->D1"":26.998392701832927},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x04"",""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x04"",""P3CC001|confirmation|binary4|successor|relational|x04"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x09"",""P3CC001|confirmation|integer_mod16|successor|relational|x09"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x04"",""P3CC001|confirmation|integer_mod16|successor|relational|x04"",""P3CC001|confirmation|binary4|predecessor|relational|x09"",""P3CC001|confirmation|binary4|successor|relational|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":38.689713003221186,""D2->D1"":43.42625164987476},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x05"",""P3CC001|confirmation|binary4|successor|relational|x05"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x10"",""P3CC001|confirmation|integer_mod16|successor|relational|x10"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x05"",""P3CC001|confirmation|integer_mod16|successor|relational|x05"",""P3CC001|confirmation|binary4|predecessor|relational|x10"",""P3CC001|confirmation|binary4|successor|relational|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":44.328210473137915,""D2->D1"":43.416347476904775},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x06"",""P3CC001|confirmation|binary4|successor|relational|x06"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x11"",""P3CC001|confirmation|integer_mod16|successor|relational|x11"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x06"",""P3CC001|confirmation|integer_mod16|successor|relational|x06"",""P3CC001|confirmation|binary4|predecessor|relational|x11"",""P3CC001|confirmation|binary4|successor|relational|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":45.47947265325274,""D2->D1"":38.776179319713265},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|relational|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x07"",""P3CC001|confirmation|binary4|successor|relational|x07"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x12"",""P3CC001|confirmation|integer_mod16|successor|relational|x12"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x07"",""P3CC001|confirmation|integer_mod16|successor|relational|x07"",""P3CC001|confirmation|binary4|predecessor|relational|x12"",""P3CC001|confirmation|binary4|successor|relational|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":40.169027094349076,""D2->D1"":26.210816772654653},""eligible"":true,""mapped_state"":13,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x08"",""P3CC001|confirmation|binary4|successor|relational|x08"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x13"",""P3CC001|confirmation|integer_mod16|successor|relational|x13"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x08"",""P3CC001|confirmation|integer_mod16|successor|relational|x08"",""P3CC001|confirmation|binary4|predecessor|relational|x13"",""P3CC001|confirmation|binary4|successor|relational|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":33.8218044051373,""D2->D1"":39.5950604043901},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x09"",""P3CC001|confirmation|binary4|successor|relational|x09"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x14"",""P3CC001|confirmation|integer_mod16|successor|relational|x14"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x09"",""P3CC001|confirmation|integer_mod16|successor|relational|x09"",""P3CC001|confirmation|binary4|predecessor|relational|x14"",""P3CC001|confirmation|binary4|successor|relational|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":34.31540818514986,""D2->D1"":16.651619441832736},""eligible"":false,""mapped_state"":15,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x10"",""P3CC001|confirmation|binary4|successor|relational|x10"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x15"",""P3CC001|confirmation|integer_mod16|successor|relational|x15"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x10"",""P3CC001|confirmation|integer_mod16|successor|relational|x10"",""P3CC001|confirmation|binary4|predecessor|relational|x15"",""P3CC001|confirmation|binary4|successor|relational|x15""],""state"":10},{""direction_denominators"":{""D1->D2"":44.640636446776625,""D2->D1"":22.64614768803949},""eligible"":true,""mapped_state"":0,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x11"",""P3CC001|confirmation|binary4|successor|relational|x11"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x00"",""P3CC001|confirmation|integer_mod16|successor|relational|x00"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x11"",""P3CC001|confirmation|integer_mod16|successor|relational|x11"",""P3CC001|confirmation|binary4|predecessor|relational|x00"",""P3CC001|confirmation|binary4|successor|relational|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":28.02343859897792,""D2->D1"":22.642740619994584},""eligible"":true,""mapped_state"":1,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x12"",""P3CC001|confirmation|binary4|successor|relational|x12"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x01"",""P3CC001|confirmation|integer_mod16|successor|relational|x01"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x12"",""P3CC001|confirmation|integer_mod16|successor|relational|x12"",""P3CC001|confirmation|binary4|predecessor|relational|x01"",""P3CC001|confirmation|binary4|successor|relational|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":30.6458122134336,""D2->D1"":35.84182295950359},""eligible"":true,""mapped_state"":2,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x13"",""P3CC001|confirmation|binary4|successor|relational|x13"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x02"",""P3CC001|confirmation|integer_mod16|successor|relational|x02"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x13"",""P3CC001|confirmation|integer_mod16|successor|relational|x13"",""P3CC001|confirmation|binary4|predecessor|relational|x02"",""P3CC001|confirmation|binary4|successor|relational|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":33.335947394418326,""D2->D1"":37.84535050396062},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x03""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x14"",""P3CC001|confirmation|binary4|successor|relational|x14"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x03"",""P3CC001|confirmation|integer_mod16|successor|relational|x03"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x14"",""P3CC001|confirmation|integer_mod16|successor|relational|x14"",""P3CC001|confirmation|binary4|predecessor|relational|x03"",""P3CC001|confirmation|binary4|successor|relational|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":34.60975563715783,""D2->D1"":39.54933857920332},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x04""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x15"",""P3CC001|confirmation|binary4|successor|relational|x15"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x04"",""P3CC001|confirmation|integer_mod16|successor|relational|x04"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x15"",""P3CC001|confirmation|integer_mod16|successor|relational|x15"",""P3CC001|confirmation|binary4|predecessor|relational|x04"",""P3CC001|confirmation|binary4|successor|relational|x04""],""state"":15}]"
relational|binary4--integer_mod16|reflection->predecessor,relational,true,false,3,"[0,8,13]",12,false,false,"[{""correct"":15,""domain"":""binary4"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":10,""domain"":""binary4"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""predecessor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":48.531279694620025,""D2->D1"":11.396590863354504},""eligible"":true,""mapped_state"":5,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x00"",""P3CC001|confirmation|binary4|predecessor|relational|x00"",""P3CC001|confirmation|integer_mod16|reflection|relational|x05"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x05"",""P3CC001|confirmation|integer_mod16|reflection|relational|x00"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x00"",""P3CC001|confirmation|binary4|reflection|relational|x05"",""P3CC001|confirmation|binary4|predecessor|relational|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":37.83596646853084,""D2->D1"":18.33207599632442},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x01"",""P3CC001|confirmation|binary4|predecessor|relational|x01"",""P3CC001|confirmation|integer_mod16|reflection|relational|x06"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x06"",""P3CC001|confirmation|integer_mod16|reflection|relational|x01"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x01"",""P3CC001|confirmation|binary4|reflection|relational|x06"",""P3CC001|confirmation|binary4|predecessor|relational|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":32.90626139331698,""D2->D1"":17.441114723682404},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x02"",""P3CC001|confirmation|binary4|predecessor|relational|x02"",""P3CC001|confirmation|integer_mod16|reflection|relational|x07"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x07"",""P3CC001|confirmation|integer_mod16|reflection|relational|x02"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x02"",""P3CC001|confirmation|binary4|reflection|relational|x07"",""P3CC001|confirmation|binary4|predecessor|relational|x07""],""state"":2},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":3},{""direction_denominators"":{""D1->D2"":35.835951172066416,""D2->D1"":12.777399361133575},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x04"",""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x04"",""P3CC001|confirmation|binary4|predecessor|relational|x04"",""P3CC001|confirmation|integer_mod16|reflection|relational|x09"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x09"",""P3CC001|confirmation|integer_mod16|reflection|relational|x04"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x04"",""P3CC001|confirmation|binary4|reflection|relational|x09"",""P3CC001|confirmation|binary4|predecessor|relational|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":36.53125024038991,""D2->D1"":12.562037985771894},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x05"",""P3CC001|confirmation|binary4|predecessor|relational|x05"",""P3CC001|confirmation|integer_mod16|reflection|relational|x10"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x10"",""P3CC001|confirmation|integer_mod16|reflection|relational|x05"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x05"",""P3CC001|confirmation|binary4|reflection|relational|x10"",""P3CC001|confirmation|binary4|predecessor|relational|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":38.23738908779251,""D2->D1"":37.16704966407269},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x06"",""P3CC001|confirmation|binary4|predecessor|relational|x06"",""P3CC001|confirmation|integer_mod16|reflection|relational|x11"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x11"",""P3CC001|confirmation|integer_mod16|reflection|relational|x06"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x06"",""P3CC001|confirmation|binary4|reflection|relational|x11"",""P3CC001|confirmation|binary4|predecessor|relational|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":36.21583926698804,""D2->D1"":23.338078876025975},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x07"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|relational|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x07"",""P3CC001|confirmation|binary4|predecessor|relational|x07"",""P3CC001|confirmation|integer_mod16|reflection|relational|x12"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x12"",""P3CC001|confirmation|integer_mod16|reflection|relational|x07"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x07"",""P3CC001|confirmation|binary4|reflection|relational|x12"",""P3CC001|confirmation|binary4|predecessor|relational|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":30.00888062578997,""D2->D1"":38.43862684397027},""eligible"":true,""mapped_state"":13,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x08"",""P3CC001|confirmation|binary4|predecessor|relational|x08"",""P3CC001|confirmation|integer_mod16|reflection|relational|x13"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x13"",""P3CC001|confirmation|integer_mod16|reflection|relational|x08"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x08"",""P3CC001|confirmation|binary4|reflection|relational|x13"",""P3CC001|confirmation|binary4|predecessor|relational|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":49.24805983841907,""D2->D1"":25.769533898681402},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x09"",""P3CC001|confirmation|binary4|predecessor|relational|x09"",""P3CC001|confirmation|integer_mod16|reflection|relational|x14"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x14"",""P3CC001|confirmation|integer_mod16|reflection|relational|x09"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x09"",""P3CC001|confirmation|binary4|reflection|relational|x14"",""P3CC001|confirmation|binary4|predecessor|relational|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":25.65889568808052,""D2->D1"":24.234371318787453},""eligible"":false,""mapped_state"":15,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x10"",""P3CC001|confirmation|binary4|predecessor|relational|x10"",""P3CC001|confirmation|integer_mod16|reflection|relational|x15"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x15"",""P3CC001|confirmation|integer_mod16|reflection|relational|x10"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x10"",""P3CC001|confirmation|binary4|reflection|relational|x15"",""P3CC001|confirmation|binary4|predecessor|relational|x15""],""state"":10},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":11},{""direction_denominators"":{""D1->D2"":30.571087505735704,""D2->D1"":29.422093795612454},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|relational|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x12"",""P3CC001|confirmation|binary4|predecessor|relational|x12"",""P3CC001|confirmation|integer_mod16|reflection|relational|x01"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x01"",""P3CC001|confirmation|integer_mod16|reflection|relational|x12"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x12"",""P3CC001|confirmation|binary4|reflection|relational|x01"",""P3CC001|confirmation|binary4|predecessor|relational|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":56.52345985199645,""D2->D1"":17.81753668934107},""eligible"":true,""mapped_state"":2,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x13"",""P3CC001|confirmation|binary4|predecessor|relational|x13"",""P3CC001|confirmation|integer_mod16|reflection|relational|x02"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x02"",""P3CC001|confirmation|integer_mod16|reflection|relational|x13"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x13"",""P3CC001|confirmation|binary4|reflection|relational|x02"",""P3CC001|confirmation|binary4|predecessor|relational|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":28.88547408615341,""D2->D1"":32.82062710262835},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x03""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x14"",""P3CC001|confirmation|binary4|predecessor|relational|x14"",""P3CC001|confirmation|integer_mod16|reflection|relational|x03"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x03"",""P3CC001|confirmation|integer_mod16|reflection|relational|x14"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x14"",""P3CC001|confirmation|binary4|reflection|relational|x03"",""P3CC001|confirmation|binary4|predecessor|relational|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":39.20853007050391,""D2->D1"":9.818200883455575},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x04""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x15"",""P3CC001|confirmation|binary4|predecessor|relational|x15"",""P3CC001|confirmation|integer_mod16|reflection|relational|x04"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x04"",""P3CC001|confirmation|integer_mod16|reflection|relational|x15"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x15"",""P3CC001|confirmation|binary4|reflection|relational|x04"",""P3CC001|confirmation|binary4|predecessor|relational|x04""],""state"":15}]"
relational|binary4--integer_mod16|reflection->successor,relational,true,true,12,"[0,1,3,4,5,6,8,9,11,13,14,15]",12,true,true,"[{""correct"":15,""domain"":""binary4"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":15,""domain"":""binary4"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""successor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":45.822359562154816,""D2->D1"":15.281974470541172},""eligible"":true,""mapped_state"":5,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x00"",""P3CC001|confirmation|binary4|successor|relational|x00"",""P3CC001|confirmation|integer_mod16|reflection|relational|x05"",""P3CC001|confirmation|integer_mod16|successor|relational|x05"",""P3CC001|confirmation|integer_mod16|reflection|relational|x00"",""P3CC001|confirmation|integer_mod16|successor|relational|x00"",""P3CC001|confirmation|binary4|reflection|relational|x05"",""P3CC001|confirmation|binary4|successor|relational|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":40.13287985328134,""D2->D1"":36.36024813175027},""eligible"":true,""mapped_state"":6,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x01"",""P3CC001|confirmation|binary4|successor|relational|x01"",""P3CC001|confirmation|integer_mod16|reflection|relational|x06"",""P3CC001|confirmation|integer_mod16|successor|relational|x06"",""P3CC001|confirmation|integer_mod16|reflection|relational|x01"",""P3CC001|confirmation|integer_mod16|successor|relational|x01"",""P3CC001|confirmation|binary4|reflection|relational|x06"",""P3CC001|confirmation|binary4|successor|relational|x06""],""state"":1},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":2},{""direction_denominators"":{""D1->D2"":34.375376105339456,""D2->D1"":32.065112412146846},""eligible"":true,""mapped_state"":8,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x03"",""P3CC001|confirmation|binary4|successor|relational|x03"",""P3CC001|confirmation|integer_mod16|reflection|relational|x08"",""P3CC001|confirmation|integer_mod16|successor|relational|x08"",""P3CC001|confirmation|integer_mod16|reflection|relational|x03"",""P3CC001|confirmation|integer_mod16|successor|relational|x03"",""P3CC001|confirmation|binary4|reflection|relational|x08"",""P3CC001|confirmation|binary4|successor|relational|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":42.70075276431817,""D2->D1"":20.070379436700023},""eligible"":true,""mapped_state"":9,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x04"",""P3CC001|confirmation|binary4|successor|relational|x04"",""P3CC001|confirmation|integer_mod16|reflection|relational|x09"",""P3CC001|confirmation|integer_mod16|successor|relational|x09"",""P3CC001|confirmation|integer_mod16|reflection|relational|x04"",""P3CC001|confirmation|integer_mod16|successor|relational|x04"",""P3CC001|confirmation|binary4|reflection|relational|x09"",""P3CC001|confirmation|binary4|successor|relational|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":44.59136271480884,""D2->D1"":25.161182206142257},""eligible"":true,""mapped_state"":10,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x05"",""P3CC001|confirmation|binary4|successor|relational|x05"",""P3CC001|confirmation|integer_mod16|reflection|relational|x10"",""P3CC001|confirmation|integer_mod16|successor|relational|x10"",""P3CC001|confirmation|integer_mod16|reflection|relational|x05"",""P3CC001|confirmation|integer_mod16|successor|relational|x05"",""P3CC001|confirmation|binary4|reflection|relational|x10"",""P3CC001|confirmation|binary4|successor|relational|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":43.72182786472331,""D2->D1"":24.302134797228064},""eligible"":true,""mapped_state"":11,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x06"",""P3CC001|confirmation|binary4|successor|relational|x06"",""P3CC001|confirmation|integer_mod16|reflection|relational|x11"",""P3CC001|confirmation|integer_mod16|successor|relational|x11"",""P3CC001|confirmation|integer_mod16|reflection|relational|x06"",""P3CC001|confirmation|integer_mod16|successor|relational|x06"",""P3CC001|confirmation|binary4|reflection|relational|x11"",""P3CC001|confirmation|binary4|successor|relational|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":27.934327737686544,""D2->D1"":24.442464457359165},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|relational|x12"",""clean_incorrect:P3CC001|confirmation|binary4|successor|relational|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x07"",""P3CC001|confirmation|binary4|successor|relational|x07"",""P3CC001|confirmation|integer_mod16|reflection|relational|x12"",""P3CC001|confirmation|integer_mod16|successor|relational|x12"",""P3CC001|confirmation|integer_mod16|reflection|relational|x07"",""P3CC001|confirmation|integer_mod16|successor|relational|x07"",""P3CC001|confirmation|binary4|reflection|relational|x12"",""P3CC001|confirmation|binary4|successor|relational|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":33.12959696335747,""D2->D1"":32.25357115129009},""eligible"":true,""mapped_state"":13,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x08"",""P3CC001|confirmation|binary4|successor|relational|x08"",""P3CC001|confirmation|integer_mod16|reflection|relational|x13"",""P3CC001|confirmation|integer_mod16|successor|relational|x13"",""P3CC001|confirmation|integer_mod16|reflection|relational|x08"",""P3CC001|confirmation|integer_mod16|successor|relational|x08"",""P3CC001|confirmation|binary4|reflection|relational|x13"",""P3CC001|confirmation|binary4|successor|relational|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":31.958554714990896,""D2->D1"":24.242143601179123},""eligible"":true,""mapped_state"":14,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x09"",""P3CC001|confirmation|binary4|successor|relational|x09"",""P3CC001|confirmation|integer_mod16|reflection|relational|x14"",""P3CC001|confirmation|integer_mod16|successor|relational|x14"",""P3CC001|confirmation|integer_mod16|reflection|relational|x09"",""P3CC001|confirmation|integer_mod16|successor|relational|x09"",""P3CC001|confirmation|binary4|reflection|relational|x14"",""P3CC001|confirmation|binary4|successor|relational|x14""],""state"":9},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":10},{""direction_denominators"":{""D1->D2"":50.40626275585237,""D2->D1"":26.676575615190814},""eligible"":true,""mapped_state"":0,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x11"",""P3CC001|confirmation|binary4|successor|relational|x11"",""P3CC001|confirmation|integer_mod16|reflection|relational|x00"",""P3CC001|confirmation|integer_mod16|successor|relational|x00"",""P3CC001|confirmation|integer_mod16|reflection|relational|x11"",""P3CC001|confirmation|integer_mod16|successor|relational|x11"",""P3CC001|confirmation|binary4|reflection|relational|x00"",""P3CC001|confirmation|binary4|successor|relational|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":41.79672980316991,""D2->D1"":35.49682219668466},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|relational|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x12"",""P3CC001|confirmation|binary4|successor|relational|x12"",""P3CC001|confirmation|integer_mod16|reflection|relational|x01"",""P3CC001|confirmation|integer_mod16|successor|relational|x01"",""P3CC001|confirmation|integer_mod16|reflection|relational|x12"",""P3CC001|confirmation|integer_mod16|successor|relational|x12"",""P3CC001|confirmation|binary4|reflection|relational|x01"",""P3CC001|confirmation|binary4|successor|relational|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":35.88348364856756,""D2->D1"":26.20163583757585},""eligible"":true,""mapped_state"":2,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x13"",""P3CC001|confirmation|binary4|successor|relational|x13"",""P3CC001|confirmation|integer_mod16|reflection|relational|x02"",""P3CC001|confirmation|integer_mod16|successor|relational|x02"",""P3CC001|confirmation|integer_mod16|reflection|relational|x13"",""P3CC001|confirmation|integer_mod16|successor|relational|x13"",""P3CC001|confirmation|binary4|reflection|relational|x02"",""P3CC001|confirmation|binary4|successor|relational|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":34.93178987534702,""D2->D1"":30.460695395285256},""eligible"":true,""mapped_state"":3,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x14"",""P3CC001|confirmation|binary4|successor|relational|x14"",""P3CC001|confirmation|integer_mod16|reflection|relational|x03"",""P3CC001|confirmation|integer_mod16|successor|relational|x03"",""P3CC001|confirmation|integer_mod16|reflection|relational|x14"",""P3CC001|confirmation|integer_mod16|successor|relational|x14"",""P3CC001|confirmation|binary4|reflection|relational|x03"",""P3CC001|confirmation|binary4|successor|relational|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":47.291945696110815,""D2->D1"":32.82003146133138},""eligible"":true,""mapped_state"":4,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x15"",""P3CC001|confirmation|binary4|successor|relational|x15"",""P3CC001|confirmation|integer_mod16|reflection|relational|x04"",""P3CC001|confirmation|integer_mod16|successor|relational|x04"",""P3CC001|confirmation|integer_mod16|reflection|relational|x15"",""P3CC001|confirmation|integer_mod16|successor|relational|x15"",""P3CC001|confirmation|binary4|reflection|relational|x04"",""P3CC001|confirmation|binary4|successor|relational|x04""],""state"":15}]"
relational|binary4--integer_mod16|successor->predecessor,relational,true,false,5,"[0,8,11,12,13]",12,false,false,"[{""correct"":15,""domain"":""binary4"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":10,""domain"":""binary4"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""predecessor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":33.88292611776524,""D2->D1"":28.063779593743675},""eligible"":true,""mapped_state"":5,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x00"",""P3CC001|confirmation|binary4|predecessor|relational|x00"",""P3CC001|confirmation|integer_mod16|successor|relational|x05"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x05"",""P3CC001|confirmation|integer_mod16|successor|relational|x00"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x00"",""P3CC001|confirmation|binary4|successor|relational|x05"",""P3CC001|confirmation|binary4|predecessor|relational|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":37.90640091963678,""D2->D1"":42.58854305751447},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x01"",""P3CC001|confirmation|binary4|predecessor|relational|x01"",""P3CC001|confirmation|integer_mod16|successor|relational|x06"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x06"",""P3CC001|confirmation|integer_mod16|successor|relational|x01"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x01"",""P3CC001|confirmation|binary4|successor|relational|x06"",""P3CC001|confirmation|binary4|predecessor|relational|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":34.67214603115826,""D2->D1"":8.32958621531725},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|relational|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x02"",""P3CC001|confirmation|binary4|predecessor|relational|x02"",""P3CC001|confirmation|integer_mod16|successor|relational|x07"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x07"",""P3CC001|confirmation|integer_mod16|successor|relational|x02"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x02"",""P3CC001|confirmation|binary4|successor|relational|x07"",""P3CC001|confirmation|binary4|predecessor|relational|x07""],""state"":2},{""direction_denominators"":{""D1->D2"":32.422248602035324,""D2->D1"":27.3275700716149},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x03""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x03"",""P3CC001|confirmation|binary4|predecessor|relational|x03"",""P3CC001|confirmation|integer_mod16|successor|relational|x08"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x08"",""P3CC001|confirmation|integer_mod16|successor|relational|x03"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x03"",""P3CC001|confirmation|binary4|successor|relational|x08"",""P3CC001|confirmation|binary4|predecessor|relational|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":34.79871141113108,""D2->D1"":26.998392701832927},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x04"",""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x04"",""P3CC001|confirmation|binary4|predecessor|relational|x04"",""P3CC001|confirmation|integer_mod16|successor|relational|x09"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x09"",""P3CC001|confirmation|integer_mod16|successor|relational|x04"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x04"",""P3CC001|confirmation|binary4|successor|relational|x09"",""P3CC001|confirmation|binary4|predecessor|relational|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":38.689713003221186,""D2->D1"":43.42625164987476},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x05"",""P3CC001|confirmation|binary4|predecessor|relational|x05"",""P3CC001|confirmation|integer_mod16|successor|relational|x10"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x10"",""P3CC001|confirmation|integer_mod16|successor|relational|x05"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x05"",""P3CC001|confirmation|binary4|successor|relational|x10"",""P3CC001|confirmation|binary4|predecessor|relational|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":44.328210473137915,""D2->D1"":43.416347476904775},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x06"",""P3CC001|confirmation|binary4|predecessor|relational|x06"",""P3CC001|confirmation|integer_mod16|successor|relational|x11"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x11"",""P3CC001|confirmation|integer_mod16|successor|relational|x06"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x06"",""P3CC001|confirmation|binary4|successor|relational|x11"",""P3CC001|confirmation|binary4|predecessor|relational|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":45.47947265325274,""D2->D1"":38.776179319713265},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|relational|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x07"",""P3CC001|confirmation|binary4|predecessor|relational|x07"",""P3CC001|confirmation|integer_mod16|successor|relational|x12"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x12"",""P3CC001|confirmation|integer_mod16|successor|relational|x07"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x07"",""P3CC001|confirmation|binary4|successor|relational|x12"",""P3CC001|confirmation|binary4|predecessor|relational|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":40.169027094349076,""D2->D1"":26.210816772654653},""eligible"":true,""mapped_state"":13,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x08"",""P3CC001|confirmation|binary4|predecessor|relational|x08"",""P3CC001|confirmation|integer_mod16|successor|relational|x13"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x13"",""P3CC001|confirmation|integer_mod16|successor|relational|x08"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x08"",""P3CC001|confirmation|binary4|successor|relational|x13"",""P3CC001|confirmation|binary4|predecessor|relational|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":33.8218044051373,""D2->D1"":39.5950604043901},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x09"",""P3CC001|confirmation|binary4|predecessor|relational|x09"",""P3CC001|confirmation|integer_mod16|successor|relational|x14"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x14"",""P3CC001|confirmation|integer_mod16|successor|relational|x09"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x09"",""P3CC001|confirmation|binary4|successor|relational|x14"",""P3CC001|confirmation|binary4|predecessor|relational|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":34.31540818514986,""D2->D1"":16.651619441832736},""eligible"":false,""mapped_state"":15,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x10"",""P3CC001|confirmation|binary4|predecessor|relational|x10"",""P3CC001|confirmation|integer_mod16|successor|relational|x15"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x15"",""P3CC001|confirmation|integer_mod16|successor|relational|x10"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x10"",""P3CC001|confirmation|binary4|successor|relational|x15"",""P3CC001|confirmation|binary4|predecessor|relational|x15""],""state"":10},{""direction_denominators"":{""D1->D2"":44.640636446776625,""D2->D1"":22.64614768803949},""eligible"":true,""mapped_state"":0,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x11"",""P3CC001|confirmation|binary4|predecessor|relational|x11"",""P3CC001|confirmation|integer_mod16|successor|relational|x00"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x00"",""P3CC001|confirmation|integer_mod16|successor|relational|x11"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x11"",""P3CC001|confirmation|binary4|successor|relational|x00"",""P3CC001|confirmation|binary4|predecessor|relational|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":28.02343859897792,""D2->D1"":22.642740619994584},""eligible"":true,""mapped_state"":1,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x12"",""P3CC001|confirmation|binary4|predecessor|relational|x12"",""P3CC001|confirmation|integer_mod16|successor|relational|x01"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x01"",""P3CC001|confirmation|integer_mod16|successor|relational|x12"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x12"",""P3CC001|confirmation|binary4|successor|relational|x01"",""P3CC001|confirmation|binary4|predecessor|relational|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":30.6458122134336,""D2->D1"":35.84182295950359},""eligible"":true,""mapped_state"":2,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x13"",""P3CC001|confirmation|binary4|predecessor|relational|x13"",""P3CC001|confirmation|integer_mod16|successor|relational|x02"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x02"",""P3CC001|confirmation|integer_mod16|successor|relational|x13"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x13"",""P3CC001|confirmation|binary4|successor|relational|x02"",""P3CC001|confirmation|binary4|predecessor|relational|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":33.335947394418326,""D2->D1"":37.84535050396062},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x03""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x14"",""P3CC001|confirmation|binary4|predecessor|relational|x14"",""P3CC001|confirmation|integer_mod16|successor|relational|x03"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x03"",""P3CC001|confirmation|integer_mod16|successor|relational|x14"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x14"",""P3CC001|confirmation|binary4|successor|relational|x03"",""P3CC001|confirmation|binary4|predecessor|relational|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":34.60975563715783,""D2->D1"":39.54933857920332},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x04""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x15"",""P3CC001|confirmation|binary4|predecessor|relational|x15"",""P3CC001|confirmation|integer_mod16|successor|relational|x04"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x04"",""P3CC001|confirmation|integer_mod16|successor|relational|x15"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x15"",""P3CC001|confirmation|binary4|successor|relational|x04"",""P3CC001|confirmation|binary4|predecessor|relational|x04""],""state"":15}]"
relational|binary4--integer_mod16|successor->reflection,relational,true,true,12,"[0,1,3,4,5,6,8,9,11,13,14,15]",12,true,true,"[{""correct"":15,""domain"":""binary4"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":15,""domain"":""binary4"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""reflection"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":45.822359562154816,""D2->D1"":15.281974470541172},""eligible"":true,""mapped_state"":5,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x00"",""P3CC001|confirmation|binary4|reflection|relational|x00"",""P3CC001|confirmation|integer_mod16|successor|relational|x05"",""P3CC001|confirmation|integer_mod16|reflection|relational|x05"",""P3CC001|confirmation|integer_mod16|successor|relational|x00"",""P3CC001|confirmation|integer_mod16|reflection|relational|x00"",""P3CC001|confirmation|binary4|successor|relational|x05"",""P3CC001|confirmation|binary4|reflection|relational|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":40.13287985328134,""D2->D1"":36.36024813175027},""eligible"":true,""mapped_state"":6,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x01"",""P3CC001|confirmation|binary4|reflection|relational|x01"",""P3CC001|confirmation|integer_mod16|successor|relational|x06"",""P3CC001|confirmation|integer_mod16|reflection|relational|x06"",""P3CC001|confirmation|integer_mod16|successor|relational|x01"",""P3CC001|confirmation|integer_mod16|reflection|relational|x01"",""P3CC001|confirmation|binary4|successor|relational|x06"",""P3CC001|confirmation|binary4|reflection|relational|x06""],""state"":1},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":2},{""direction_denominators"":{""D1->D2"":34.375376105339456,""D2->D1"":32.065112412146846},""eligible"":true,""mapped_state"":8,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x03"",""P3CC001|confirmation|binary4|reflection|relational|x03"",""P3CC001|confirmation|integer_mod16|successor|relational|x08"",""P3CC001|confirmation|integer_mod16|reflection|relational|x08"",""P3CC001|confirmation|integer_mod16|successor|relational|x03"",""P3CC001|confirmation|integer_mod16|reflection|relational|x03"",""P3CC001|confirmation|binary4|successor|relational|x08"",""P3CC001|confirmation|binary4|reflection|relational|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":42.70075276431817,""D2->D1"":20.070379436700023},""eligible"":true,""mapped_state"":9,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x04"",""P3CC001|confirmation|binary4|reflection|relational|x04"",""P3CC001|confirmation|integer_mod16|successor|relational|x09"",""P3CC001|confirmation|integer_mod16|reflection|relational|x09"",""P3CC001|confirmation|integer_mod16|successor|relational|x04"",""P3CC001|confirmation|integer_mod16|reflection|relational|x04"",""P3CC001|confirmation|binary4|successor|relational|x09"",""P3CC001|confirmation|binary4|reflection|relational|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":44.59136271480884,""D2->D1"":25.161182206142257},""eligible"":true,""mapped_state"":10,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x05"",""P3CC001|confirmation|binary4|reflection|relational|x05"",""P3CC001|confirmation|integer_mod16|successor|relational|x10"",""P3CC001|confirmation|integer_mod16|reflection|relational|x10"",""P3CC001|confirmation|integer_mod16|successor|relational|x05"",""P3CC001|confirmation|integer_mod16|reflection|relational|x05"",""P3CC001|confirmation|binary4|successor|relational|x10"",""P3CC001|confirmation|binary4|reflection|relational|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":43.72182786472331,""D2->D1"":24.302134797228064},""eligible"":true,""mapped_state"":11,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x06"",""P3CC001|confirmation|binary4|reflection|relational|x06"",""P3CC001|confirmation|integer_mod16|successor|relational|x11"",""P3CC001|confirmation|integer_mod16|reflection|relational|x11"",""P3CC001|confirmation|integer_mod16|successor|relational|x06"",""P3CC001|confirmation|integer_mod16|reflection|relational|x06"",""P3CC001|confirmation|binary4|successor|relational|x11"",""P3CC001|confirmation|binary4|reflection|relational|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":27.934327737686544,""D2->D1"":24.442464457359165},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|relational|x12"",""clean_incorrect:P3CC001|confirmation|binary4|successor|relational|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x07"",""P3CC001|confirmation|binary4|reflection|relational|x07"",""P3CC001|confirmation|integer_mod16|successor|relational|x12"",""P3CC001|confirmation|integer_mod16|reflection|relational|x12"",""P3CC001|confirmation|integer_mod16|successor|relational|x07"",""P3CC001|confirmation|integer_mod16|reflection|relational|x07"",""P3CC001|confirmation|binary4|successor|relational|x12"",""P3CC001|confirmation|binary4|reflection|relational|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":33.12959696335747,""D2->D1"":32.25357115129009},""eligible"":true,""mapped_state"":13,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x08"",""P3CC001|confirmation|binary4|reflection|relational|x08"",""P3CC001|confirmation|integer_mod16|successor|relational|x13"",""P3CC001|confirmation|integer_mod16|reflection|relational|x13"",""P3CC001|confirmation|integer_mod16|successor|relational|x08"",""P3CC001|confirmation|integer_mod16|reflection|relational|x08"",""P3CC001|confirmation|binary4|successor|relational|x13"",""P3CC001|confirmation|binary4|reflection|relational|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":31.958554714990896,""D2->D1"":24.242143601179123},""eligible"":true,""mapped_state"":14,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x09"",""P3CC001|confirmation|binary4|reflection|relational|x09"",""P3CC001|confirmation|integer_mod16|successor|relational|x14"",""P3CC001|confirmation|integer_mod16|reflection|relational|x14"",""P3CC001|confirmation|integer_mod16|successor|relational|x09"",""P3CC001|confirmation|integer_mod16|reflection|relational|x09"",""P3CC001|confirmation|binary4|successor|relational|x14"",""P3CC001|confirmation|binary4|reflection|relational|x14""],""state"":9},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":10},{""direction_denominators"":{""D1->D2"":50.40626275585237,""D2->D1"":26.676575615190814},""eligible"":true,""mapped_state"":0,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x11"",""P3CC001|confirmation|binary4|reflection|relational|x11"",""P3CC001|confirmation|integer_mod16|successor|relational|x00"",""P3CC001|confirmation|integer_mod16|reflection|relational|x00"",""P3CC001|confirmation|integer_mod16|successor|relational|x11"",""P3CC001|confirmation|integer_mod16|reflection|relational|x11"",""P3CC001|confirmation|binary4|successor|relational|x00"",""P3CC001|confirmation|binary4|reflection|relational|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":41.79672980316991,""D2->D1"":35.49682219668466},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|relational|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x12"",""P3CC001|confirmation|binary4|reflection|relational|x12"",""P3CC001|confirmation|integer_mod16|successor|relational|x01"",""P3CC001|confirmation|integer_mod16|reflection|relational|x01"",""P3CC001|confirmation|integer_mod16|successor|relational|x12"",""P3CC001|confirmation|integer_mod16|reflection|relational|x12"",""P3CC001|confirmation|binary4|successor|relational|x01"",""P3CC001|confirmation|binary4|reflection|relational|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":35.88348364856756,""D2->D1"":26.20163583757585},""eligible"":true,""mapped_state"":2,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x13"",""P3CC001|confirmation|binary4|reflection|relational|x13"",""P3CC001|confirmation|integer_mod16|successor|relational|x02"",""P3CC001|confirmation|integer_mod16|reflection|relational|x02"",""P3CC001|confirmation|integer_mod16|successor|relational|x13"",""P3CC001|confirmation|integer_mod16|reflection|relational|x13"",""P3CC001|confirmation|binary4|successor|relational|x02"",""P3CC001|confirmation|binary4|reflection|relational|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":34.93178987534702,""D2->D1"":30.460695395285256},""eligible"":true,""mapped_state"":3,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x14"",""P3CC001|confirmation|binary4|reflection|relational|x14"",""P3CC001|confirmation|integer_mod16|successor|relational|x03"",""P3CC001|confirmation|integer_mod16|reflection|relational|x03"",""P3CC001|confirmation|integer_mod16|successor|relational|x14"",""P3CC001|confirmation|integer_mod16|reflection|relational|x14"",""P3CC001|confirmation|binary4|successor|relational|x03"",""P3CC001|confirmation|binary4|reflection|relational|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":47.291945696110815,""D2->D1"":32.82003146133138},""eligible"":true,""mapped_state"":4,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x15"",""P3CC001|confirmation|binary4|reflection|relational|x15"",""P3CC001|confirmation|integer_mod16|successor|relational|x04"",""P3CC001|confirmation|integer_mod16|reflection|relational|x04"",""P3CC001|confirmation|integer_mod16|successor|relational|x15"",""P3CC001|confirmation|integer_mod16|reflection|relational|x15"",""P3CC001|confirmation|binary4|successor|relational|x04"",""P3CC001|confirmation|binary4|reflection|relational|x04""],""state"":15}]"
relational|binary4--letters16|predecessor->reflection,relational,true,false,0,[],12,false,false,"[{""correct"":10,""domain"":""binary4"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":15,""domain"":""binary4"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":15,""domain"":""letters16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":3,""domain"":""letters16"",""operation"":""reflection"",""passed"":false,""total"":16}]","[{""direction_denominators"":{""D1->D2"":21.101584920979803,""D2->D1"":11.396590863354504},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|relational|x00"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x00"",""P3CC001|confirmation|binary4|reflection|relational|x00"",""P3CC001|confirmation|letters16|predecessor|relational|x05"",""P3CC001|confirmation|letters16|reflection|relational|x05"",""P3CC001|confirmation|letters16|predecessor|relational|x00"",""P3CC001|confirmation|letters16|reflection|relational|x00"",""P3CC001|confirmation|binary4|predecessor|relational|x05"",""P3CC001|confirmation|binary4|reflection|relational|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":19.07825564662926,""D2->D1"":18.33207599632442},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x01"",""P3CC001|confirmation|binary4|reflection|relational|x01"",""P3CC001|confirmation|letters16|predecessor|relational|x06"",""P3CC001|confirmation|letters16|reflection|relational|x06"",""P3CC001|confirmation|letters16|predecessor|relational|x01"",""P3CC001|confirmation|letters16|reflection|relational|x01"",""P3CC001|confirmation|binary4|predecessor|relational|x06"",""P3CC001|confirmation|binary4|reflection|relational|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":12.484399081637093,""D2->D1"":17.441114723682404},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x02"",""P3CC001|confirmation|binary4|reflection|relational|x02"",""P3CC001|confirmation|letters16|predecessor|relational|x07"",""P3CC001|confirmation|letters16|reflection|relational|x07"",""P3CC001|confirmation|letters16|predecessor|relational|x02"",""P3CC001|confirmation|letters16|reflection|relational|x02"",""P3CC001|confirmation|binary4|predecessor|relational|x07"",""P3CC001|confirmation|binary4|reflection|relational|x07""],""state"":2},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":3},{""direction_denominators"":{""D1->D2"":8.343764648772776,""D2->D1"":12.777399361133575},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x04"",""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x04"",""P3CC001|confirmation|binary4|reflection|relational|x04"",""P3CC001|confirmation|letters16|predecessor|relational|x09"",""P3CC001|confirmation|letters16|reflection|relational|x09"",""P3CC001|confirmation|letters16|predecessor|relational|x04"",""P3CC001|confirmation|letters16|reflection|relational|x04"",""P3CC001|confirmation|binary4|predecessor|relational|x09"",""P3CC001|confirmation|binary4|reflection|relational|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":18.27342706359923,""D2->D1"":12.562037985771894},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x10"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x05"",""P3CC001|confirmation|binary4|reflection|relational|x05"",""P3CC001|confirmation|letters16|predecessor|relational|x10"",""P3CC001|confirmation|letters16|reflection|relational|x10"",""P3CC001|confirmation|letters16|predecessor|relational|x05"",""P3CC001|confirmation|letters16|reflection|relational|x05"",""P3CC001|confirmation|binary4|predecessor|relational|x10"",""P3CC001|confirmation|binary4|reflection|relational|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":20.093734949827194,""D2->D1"":37.16704966407269},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x06"",""P3CC001|confirmation|binary4|reflection|relational|x06"",""P3CC001|confirmation|letters16|predecessor|relational|x11"",""P3CC001|confirmation|letters16|reflection|relational|x11"",""P3CC001|confirmation|letters16|predecessor|relational|x06"",""P3CC001|confirmation|letters16|reflection|relational|x06"",""P3CC001|confirmation|binary4|predecessor|relational|x11"",""P3CC001|confirmation|binary4|reflection|relational|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":15.468751655891538,""D2->D1"":23.338078876025975},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x07"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|relational|x12"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x07"",""P3CC001|confirmation|binary4|reflection|relational|x07"",""P3CC001|confirmation|letters16|predecessor|relational|x12"",""P3CC001|confirmation|letters16|reflection|relational|x12"",""P3CC001|confirmation|letters16|predecessor|relational|x07"",""P3CC001|confirmation|letters16|reflection|relational|x07"",""P3CC001|confirmation|binary4|predecessor|relational|x12"",""P3CC001|confirmation|binary4|reflection|relational|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":8.5156190674752,""D2->D1"":38.43862684397027},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x08"",""P3CC001|confirmation|binary4|reflection|relational|x08"",""P3CC001|confirmation|letters16|predecessor|relational|x13"",""P3CC001|confirmation|letters16|reflection|relational|x13"",""P3CC001|confirmation|letters16|predecessor|relational|x08"",""P3CC001|confirmation|letters16|reflection|relational|x08"",""P3CC001|confirmation|binary4|predecessor|relational|x13"",""P3CC001|confirmation|binary4|reflection|relational|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":13.062508838585927,""D2->D1"":25.769533898681402},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x09"",""P3CC001|confirmation|binary4|reflection|relational|x09"",""P3CC001|confirmation|letters16|predecessor|relational|x14"",""P3CC001|confirmation|letters16|reflection|relational|x14"",""P3CC001|confirmation|letters16|predecessor|relational|x09"",""P3CC001|confirmation|letters16|reflection|relational|x09"",""P3CC001|confirmation|binary4|predecessor|relational|x14"",""P3CC001|confirmation|binary4|reflection|relational|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":13.578117690980434,""D2->D1"":24.234371318787453},""eligible"":false,""mapped_state"":15,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x10"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x10"",""P3CC001|confirmation|binary4|reflection|relational|x10"",""P3CC001|confirmation|letters16|predecessor|relational|x15"",""P3CC001|confirmation|letters16|reflection|relational|x15"",""P3CC001|confirmation|letters16|predecessor|relational|x10"",""P3CC001|confirmation|letters16|reflection|relational|x10"",""P3CC001|confirmation|binary4|predecessor|relational|x15"",""P3CC001|confirmation|binary4|reflection|relational|x15""],""state"":10},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":11},{""direction_denominators"":{""D1->D2"":37.945789061603136,""D2->D1"":29.422093795612454},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|relational|x12"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x12"",""P3CC001|confirmation|binary4|reflection|relational|x12"",""P3CC001|confirmation|letters16|predecessor|relational|x01"",""P3CC001|confirmation|letters16|reflection|relational|x01"",""P3CC001|confirmation|letters16|predecessor|relational|x12"",""P3CC001|confirmation|letters16|reflection|relational|x12"",""P3CC001|confirmation|binary4|predecessor|relational|x01"",""P3CC001|confirmation|binary4|reflection|relational|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":29.671867732336977,""D2->D1"":17.81753668934107},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x13"",""P3CC001|confirmation|binary4|reflection|relational|x13"",""P3CC001|confirmation|letters16|predecessor|relational|x02"",""P3CC001|confirmation|letters16|reflection|relational|x02"",""P3CC001|confirmation|letters16|predecessor|relational|x13"",""P3CC001|confirmation|letters16|reflection|relational|x13"",""P3CC001|confirmation|binary4|predecessor|relational|x02"",""P3CC001|confirmation|binary4|reflection|relational|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":23.42969548704241,""D2->D1"":32.82062710262835},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x14"",""P3CC001|confirmation|binary4|reflection|relational|x14"",""P3CC001|confirmation|letters16|predecessor|relational|x03"",""P3CC001|confirmation|letters16|reflection|relational|x03"",""P3CC001|confirmation|letters16|predecessor|relational|x14"",""P3CC001|confirmation|letters16|reflection|relational|x14"",""P3CC001|confirmation|binary4|predecessor|relational|x03"",""P3CC001|confirmation|binary4|reflection|relational|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":26.101563811377673,""D2->D1"":9.818200883455575},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x04""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x15"",""P3CC001|confirmation|binary4|reflection|relational|x15"",""P3CC001|confirmation|letters16|predecessor|relational|x04"",""P3CC001|confirmation|letters16|reflection|relational|x04"",""P3CC001|confirmation|letters16|predecessor|relational|x15"",""P3CC001|confirmation|letters16|reflection|relational|x15"",""P3CC001|confirmation|binary4|predecessor|relational|x04"",""P3CC001|confirmation|binary4|reflection|relational|x04""],""state"":15}]"
relational|binary4--letters16|predecessor->successor,relational,true,false,3,"[8,12,13]",12,false,false,"[{""correct"":10,""domain"":""binary4"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":15,""domain"":""binary4"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":15,""domain"":""letters16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""letters16"",""operation"":""successor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":23.546922829787945,""D2->D1"":28.063779593743675},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|relational|x00""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x00"",""P3CC001|confirmation|binary4|successor|relational|x00"",""P3CC001|confirmation|letters16|predecessor|relational|x05"",""P3CC001|confirmation|letters16|successor|relational|x05"",""P3CC001|confirmation|letters16|predecessor|relational|x00"",""P3CC001|confirmation|letters16|successor|relational|x00"",""P3CC001|confirmation|binary4|predecessor|relational|x05"",""P3CC001|confirmation|binary4|successor|relational|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":22.45398115851276,""D2->D1"":42.58854305751447},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x01"",""P3CC001|confirmation|binary4|successor|relational|x01"",""P3CC001|confirmation|letters16|predecessor|relational|x06"",""P3CC001|confirmation|letters16|successor|relational|x06"",""P3CC001|confirmation|letters16|predecessor|relational|x01"",""P3CC001|confirmation|letters16|successor|relational|x01"",""P3CC001|confirmation|binary4|predecessor|relational|x06"",""P3CC001|confirmation|binary4|successor|relational|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":31.484405528790376,""D2->D1"":8.32958621531725},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|relational|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x02"",""P3CC001|confirmation|binary4|successor|relational|x02"",""P3CC001|confirmation|letters16|predecessor|relational|x07"",""P3CC001|confirmation|letters16|successor|relational|x07"",""P3CC001|confirmation|letters16|predecessor|relational|x02"",""P3CC001|confirmation|letters16|successor|relational|x02"",""P3CC001|confirmation|binary4|predecessor|relational|x07"",""P3CC001|confirmation|binary4|successor|relational|x07""],""state"":2},{""direction_denominators"":{""D1->D2"":25.71910059377842,""D2->D1"":27.3275700716149},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x03""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x03"",""P3CC001|confirmation|binary4|successor|relational|x03"",""P3CC001|confirmation|letters16|predecessor|relational|x08"",""P3CC001|confirmation|letters16|successor|relational|x08"",""P3CC001|confirmation|letters16|predecessor|relational|x03"",""P3CC001|confirmation|letters16|successor|relational|x03"",""P3CC001|confirmation|binary4|predecessor|relational|x08"",""P3CC001|confirmation|binary4|successor|relational|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":18.67193332267925,""D2->D1"":26.998392701832927},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x04"",""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x04"",""P3CC001|confirmation|binary4|successor|relational|x04"",""P3CC001|confirmation|letters16|predecessor|relational|x09"",""P3CC001|confirmation|letters16|successor|relational|x09"",""P3CC001|confirmation|letters16|predecessor|relational|x04"",""P3CC001|confirmation|letters16|successor|relational|x04"",""P3CC001|confirmation|binary4|predecessor|relational|x09"",""P3CC001|confirmation|binary4|successor|relational|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":18.359379068540875,""D2->D1"":43.42625164987476},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x05"",""P3CC001|confirmation|binary4|successor|relational|x05"",""P3CC001|confirmation|letters16|predecessor|relational|x10"",""P3CC001|confirmation|letters16|successor|relational|x10"",""P3CC001|confirmation|letters16|predecessor|relational|x05"",""P3CC001|confirmation|letters16|successor|relational|x05"",""P3CC001|confirmation|binary4|predecessor|relational|x10"",""P3CC001|confirmation|binary4|successor|relational|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":14.890636543743312,""D2->D1"":43.416347476904775},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x06"",""P3CC001|confirmation|binary4|successor|relational|x06"",""P3CC001|confirmation|letters16|predecessor|relational|x11"",""P3CC001|confirmation|letters16|successor|relational|x11"",""P3CC001|confirmation|letters16|predecessor|relational|x06"",""P3CC001|confirmation|letters16|successor|relational|x06"",""P3CC001|confirmation|binary4|predecessor|relational|x11"",""P3CC001|confirmation|binary4|successor|relational|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":21.828244133270346,""D2->D1"":38.776179319713265},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|relational|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x07"",""P3CC001|confirmation|binary4|successor|relational|x07"",""P3CC001|confirmation|letters16|predecessor|relational|x12"",""P3CC001|confirmation|letters16|successor|relational|x12"",""P3CC001|confirmation|letters16|predecessor|relational|x07"",""P3CC001|confirmation|letters16|successor|relational|x07"",""P3CC001|confirmation|binary4|predecessor|relational|x12"",""P3CC001|confirmation|binary4|successor|relational|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":13.79687772761099,""D2->D1"":26.210816772654653},""eligible"":true,""mapped_state"":13,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x08"",""P3CC001|confirmation|binary4|successor|relational|x08"",""P3CC001|confirmation|letters16|predecessor|relational|x13"",""P3CC001|confirmation|letters16|successor|relational|x13"",""P3CC001|confirmation|letters16|predecessor|relational|x08"",""P3CC001|confirmation|letters16|successor|relational|x08"",""P3CC001|confirmation|binary4|predecessor|relational|x13"",""P3CC001|confirmation|binary4|successor|relational|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":19.640628001987352,""D2->D1"":39.5950604043901},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x09"",""P3CC001|confirmation|binary4|successor|relational|x09"",""P3CC001|confirmation|letters16|predecessor|relational|x14"",""P3CC001|confirmation|letters16|successor|relational|x14"",""P3CC001|confirmation|letters16|predecessor|relational|x09"",""P3CC001|confirmation|letters16|successor|relational|x09"",""P3CC001|confirmation|binary4|predecessor|relational|x14"",""P3CC001|confirmation|binary4|successor|relational|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":26.382810906507075,""D2->D1"":16.651619441832736},""eligible"":false,""mapped_state"":15,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x10"",""P3CC001|confirmation|binary4|successor|relational|x10"",""P3CC001|confirmation|letters16|predecessor|relational|x15"",""P3CC001|confirmation|letters16|successor|relational|x15"",""P3CC001|confirmation|letters16|predecessor|relational|x10"",""P3CC001|confirmation|letters16|successor|relational|x10"",""P3CC001|confirmation|binary4|predecessor|relational|x15"",""P3CC001|confirmation|binary4|successor|relational|x15""],""state"":10},{""direction_denominators"":{""D1->D2"":21.20314135865192,""D2->D1"":22.64614768803949},""eligible"":false,""mapped_state"":0,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|relational|x00""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x11"",""P3CC001|confirmation|binary4|successor|relational|x11"",""P3CC001|confirmation|letters16|predecessor|relational|x00"",""P3CC001|confirmation|letters16|successor|relational|x00"",""P3CC001|confirmation|letters16|predecessor|relational|x11"",""P3CC001|confirmation|letters16|successor|relational|x11"",""P3CC001|confirmation|binary4|predecessor|relational|x00"",""P3CC001|confirmation|binary4|successor|relational|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":24.437544432359573,""D2->D1"":22.642740619994584},""eligible"":true,""mapped_state"":1,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x12"",""P3CC001|confirmation|binary4|successor|relational|x12"",""P3CC001|confirmation|letters16|predecessor|relational|x01"",""P3CC001|confirmation|letters16|successor|relational|x01"",""P3CC001|confirmation|letters16|predecessor|relational|x12"",""P3CC001|confirmation|letters16|successor|relational|x12"",""P3CC001|confirmation|binary4|predecessor|relational|x01"",""P3CC001|confirmation|binary4|successor|relational|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":24.75003463876783,""D2->D1"":35.84182295950359},""eligible"":true,""mapped_state"":2,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x13"",""P3CC001|confirmation|binary4|successor|relational|x13"",""P3CC001|confirmation|letters16|predecessor|relational|x02"",""P3CC001|confirmation|letters16|successor|relational|x02"",""P3CC001|confirmation|letters16|predecessor|relational|x13"",""P3CC001|confirmation|letters16|successor|relational|x13"",""P3CC001|confirmation|binary4|predecessor|relational|x02"",""P3CC001|confirmation|binary4|successor|relational|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":29.64072013240184,""D2->D1"":37.84535050396062},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x03""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x14"",""P3CC001|confirmation|binary4|successor|relational|x14"",""P3CC001|confirmation|letters16|predecessor|relational|x03"",""P3CC001|confirmation|letters16|successor|relational|x03"",""P3CC001|confirmation|letters16|predecessor|relational|x14"",""P3CC001|confirmation|letters16|successor|relational|x14"",""P3CC001|confirmation|binary4|predecessor|relational|x03"",""P3CC001|confirmation|binary4|successor|relational|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":31.250011871644347,""D2->D1"":39.54933857920332},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x04""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|relational|x15"",""P3CC001|confirmation|binary4|successor|relational|x15"",""P3CC001|confirmation|letters16|predecessor|relational|x04"",""P3CC001|confirmation|letters16|successor|relational|x04"",""P3CC001|confirmation|letters16|predecessor|relational|x15"",""P3CC001|confirmation|letters16|successor|relational|x15"",""P3CC001|confirmation|binary4|predecessor|relational|x04"",""P3CC001|confirmation|binary4|successor|relational|x04""],""state"":15}]"
relational|binary4--letters16|reflection->predecessor,relational,true,false,0,[],12,false,false,"[{""correct"":15,""domain"":""binary4"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":10,""domain"":""binary4"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":3,""domain"":""letters16"",""operation"":""reflection"",""passed"":false,""total"":16},{""correct"":15,""domain"":""letters16"",""operation"":""predecessor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":21.101584920979803,""D2->D1"":11.396590863354504},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|relational|x00"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x00"",""P3CC001|confirmation|binary4|predecessor|relational|x00"",""P3CC001|confirmation|letters16|reflection|relational|x05"",""P3CC001|confirmation|letters16|predecessor|relational|x05"",""P3CC001|confirmation|letters16|reflection|relational|x00"",""P3CC001|confirmation|letters16|predecessor|relational|x00"",""P3CC001|confirmation|binary4|reflection|relational|x05"",""P3CC001|confirmation|binary4|predecessor|relational|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":19.07825564662926,""D2->D1"":18.33207599632442},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x01"",""P3CC001|confirmation|binary4|predecessor|relational|x01"",""P3CC001|confirmation|letters16|reflection|relational|x06"",""P3CC001|confirmation|letters16|predecessor|relational|x06"",""P3CC001|confirmation|letters16|reflection|relational|x01"",""P3CC001|confirmation|letters16|predecessor|relational|x01"",""P3CC001|confirmation|binary4|reflection|relational|x06"",""P3CC001|confirmation|binary4|predecessor|relational|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":12.484399081637093,""D2->D1"":17.441114723682404},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x02"",""P3CC001|confirmation|binary4|predecessor|relational|x02"",""P3CC001|confirmation|letters16|reflection|relational|x07"",""P3CC001|confirmation|letters16|predecessor|relational|x07"",""P3CC001|confirmation|letters16|reflection|relational|x02"",""P3CC001|confirmation|letters16|predecessor|relational|x02"",""P3CC001|confirmation|binary4|reflection|relational|x07"",""P3CC001|confirmation|binary4|predecessor|relational|x07""],""state"":2},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":3},{""direction_denominators"":{""D1->D2"":8.343764648772776,""D2->D1"":12.777399361133575},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x04"",""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x04"",""P3CC001|confirmation|binary4|predecessor|relational|x04"",""P3CC001|confirmation|letters16|reflection|relational|x09"",""P3CC001|confirmation|letters16|predecessor|relational|x09"",""P3CC001|confirmation|letters16|reflection|relational|x04"",""P3CC001|confirmation|letters16|predecessor|relational|x04"",""P3CC001|confirmation|binary4|reflection|relational|x09"",""P3CC001|confirmation|binary4|predecessor|relational|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":18.27342706359923,""D2->D1"":12.562037985771894},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x10"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x05"",""P3CC001|confirmation|binary4|predecessor|relational|x05"",""P3CC001|confirmation|letters16|reflection|relational|x10"",""P3CC001|confirmation|letters16|predecessor|relational|x10"",""P3CC001|confirmation|letters16|reflection|relational|x05"",""P3CC001|confirmation|letters16|predecessor|relational|x05"",""P3CC001|confirmation|binary4|reflection|relational|x10"",""P3CC001|confirmation|binary4|predecessor|relational|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":20.093734949827194,""D2->D1"":37.16704966407269},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x06"",""P3CC001|confirmation|binary4|predecessor|relational|x06"",""P3CC001|confirmation|letters16|reflection|relational|x11"",""P3CC001|confirmation|letters16|predecessor|relational|x11"",""P3CC001|confirmation|letters16|reflection|relational|x06"",""P3CC001|confirmation|letters16|predecessor|relational|x06"",""P3CC001|confirmation|binary4|reflection|relational|x11"",""P3CC001|confirmation|binary4|predecessor|relational|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":15.468751655891538,""D2->D1"":23.338078876025975},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x07"",""clean_incorrect:P3CC001|confirmation|binary4|reflection|relational|x12"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x07"",""P3CC001|confirmation|binary4|predecessor|relational|x07"",""P3CC001|confirmation|letters16|reflection|relational|x12"",""P3CC001|confirmation|letters16|predecessor|relational|x12"",""P3CC001|confirmation|letters16|reflection|relational|x07"",""P3CC001|confirmation|letters16|predecessor|relational|x07"",""P3CC001|confirmation|binary4|reflection|relational|x12"",""P3CC001|confirmation|binary4|predecessor|relational|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":8.5156190674752,""D2->D1"":38.43862684397027},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x08"",""P3CC001|confirmation|binary4|predecessor|relational|x08"",""P3CC001|confirmation|letters16|reflection|relational|x13"",""P3CC001|confirmation|letters16|predecessor|relational|x13"",""P3CC001|confirmation|letters16|reflection|relational|x08"",""P3CC001|confirmation|letters16|predecessor|relational|x08"",""P3CC001|confirmation|binary4|reflection|relational|x13"",""P3CC001|confirmation|binary4|predecessor|relational|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":13.062508838585927,""D2->D1"":25.769533898681402},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x09"",""P3CC001|confirmation|binary4|predecessor|relational|x09"",""P3CC001|confirmation|letters16|reflection|relational|x14"",""P3CC001|confirmation|letters16|predecessor|relational|x14"",""P3CC001|confirmation|letters16|reflection|relational|x09"",""P3CC001|confirmation|letters16|predecessor|relational|x09"",""P3CC001|confirmation|binary4|reflection|relational|x14"",""P3CC001|confirmation|binary4|predecessor|relational|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":13.578117690980434,""D2->D1"":24.234371318787453},""eligible"":false,""mapped_state"":15,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x10"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x10"",""P3CC001|confirmation|binary4|predecessor|relational|x10"",""P3CC001|confirmation|letters16|reflection|relational|x15"",""P3CC001|confirmation|letters16|predecessor|relational|x15"",""P3CC001|confirmation|letters16|reflection|relational|x10"",""P3CC001|confirmation|letters16|predecessor|relational|x10"",""P3CC001|confirmation|binary4|reflection|relational|x15"",""P3CC001|confirmation|binary4|predecessor|relational|x15""],""state"":10},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":11},{""direction_denominators"":{""D1->D2"":37.945789061603136,""D2->D1"":29.422093795612454},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|relational|x12"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x12"",""P3CC001|confirmation|binary4|predecessor|relational|x12"",""P3CC001|confirmation|letters16|reflection|relational|x01"",""P3CC001|confirmation|letters16|predecessor|relational|x01"",""P3CC001|confirmation|letters16|reflection|relational|x12"",""P3CC001|confirmation|letters16|predecessor|relational|x12"",""P3CC001|confirmation|binary4|reflection|relational|x01"",""P3CC001|confirmation|binary4|predecessor|relational|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":29.671867732336977,""D2->D1"":17.81753668934107},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x13"",""P3CC001|confirmation|binary4|predecessor|relational|x13"",""P3CC001|confirmation|letters16|reflection|relational|x02"",""P3CC001|confirmation|letters16|predecessor|relational|x02"",""P3CC001|confirmation|letters16|reflection|relational|x13"",""P3CC001|confirmation|letters16|predecessor|relational|x13"",""P3CC001|confirmation|binary4|reflection|relational|x02"",""P3CC001|confirmation|binary4|predecessor|relational|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":23.42969548704241,""D2->D1"":32.82062710262835},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x14"",""P3CC001|confirmation|binary4|predecessor|relational|x14"",""P3CC001|confirmation|letters16|reflection|relational|x03"",""P3CC001|confirmation|letters16|predecessor|relational|x03"",""P3CC001|confirmation|letters16|reflection|relational|x14"",""P3CC001|confirmation|letters16|predecessor|relational|x14"",""P3CC001|confirmation|binary4|reflection|relational|x03"",""P3CC001|confirmation|binary4|predecessor|relational|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":26.101563811377673,""D2->D1"":9.818200883455575},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x04""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x15"",""P3CC001|confirmation|binary4|predecessor|relational|x15"",""P3CC001|confirmation|letters16|reflection|relational|x04"",""P3CC001|confirmation|letters16|predecessor|relational|x04"",""P3CC001|confirmation|letters16|reflection|relational|x15"",""P3CC001|confirmation|letters16|predecessor|relational|x15"",""P3CC001|confirmation|binary4|reflection|relational|x04"",""P3CC001|confirmation|binary4|predecessor|relational|x04""],""state"":15}]"
relational|binary4--letters16|reflection->successor,relational,true,false,0,[],12,false,false,"[{""correct"":15,""domain"":""binary4"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":15,""domain"":""binary4"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":3,""domain"":""letters16"",""operation"":""reflection"",""passed"":false,""total"":16},{""correct"":16,""domain"":""letters16"",""operation"":""successor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":12.578143733087927,""D2->D1"":15.281974470541172},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x00"",""P3CC001|confirmation|binary4|successor|relational|x00"",""P3CC001|confirmation|letters16|reflection|relational|x05"",""P3CC001|confirmation|letters16|successor|relational|x05"",""P3CC001|confirmation|letters16|reflection|relational|x00"",""P3CC001|confirmation|letters16|successor|relational|x00"",""P3CC001|confirmation|binary4|reflection|relational|x05"",""P3CC001|confirmation|binary4|successor|relational|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":8.406257395123248,""D2->D1"":36.36024813175027},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x01"",""P3CC001|confirmation|binary4|successor|relational|x01"",""P3CC001|confirmation|letters16|reflection|relational|x06"",""P3CC001|confirmation|letters16|successor|relational|x06"",""P3CC001|confirmation|letters16|reflection|relational|x01"",""P3CC001|confirmation|letters16|successor|relational|x01"",""P3CC001|confirmation|binary4|reflection|relational|x06"",""P3CC001|confirmation|binary4|successor|relational|x06""],""state"":1},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":2},{""direction_denominators"":{""D1->D2"":16.000040530227125,""D2->D1"":32.065112412146846},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x08""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x03"",""P3CC001|confirmation|binary4|successor|relational|x03"",""P3CC001|confirmation|letters16|reflection|relational|x08"",""P3CC001|confirmation|letters16|successor|relational|x08"",""P3CC001|confirmation|letters16|reflection|relational|x03"",""P3CC001|confirmation|letters16|successor|relational|x03"",""P3CC001|confirmation|binary4|reflection|relational|x08"",""P3CC001|confirmation|binary4|successor|relational|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":13.906271500978619,""D2->D1"":20.070379436700023},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x04"",""P3CC001|confirmation|binary4|successor|relational|x04"",""P3CC001|confirmation|letters16|reflection|relational|x09"",""P3CC001|confirmation|letters16|successor|relational|x09"",""P3CC001|confirmation|letters16|reflection|relational|x04"",""P3CC001|confirmation|letters16|successor|relational|x04"",""P3CC001|confirmation|binary4|reflection|relational|x09"",""P3CC001|confirmation|binary4|successor|relational|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":16.29686709359521,""D2->D1"":25.161182206142257},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x05"",""P3CC001|confirmation|binary4|successor|relational|x05"",""P3CC001|confirmation|letters16|reflection|relational|x10"",""P3CC001|confirmation|letters16|successor|relational|x10"",""P3CC001|confirmation|letters16|reflection|relational|x05"",""P3CC001|confirmation|letters16|successor|relational|x05"",""P3CC001|confirmation|binary4|reflection|relational|x10"",""P3CC001|confirmation|binary4|successor|relational|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":9.374992619268596,""D2->D1"":24.302134797228064},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x06"",""P3CC001|confirmation|binary4|successor|relational|x06"",""P3CC001|confirmation|letters16|reflection|relational|x11"",""P3CC001|confirmation|letters16|successor|relational|x11"",""P3CC001|confirmation|letters16|reflection|relational|x06"",""P3CC001|confirmation|letters16|successor|relational|x06"",""P3CC001|confirmation|binary4|reflection|relational|x11"",""P3CC001|confirmation|binary4|successor|relational|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":8.6875120367622,""D2->D1"":24.442464457359165},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|relational|x12"",""clean_incorrect:P3CC001|confirmation|binary4|successor|relational|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x07"",""P3CC001|confirmation|binary4|successor|relational|x07"",""P3CC001|confirmation|letters16|reflection|relational|x12"",""P3CC001|confirmation|letters16|successor|relational|x12"",""P3CC001|confirmation|letters16|reflection|relational|x07"",""P3CC001|confirmation|letters16|successor|relational|x07"",""P3CC001|confirmation|binary4|reflection|relational|x12"",""P3CC001|confirmation|binary4|successor|relational|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":9.242184716043994,""D2->D1"":32.25357115129009},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x08"",""P3CC001|confirmation|binary4|successor|relational|x08"",""P3CC001|confirmation|letters16|reflection|relational|x13"",""P3CC001|confirmation|letters16|successor|relational|x13"",""P3CC001|confirmation|letters16|reflection|relational|x08"",""P3CC001|confirmation|letters16|successor|relational|x08"",""P3CC001|confirmation|binary4|reflection|relational|x13"",""P3CC001|confirmation|binary4|successor|relational|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":5.000002865679562,""D2->D1"":24.242143601179123},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x09"",""P3CC001|confirmation|binary4|successor|relational|x09"",""P3CC001|confirmation|letters16|reflection|relational|x14"",""P3CC001|confirmation|letters16|successor|relational|x14"",""P3CC001|confirmation|letters16|reflection|relational|x09"",""P3CC001|confirmation|letters16|successor|relational|x09"",""P3CC001|confirmation|binary4|reflection|relational|x14"",""P3CC001|confirmation|binary4|successor|relational|x14""],""state"":9},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":10},{""direction_denominators"":{""D1->D2"":23.95315062077134,""D2->D1"":26.676575615190814},""eligible"":false,""mapped_state"":0,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x11"",""P3CC001|confirmation|binary4|successor|relational|x11"",""P3CC001|confirmation|letters16|reflection|relational|x00"",""P3CC001|confirmation|letters16|successor|relational|x00"",""P3CC001|confirmation|letters16|reflection|relational|x11"",""P3CC001|confirmation|letters16|successor|relational|x11"",""P3CC001|confirmation|binary4|reflection|relational|x00"",""P3CC001|confirmation|binary4|successor|relational|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":30.05473459210043,""D2->D1"":35.49682219668466},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|relational|x12"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x12"",""P3CC001|confirmation|binary4|successor|relational|x12"",""P3CC001|confirmation|letters16|reflection|relational|x01"",""P3CC001|confirmation|letters16|successor|relational|x01"",""P3CC001|confirmation|letters16|reflection|relational|x12"",""P3CC001|confirmation|letters16|successor|relational|x12"",""P3CC001|confirmation|binary4|reflection|relational|x01"",""P3CC001|confirmation|binary4|successor|relational|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":22.78909677703632,""D2->D1"":26.20163583757585},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x13"",""P3CC001|confirmation|binary4|successor|relational|x13"",""P3CC001|confirmation|letters16|reflection|relational|x02"",""P3CC001|confirmation|letters16|successor|relational|x02"",""P3CC001|confirmation|letters16|reflection|relational|x13"",""P3CC001|confirmation|letters16|successor|relational|x13"",""P3CC001|confirmation|binary4|reflection|relational|x02"",""P3CC001|confirmation|binary4|successor|relational|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":20.45313823559991,""D2->D1"":30.460695395285256},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x14"",""P3CC001|confirmation|binary4|successor|relational|x14"",""P3CC001|confirmation|letters16|reflection|relational|x03"",""P3CC001|confirmation|letters16|successor|relational|x03"",""P3CC001|confirmation|letters16|reflection|relational|x14"",""P3CC001|confirmation|letters16|successor|relational|x14"",""P3CC001|confirmation|binary4|reflection|relational|x03"",""P3CC001|confirmation|binary4|successor|relational|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":18.83595139812678,""D2->D1"":32.82003146133138},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x04""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|relational|x15"",""P3CC001|confirmation|binary4|successor|relational|x15"",""P3CC001|confirmation|letters16|reflection|relational|x04"",""P3CC001|confirmation|letters16|successor|relational|x04"",""P3CC001|confirmation|letters16|reflection|relational|x15"",""P3CC001|confirmation|letters16|successor|relational|x15"",""P3CC001|confirmation|binary4|reflection|relational|x04"",""P3CC001|confirmation|binary4|successor|relational|x04""],""state"":15}]"
relational|binary4--letters16|successor->predecessor,relational,true,false,3,"[8,12,13]",12,false,false,"[{""correct"":15,""domain"":""binary4"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":10,""domain"":""binary4"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":16,""domain"":""letters16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":15,""domain"":""letters16"",""operation"":""predecessor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":23.546922829787945,""D2->D1"":28.063779593743675},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|relational|x00""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x00"",""P3CC001|confirmation|binary4|predecessor|relational|x00"",""P3CC001|confirmation|letters16|successor|relational|x05"",""P3CC001|confirmation|letters16|predecessor|relational|x05"",""P3CC001|confirmation|letters16|successor|relational|x00"",""P3CC001|confirmation|letters16|predecessor|relational|x00"",""P3CC001|confirmation|binary4|successor|relational|x05"",""P3CC001|confirmation|binary4|predecessor|relational|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":22.45398115851276,""D2->D1"":42.58854305751447},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x01"",""P3CC001|confirmation|binary4|predecessor|relational|x01"",""P3CC001|confirmation|letters16|successor|relational|x06"",""P3CC001|confirmation|letters16|predecessor|relational|x06"",""P3CC001|confirmation|letters16|successor|relational|x01"",""P3CC001|confirmation|letters16|predecessor|relational|x01"",""P3CC001|confirmation|binary4|successor|relational|x06"",""P3CC001|confirmation|binary4|predecessor|relational|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":31.484405528790376,""D2->D1"":8.32958621531725},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|relational|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x02"",""P3CC001|confirmation|binary4|predecessor|relational|x02"",""P3CC001|confirmation|letters16|successor|relational|x07"",""P3CC001|confirmation|letters16|predecessor|relational|x07"",""P3CC001|confirmation|letters16|successor|relational|x02"",""P3CC001|confirmation|letters16|predecessor|relational|x02"",""P3CC001|confirmation|binary4|successor|relational|x07"",""P3CC001|confirmation|binary4|predecessor|relational|x07""],""state"":2},{""direction_denominators"":{""D1->D2"":25.71910059377842,""D2->D1"":27.3275700716149},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x03""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x03"",""P3CC001|confirmation|binary4|predecessor|relational|x03"",""P3CC001|confirmation|letters16|successor|relational|x08"",""P3CC001|confirmation|letters16|predecessor|relational|x08"",""P3CC001|confirmation|letters16|successor|relational|x03"",""P3CC001|confirmation|letters16|predecessor|relational|x03"",""P3CC001|confirmation|binary4|successor|relational|x08"",""P3CC001|confirmation|binary4|predecessor|relational|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":18.67193332267925,""D2->D1"":26.998392701832927},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x04"",""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x04"",""P3CC001|confirmation|binary4|predecessor|relational|x04"",""P3CC001|confirmation|letters16|successor|relational|x09"",""P3CC001|confirmation|letters16|predecessor|relational|x09"",""P3CC001|confirmation|letters16|successor|relational|x04"",""P3CC001|confirmation|letters16|predecessor|relational|x04"",""P3CC001|confirmation|binary4|successor|relational|x09"",""P3CC001|confirmation|binary4|predecessor|relational|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":18.359379068540875,""D2->D1"":43.42625164987476},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x05"",""P3CC001|confirmation|binary4|predecessor|relational|x05"",""P3CC001|confirmation|letters16|successor|relational|x10"",""P3CC001|confirmation|letters16|predecessor|relational|x10"",""P3CC001|confirmation|letters16|successor|relational|x05"",""P3CC001|confirmation|letters16|predecessor|relational|x05"",""P3CC001|confirmation|binary4|successor|relational|x10"",""P3CC001|confirmation|binary4|predecessor|relational|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":14.890636543743312,""D2->D1"":43.416347476904775},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x06"",""P3CC001|confirmation|binary4|predecessor|relational|x06"",""P3CC001|confirmation|letters16|successor|relational|x11"",""P3CC001|confirmation|letters16|predecessor|relational|x11"",""P3CC001|confirmation|letters16|successor|relational|x06"",""P3CC001|confirmation|letters16|predecessor|relational|x06"",""P3CC001|confirmation|binary4|successor|relational|x11"",""P3CC001|confirmation|binary4|predecessor|relational|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":21.828244133270346,""D2->D1"":38.776179319713265},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|relational|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x07"",""P3CC001|confirmation|binary4|predecessor|relational|x07"",""P3CC001|confirmation|letters16|successor|relational|x12"",""P3CC001|confirmation|letters16|predecessor|relational|x12"",""P3CC001|confirmation|letters16|successor|relational|x07"",""P3CC001|confirmation|letters16|predecessor|relational|x07"",""P3CC001|confirmation|binary4|successor|relational|x12"",""P3CC001|confirmation|binary4|predecessor|relational|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":13.79687772761099,""D2->D1"":26.210816772654653},""eligible"":true,""mapped_state"":13,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x08"",""P3CC001|confirmation|binary4|predecessor|relational|x08"",""P3CC001|confirmation|letters16|successor|relational|x13"",""P3CC001|confirmation|letters16|predecessor|relational|x13"",""P3CC001|confirmation|letters16|successor|relational|x08"",""P3CC001|confirmation|letters16|predecessor|relational|x08"",""P3CC001|confirmation|binary4|successor|relational|x13"",""P3CC001|confirmation|binary4|predecessor|relational|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":19.640628001987352,""D2->D1"":39.5950604043901},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x09"",""P3CC001|confirmation|binary4|predecessor|relational|x09"",""P3CC001|confirmation|letters16|successor|relational|x14"",""P3CC001|confirmation|letters16|predecessor|relational|x14"",""P3CC001|confirmation|letters16|successor|relational|x09"",""P3CC001|confirmation|letters16|predecessor|relational|x09"",""P3CC001|confirmation|binary4|successor|relational|x14"",""P3CC001|confirmation|binary4|predecessor|relational|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":26.382810906507075,""D2->D1"":16.651619441832736},""eligible"":false,""mapped_state"":15,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x10"",""P3CC001|confirmation|binary4|predecessor|relational|x10"",""P3CC001|confirmation|letters16|successor|relational|x15"",""P3CC001|confirmation|letters16|predecessor|relational|x15"",""P3CC001|confirmation|letters16|successor|relational|x10"",""P3CC001|confirmation|letters16|predecessor|relational|x10"",""P3CC001|confirmation|binary4|successor|relational|x15"",""P3CC001|confirmation|binary4|predecessor|relational|x15""],""state"":10},{""direction_denominators"":{""D1->D2"":21.20314135865192,""D2->D1"":22.64614768803949},""eligible"":false,""mapped_state"":0,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|relational|x00""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x11"",""P3CC001|confirmation|binary4|predecessor|relational|x11"",""P3CC001|confirmation|letters16|successor|relational|x00"",""P3CC001|confirmation|letters16|predecessor|relational|x00"",""P3CC001|confirmation|letters16|successor|relational|x11"",""P3CC001|confirmation|letters16|predecessor|relational|x11"",""P3CC001|confirmation|binary4|successor|relational|x00"",""P3CC001|confirmation|binary4|predecessor|relational|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":24.437544432359573,""D2->D1"":22.642740619994584},""eligible"":true,""mapped_state"":1,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x12"",""P3CC001|confirmation|binary4|predecessor|relational|x12"",""P3CC001|confirmation|letters16|successor|relational|x01"",""P3CC001|confirmation|letters16|predecessor|relational|x01"",""P3CC001|confirmation|letters16|successor|relational|x12"",""P3CC001|confirmation|letters16|predecessor|relational|x12"",""P3CC001|confirmation|binary4|successor|relational|x01"",""P3CC001|confirmation|binary4|predecessor|relational|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":24.75003463876783,""D2->D1"":35.84182295950359},""eligible"":true,""mapped_state"":2,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x13"",""P3CC001|confirmation|binary4|predecessor|relational|x13"",""P3CC001|confirmation|letters16|successor|relational|x02"",""P3CC001|confirmation|letters16|predecessor|relational|x02"",""P3CC001|confirmation|letters16|successor|relational|x13"",""P3CC001|confirmation|letters16|predecessor|relational|x13"",""P3CC001|confirmation|binary4|successor|relational|x02"",""P3CC001|confirmation|binary4|predecessor|relational|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":29.64072013240184,""D2->D1"":37.84535050396062},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x03""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x14"",""P3CC001|confirmation|binary4|predecessor|relational|x14"",""P3CC001|confirmation|letters16|successor|relational|x03"",""P3CC001|confirmation|letters16|predecessor|relational|x03"",""P3CC001|confirmation|letters16|successor|relational|x14"",""P3CC001|confirmation|letters16|predecessor|relational|x14"",""P3CC001|confirmation|binary4|successor|relational|x03"",""P3CC001|confirmation|binary4|predecessor|relational|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":31.250011871644347,""D2->D1"":39.54933857920332},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|relational|x04""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x15"",""P3CC001|confirmation|binary4|predecessor|relational|x15"",""P3CC001|confirmation|letters16|successor|relational|x04"",""P3CC001|confirmation|letters16|predecessor|relational|x04"",""P3CC001|confirmation|letters16|successor|relational|x15"",""P3CC001|confirmation|letters16|predecessor|relational|x15"",""P3CC001|confirmation|binary4|successor|relational|x04"",""P3CC001|confirmation|binary4|predecessor|relational|x04""],""state"":15}]"
relational|binary4--letters16|successor->reflection,relational,true,false,0,[],12,false,false,"[{""correct"":15,""domain"":""binary4"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":15,""domain"":""binary4"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":16,""domain"":""letters16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":3,""domain"":""letters16"",""operation"":""reflection"",""passed"":false,""total"":16}]","[{""direction_denominators"":{""D1->D2"":12.578143733087927,""D2->D1"":15.281974470541172},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x00"",""P3CC001|confirmation|binary4|reflection|relational|x00"",""P3CC001|confirmation|letters16|successor|relational|x05"",""P3CC001|confirmation|letters16|reflection|relational|x05"",""P3CC001|confirmation|letters16|successor|relational|x00"",""P3CC001|confirmation|letters16|reflection|relational|x00"",""P3CC001|confirmation|binary4|successor|relational|x05"",""P3CC001|confirmation|binary4|reflection|relational|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":8.406257395123248,""D2->D1"":36.36024813175027},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x01"",""P3CC001|confirmation|binary4|reflection|relational|x01"",""P3CC001|confirmation|letters16|successor|relational|x06"",""P3CC001|confirmation|letters16|reflection|relational|x06"",""P3CC001|confirmation|letters16|successor|relational|x01"",""P3CC001|confirmation|letters16|reflection|relational|x01"",""P3CC001|confirmation|binary4|successor|relational|x06"",""P3CC001|confirmation|binary4|reflection|relational|x06""],""state"":1},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":2},{""direction_denominators"":{""D1->D2"":16.000040530227125,""D2->D1"":32.065112412146846},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x08""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x03"",""P3CC001|confirmation|binary4|reflection|relational|x03"",""P3CC001|confirmation|letters16|successor|relational|x08"",""P3CC001|confirmation|letters16|reflection|relational|x08"",""P3CC001|confirmation|letters16|successor|relational|x03"",""P3CC001|confirmation|letters16|reflection|relational|x03"",""P3CC001|confirmation|binary4|successor|relational|x08"",""P3CC001|confirmation|binary4|reflection|relational|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":13.906271500978619,""D2->D1"":20.070379436700023},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x04"",""P3CC001|confirmation|binary4|reflection|relational|x04"",""P3CC001|confirmation|letters16|successor|relational|x09"",""P3CC001|confirmation|letters16|reflection|relational|x09"",""P3CC001|confirmation|letters16|successor|relational|x04"",""P3CC001|confirmation|letters16|reflection|relational|x04"",""P3CC001|confirmation|binary4|successor|relational|x09"",""P3CC001|confirmation|binary4|reflection|relational|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":16.29686709359521,""D2->D1"":25.161182206142257},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x05"",""P3CC001|confirmation|binary4|reflection|relational|x05"",""P3CC001|confirmation|letters16|successor|relational|x10"",""P3CC001|confirmation|letters16|reflection|relational|x10"",""P3CC001|confirmation|letters16|successor|relational|x05"",""P3CC001|confirmation|letters16|reflection|relational|x05"",""P3CC001|confirmation|binary4|successor|relational|x10"",""P3CC001|confirmation|binary4|reflection|relational|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":9.374992619268596,""D2->D1"":24.302134797228064},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x06"",""P3CC001|confirmation|binary4|reflection|relational|x06"",""P3CC001|confirmation|letters16|successor|relational|x11"",""P3CC001|confirmation|letters16|reflection|relational|x11"",""P3CC001|confirmation|letters16|successor|relational|x06"",""P3CC001|confirmation|letters16|reflection|relational|x06"",""P3CC001|confirmation|binary4|successor|relational|x11"",""P3CC001|confirmation|binary4|reflection|relational|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":8.6875120367622,""D2->D1"":24.442464457359165},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|relational|x12"",""clean_incorrect:P3CC001|confirmation|binary4|successor|relational|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x07"",""P3CC001|confirmation|binary4|reflection|relational|x07"",""P3CC001|confirmation|letters16|successor|relational|x12"",""P3CC001|confirmation|letters16|reflection|relational|x12"",""P3CC001|confirmation|letters16|successor|relational|x07"",""P3CC001|confirmation|letters16|reflection|relational|x07"",""P3CC001|confirmation|binary4|successor|relational|x12"",""P3CC001|confirmation|binary4|reflection|relational|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":9.242184716043994,""D2->D1"":32.25357115129009},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x08"",""P3CC001|confirmation|binary4|reflection|relational|x08"",""P3CC001|confirmation|letters16|successor|relational|x13"",""P3CC001|confirmation|letters16|reflection|relational|x13"",""P3CC001|confirmation|letters16|successor|relational|x08"",""P3CC001|confirmation|letters16|reflection|relational|x08"",""P3CC001|confirmation|binary4|successor|relational|x13"",""P3CC001|confirmation|binary4|reflection|relational|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":5.000002865679562,""D2->D1"":24.242143601179123},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x09"",""P3CC001|confirmation|binary4|reflection|relational|x09"",""P3CC001|confirmation|letters16|successor|relational|x14"",""P3CC001|confirmation|letters16|reflection|relational|x14"",""P3CC001|confirmation|letters16|successor|relational|x09"",""P3CC001|confirmation|letters16|reflection|relational|x09"",""P3CC001|confirmation|binary4|successor|relational|x14"",""P3CC001|confirmation|binary4|reflection|relational|x14""],""state"":9},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":10},{""direction_denominators"":{""D1->D2"":23.95315062077134,""D2->D1"":26.676575615190814},""eligible"":false,""mapped_state"":0,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x11"",""P3CC001|confirmation|binary4|reflection|relational|x11"",""P3CC001|confirmation|letters16|successor|relational|x00"",""P3CC001|confirmation|letters16|reflection|relational|x00"",""P3CC001|confirmation|letters16|successor|relational|x11"",""P3CC001|confirmation|letters16|reflection|relational|x11"",""P3CC001|confirmation|binary4|successor|relational|x00"",""P3CC001|confirmation|binary4|reflection|relational|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":30.05473459210043,""D2->D1"":35.49682219668466},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|relational|x12"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x12"",""P3CC001|confirmation|binary4|reflection|relational|x12"",""P3CC001|confirmation|letters16|successor|relational|x01"",""P3CC001|confirmation|letters16|reflection|relational|x01"",""P3CC001|confirmation|letters16|successor|relational|x12"",""P3CC001|confirmation|letters16|reflection|relational|x12"",""P3CC001|confirmation|binary4|successor|relational|x01"",""P3CC001|confirmation|binary4|reflection|relational|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":22.78909677703632,""D2->D1"":26.20163583757585},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x13"",""P3CC001|confirmation|binary4|reflection|relational|x13"",""P3CC001|confirmation|letters16|successor|relational|x02"",""P3CC001|confirmation|letters16|reflection|relational|x02"",""P3CC001|confirmation|letters16|successor|relational|x13"",""P3CC001|confirmation|letters16|reflection|relational|x13"",""P3CC001|confirmation|binary4|successor|relational|x02"",""P3CC001|confirmation|binary4|reflection|relational|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":20.45313823559991,""D2->D1"":30.460695395285256},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x14"",""P3CC001|confirmation|binary4|reflection|relational|x14"",""P3CC001|confirmation|letters16|successor|relational|x03"",""P3CC001|confirmation|letters16|reflection|relational|x03"",""P3CC001|confirmation|letters16|successor|relational|x14"",""P3CC001|confirmation|letters16|reflection|relational|x14"",""P3CC001|confirmation|binary4|successor|relational|x03"",""P3CC001|confirmation|binary4|reflection|relational|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":18.83595139812678,""D2->D1"":32.82003146133138},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x04""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|relational|x15"",""P3CC001|confirmation|binary4|reflection|relational|x15"",""P3CC001|confirmation|letters16|successor|relational|x04"",""P3CC001|confirmation|letters16|reflection|relational|x04"",""P3CC001|confirmation|letters16|successor|relational|x15"",""P3CC001|confirmation|letters16|reflection|relational|x15"",""P3CC001|confirmation|binary4|successor|relational|x04"",""P3CC001|confirmation|binary4|reflection|relational|x04""],""state"":15}]"
relational|integer_mod16--letters16|predecessor->reflection,relational,true,false,0,[],12,false,false,"[{""correct"":16,""domain"":""integer_mod16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":15,""domain"":""letters16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":3,""domain"":""letters16"",""operation"":""reflection"",""passed"":false,""total"":16}]","[{""direction_denominators"":{""D1->D2"":21.101584920979803,""D2->D1"":48.531279694620025},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|relational|x00"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x00"",""P3CC001|confirmation|integer_mod16|reflection|relational|x00"",""P3CC001|confirmation|letters16|predecessor|relational|x05"",""P3CC001|confirmation|letters16|reflection|relational|x05"",""P3CC001|confirmation|letters16|predecessor|relational|x00"",""P3CC001|confirmation|letters16|reflection|relational|x00"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x05"",""P3CC001|confirmation|integer_mod16|reflection|relational|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":19.07825564662926,""D2->D1"":37.83596646853084},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x01"",""P3CC001|confirmation|integer_mod16|reflection|relational|x01"",""P3CC001|confirmation|letters16|predecessor|relational|x06"",""P3CC001|confirmation|letters16|reflection|relational|x06"",""P3CC001|confirmation|letters16|predecessor|relational|x01"",""P3CC001|confirmation|letters16|reflection|relational|x01"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x06"",""P3CC001|confirmation|integer_mod16|reflection|relational|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":12.484399081637093,""D2->D1"":32.90626139331698},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x02"",""P3CC001|confirmation|integer_mod16|reflection|relational|x02"",""P3CC001|confirmation|letters16|predecessor|relational|x07"",""P3CC001|confirmation|letters16|reflection|relational|x07"",""P3CC001|confirmation|letters16|predecessor|relational|x02"",""P3CC001|confirmation|letters16|reflection|relational|x02"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x07"",""P3CC001|confirmation|integer_mod16|reflection|relational|x07""],""state"":2},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":3},{""direction_denominators"":{""D1->D2"":8.343764648772776,""D2->D1"":35.835951172066416},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x04"",""P3CC001|confirmation|integer_mod16|reflection|relational|x04"",""P3CC001|confirmation|letters16|predecessor|relational|x09"",""P3CC001|confirmation|letters16|reflection|relational|x09"",""P3CC001|confirmation|letters16|predecessor|relational|x04"",""P3CC001|confirmation|letters16|reflection|relational|x04"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x09"",""P3CC001|confirmation|integer_mod16|reflection|relational|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":18.27342706359923,""D2->D1"":36.53125024038991},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x05"",""P3CC001|confirmation|integer_mod16|reflection|relational|x05"",""P3CC001|confirmation|letters16|predecessor|relational|x10"",""P3CC001|confirmation|letters16|reflection|relational|x10"",""P3CC001|confirmation|letters16|predecessor|relational|x05"",""P3CC001|confirmation|letters16|reflection|relational|x05"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x10"",""P3CC001|confirmation|integer_mod16|reflection|relational|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":20.093734949827194,""D2->D1"":38.23738908779251},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x06"",""P3CC001|confirmation|integer_mod16|reflection|relational|x06"",""P3CC001|confirmation|letters16|predecessor|relational|x11"",""P3CC001|confirmation|letters16|reflection|relational|x11"",""P3CC001|confirmation|letters16|predecessor|relational|x06"",""P3CC001|confirmation|letters16|reflection|relational|x06"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x11"",""P3CC001|confirmation|integer_mod16|reflection|relational|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":15.468751655891538,""D2->D1"":36.21583926698804},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x07"",""P3CC001|confirmation|integer_mod16|reflection|relational|x07"",""P3CC001|confirmation|letters16|predecessor|relational|x12"",""P3CC001|confirmation|letters16|reflection|relational|x12"",""P3CC001|confirmation|letters16|predecessor|relational|x07"",""P3CC001|confirmation|letters16|reflection|relational|x07"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x12"",""P3CC001|confirmation|integer_mod16|reflection|relational|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":8.5156190674752,""D2->D1"":30.00888062578997},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x08"",""P3CC001|confirmation|integer_mod16|reflection|relational|x08"",""P3CC001|confirmation|letters16|predecessor|relational|x13"",""P3CC001|confirmation|letters16|reflection|relational|x13"",""P3CC001|confirmation|letters16|predecessor|relational|x08"",""P3CC001|confirmation|letters16|reflection|relational|x08"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x13"",""P3CC001|confirmation|integer_mod16|reflection|relational|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":13.062508838585927,""D2->D1"":49.24805983841907},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x09"",""P3CC001|confirmation|integer_mod16|reflection|relational|x09"",""P3CC001|confirmation|letters16|predecessor|relational|x14"",""P3CC001|confirmation|letters16|reflection|relational|x14"",""P3CC001|confirmation|letters16|predecessor|relational|x09"",""P3CC001|confirmation|letters16|reflection|relational|x09"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x14"",""P3CC001|confirmation|integer_mod16|reflection|relational|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":13.578117690980434,""D2->D1"":25.65889568808052},""eligible"":false,""mapped_state"":15,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x10"",""P3CC001|confirmation|integer_mod16|reflection|relational|x10"",""P3CC001|confirmation|letters16|predecessor|relational|x15"",""P3CC001|confirmation|letters16|reflection|relational|x15"",""P3CC001|confirmation|letters16|predecessor|relational|x10"",""P3CC001|confirmation|letters16|reflection|relational|x10"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x15"",""P3CC001|confirmation|integer_mod16|reflection|relational|x15""],""state"":10},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":11},{""direction_denominators"":{""D1->D2"":37.945789061603136,""D2->D1"":30.571087505735704},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x12"",""P3CC001|confirmation|integer_mod16|reflection|relational|x12"",""P3CC001|confirmation|letters16|predecessor|relational|x01"",""P3CC001|confirmation|letters16|reflection|relational|x01"",""P3CC001|confirmation|letters16|predecessor|relational|x12"",""P3CC001|confirmation|letters16|reflection|relational|x12"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x01"",""P3CC001|confirmation|integer_mod16|reflection|relational|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":29.671867732336977,""D2->D1"":56.52345985199645},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x13"",""P3CC001|confirmation|integer_mod16|reflection|relational|x13"",""P3CC001|confirmation|letters16|predecessor|relational|x02"",""P3CC001|confirmation|letters16|reflection|relational|x02"",""P3CC001|confirmation|letters16|predecessor|relational|x13"",""P3CC001|confirmation|letters16|reflection|relational|x13"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x02"",""P3CC001|confirmation|integer_mod16|reflection|relational|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":23.42969548704241,""D2->D1"":28.88547408615341},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x14"",""P3CC001|confirmation|integer_mod16|reflection|relational|x14"",""P3CC001|confirmation|letters16|predecessor|relational|x03"",""P3CC001|confirmation|letters16|reflection|relational|x03"",""P3CC001|confirmation|letters16|predecessor|relational|x14"",""P3CC001|confirmation|letters16|reflection|relational|x14"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x03"",""P3CC001|confirmation|integer_mod16|reflection|relational|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":26.101563811377673,""D2->D1"":39.20853007050391},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x04""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x15"",""P3CC001|confirmation|integer_mod16|reflection|relational|x15"",""P3CC001|confirmation|letters16|predecessor|relational|x04"",""P3CC001|confirmation|letters16|reflection|relational|x04"",""P3CC001|confirmation|letters16|predecessor|relational|x15"",""P3CC001|confirmation|letters16|reflection|relational|x15"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x04"",""P3CC001|confirmation|integer_mod16|reflection|relational|x04""],""state"":15}]"
relational|integer_mod16--letters16|predecessor->successor,relational,true,true,14,"[1,2,3,4,5,6,7,8,9,10,12,13,14,15]",12,true,true,"[{""correct"":16,""domain"":""integer_mod16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":15,""domain"":""letters16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""letters16"",""operation"":""successor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":23.546922829787945,""D2->D1"":33.88292611776524},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|relational|x00""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x00"",""P3CC001|confirmation|integer_mod16|successor|relational|x00"",""P3CC001|confirmation|letters16|predecessor|relational|x05"",""P3CC001|confirmation|letters16|successor|relational|x05"",""P3CC001|confirmation|letters16|predecessor|relational|x00"",""P3CC001|confirmation|letters16|successor|relational|x00"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x05"",""P3CC001|confirmation|integer_mod16|successor|relational|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":22.45398115851276,""D2->D1"":37.90640091963678},""eligible"":true,""mapped_state"":6,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x01"",""P3CC001|confirmation|integer_mod16|successor|relational|x01"",""P3CC001|confirmation|letters16|predecessor|relational|x06"",""P3CC001|confirmation|letters16|successor|relational|x06"",""P3CC001|confirmation|letters16|predecessor|relational|x01"",""P3CC001|confirmation|letters16|successor|relational|x01"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x06"",""P3CC001|confirmation|integer_mod16|successor|relational|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":31.484405528790376,""D2->D1"":34.67214603115826},""eligible"":true,""mapped_state"":7,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x02"",""P3CC001|confirmation|integer_mod16|successor|relational|x02"",""P3CC001|confirmation|letters16|predecessor|relational|x07"",""P3CC001|confirmation|letters16|successor|relational|x07"",""P3CC001|confirmation|letters16|predecessor|relational|x02"",""P3CC001|confirmation|letters16|successor|relational|x02"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x07"",""P3CC001|confirmation|integer_mod16|successor|relational|x07""],""state"":2},{""direction_denominators"":{""D1->D2"":25.71910059377842,""D2->D1"":32.422248602035324},""eligible"":true,""mapped_state"":8,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x03"",""P3CC001|confirmation|integer_mod16|successor|relational|x03"",""P3CC001|confirmation|letters16|predecessor|relational|x08"",""P3CC001|confirmation|letters16|successor|relational|x08"",""P3CC001|confirmation|letters16|predecessor|relational|x03"",""P3CC001|confirmation|letters16|successor|relational|x03"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x08"",""P3CC001|confirmation|integer_mod16|successor|relational|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":18.67193332267925,""D2->D1"":34.79871141113108},""eligible"":true,""mapped_state"":9,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x04"",""P3CC001|confirmation|integer_mod16|successor|relational|x04"",""P3CC001|confirmation|letters16|predecessor|relational|x09"",""P3CC001|confirmation|letters16|successor|relational|x09"",""P3CC001|confirmation|letters16|predecessor|relational|x04"",""P3CC001|confirmation|letters16|successor|relational|x04"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x09"",""P3CC001|confirmation|integer_mod16|successor|relational|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":18.359379068540875,""D2->D1"":38.689713003221186},""eligible"":true,""mapped_state"":10,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x05"",""P3CC001|confirmation|integer_mod16|successor|relational|x05"",""P3CC001|confirmation|letters16|predecessor|relational|x10"",""P3CC001|confirmation|letters16|successor|relational|x10"",""P3CC001|confirmation|letters16|predecessor|relational|x05"",""P3CC001|confirmation|letters16|successor|relational|x05"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x10"",""P3CC001|confirmation|integer_mod16|successor|relational|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":14.890636543743312,""D2->D1"":44.328210473137915},""eligible"":true,""mapped_state"":11,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x06"",""P3CC001|confirmation|integer_mod16|successor|relational|x06"",""P3CC001|confirmation|letters16|predecessor|relational|x11"",""P3CC001|confirmation|letters16|successor|relational|x11"",""P3CC001|confirmation|letters16|predecessor|relational|x06"",""P3CC001|confirmation|letters16|successor|relational|x06"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x11"",""P3CC001|confirmation|integer_mod16|successor|relational|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":21.828244133270346,""D2->D1"":45.47947265325274},""eligible"":true,""mapped_state"":12,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x07"",""P3CC001|confirmation|integer_mod16|successor|relational|x07"",""P3CC001|confirmation|letters16|predecessor|relational|x12"",""P3CC001|confirmation|letters16|successor|relational|x12"",""P3CC001|confirmation|letters16|predecessor|relational|x07"",""P3CC001|confirmation|letters16|successor|relational|x07"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x12"",""P3CC001|confirmation|integer_mod16|successor|relational|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":13.79687772761099,""D2->D1"":40.169027094349076},""eligible"":true,""mapped_state"":13,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x08"",""P3CC001|confirmation|integer_mod16|successor|relational|x08"",""P3CC001|confirmation|letters16|predecessor|relational|x13"",""P3CC001|confirmation|letters16|successor|relational|x13"",""P3CC001|confirmation|letters16|predecessor|relational|x08"",""P3CC001|confirmation|letters16|successor|relational|x08"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x13"",""P3CC001|confirmation|integer_mod16|successor|relational|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":19.640628001987352,""D2->D1"":33.8218044051373},""eligible"":true,""mapped_state"":14,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x09"",""P3CC001|confirmation|integer_mod16|successor|relational|x09"",""P3CC001|confirmation|letters16|predecessor|relational|x14"",""P3CC001|confirmation|letters16|successor|relational|x14"",""P3CC001|confirmation|letters16|predecessor|relational|x09"",""P3CC001|confirmation|letters16|successor|relational|x09"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x14"",""P3CC001|confirmation|integer_mod16|successor|relational|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":26.382810906507075,""D2->D1"":34.31540818514986},""eligible"":true,""mapped_state"":15,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x10"",""P3CC001|confirmation|integer_mod16|successor|relational|x10"",""P3CC001|confirmation|letters16|predecessor|relational|x15"",""P3CC001|confirmation|letters16|successor|relational|x15"",""P3CC001|confirmation|letters16|predecessor|relational|x10"",""P3CC001|confirmation|letters16|successor|relational|x10"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x15"",""P3CC001|confirmation|integer_mod16|successor|relational|x15""],""state"":10},{""direction_denominators"":{""D1->D2"":21.20314135865192,""D2->D1"":44.640636446776625},""eligible"":false,""mapped_state"":0,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|relational|x00""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x11"",""P3CC001|confirmation|integer_mod16|successor|relational|x11"",""P3CC001|confirmation|letters16|predecessor|relational|x00"",""P3CC001|confirmation|letters16|successor|relational|x00"",""P3CC001|confirmation|letters16|predecessor|relational|x11"",""P3CC001|confirmation|letters16|successor|relational|x11"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x00"",""P3CC001|confirmation|integer_mod16|successor|relational|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":24.437544432359573,""D2->D1"":28.02343859897792},""eligible"":true,""mapped_state"":1,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x12"",""P3CC001|confirmation|integer_mod16|successor|relational|x12"",""P3CC001|confirmation|letters16|predecessor|relational|x01"",""P3CC001|confirmation|letters16|successor|relational|x01"",""P3CC001|confirmation|letters16|predecessor|relational|x12"",""P3CC001|confirmation|letters16|successor|relational|x12"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x01"",""P3CC001|confirmation|integer_mod16|successor|relational|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":24.75003463876783,""D2->D1"":30.6458122134336},""eligible"":true,""mapped_state"":2,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x13"",""P3CC001|confirmation|integer_mod16|successor|relational|x13"",""P3CC001|confirmation|letters16|predecessor|relational|x02"",""P3CC001|confirmation|letters16|successor|relational|x02"",""P3CC001|confirmation|letters16|predecessor|relational|x13"",""P3CC001|confirmation|letters16|successor|relational|x13"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x02"",""P3CC001|confirmation|integer_mod16|successor|relational|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":29.64072013240184,""D2->D1"":33.335947394418326},""eligible"":true,""mapped_state"":3,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x14"",""P3CC001|confirmation|integer_mod16|successor|relational|x14"",""P3CC001|confirmation|letters16|predecessor|relational|x03"",""P3CC001|confirmation|letters16|successor|relational|x03"",""P3CC001|confirmation|letters16|predecessor|relational|x14"",""P3CC001|confirmation|letters16|successor|relational|x14"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x03"",""P3CC001|confirmation|integer_mod16|successor|relational|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":31.250011871644347,""D2->D1"":34.60975563715783},""eligible"":true,""mapped_state"":4,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|relational|x15"",""P3CC001|confirmation|integer_mod16|successor|relational|x15"",""P3CC001|confirmation|letters16|predecessor|relational|x04"",""P3CC001|confirmation|letters16|successor|relational|x04"",""P3CC001|confirmation|letters16|predecessor|relational|x15"",""P3CC001|confirmation|letters16|successor|relational|x15"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x04"",""P3CC001|confirmation|integer_mod16|successor|relational|x04""],""state"":15}]"
relational|integer_mod16--letters16|reflection->predecessor,relational,true,false,0,[],12,false,false,"[{""correct"":16,""domain"":""integer_mod16"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":3,""domain"":""letters16"",""operation"":""reflection"",""passed"":false,""total"":16},{""correct"":15,""domain"":""letters16"",""operation"":""predecessor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":21.101584920979803,""D2->D1"":48.531279694620025},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|relational|x00"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x00"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x00"",""P3CC001|confirmation|letters16|reflection|relational|x05"",""P3CC001|confirmation|letters16|predecessor|relational|x05"",""P3CC001|confirmation|letters16|reflection|relational|x00"",""P3CC001|confirmation|letters16|predecessor|relational|x00"",""P3CC001|confirmation|integer_mod16|reflection|relational|x05"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":19.07825564662926,""D2->D1"":37.83596646853084},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x01"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x01"",""P3CC001|confirmation|letters16|reflection|relational|x06"",""P3CC001|confirmation|letters16|predecessor|relational|x06"",""P3CC001|confirmation|letters16|reflection|relational|x01"",""P3CC001|confirmation|letters16|predecessor|relational|x01"",""P3CC001|confirmation|integer_mod16|reflection|relational|x06"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":12.484399081637093,""D2->D1"":32.90626139331698},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x02"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x02"",""P3CC001|confirmation|letters16|reflection|relational|x07"",""P3CC001|confirmation|letters16|predecessor|relational|x07"",""P3CC001|confirmation|letters16|reflection|relational|x02"",""P3CC001|confirmation|letters16|predecessor|relational|x02"",""P3CC001|confirmation|integer_mod16|reflection|relational|x07"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x07""],""state"":2},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":3},{""direction_denominators"":{""D1->D2"":8.343764648772776,""D2->D1"":35.835951172066416},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x04"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x04"",""P3CC001|confirmation|letters16|reflection|relational|x09"",""P3CC001|confirmation|letters16|predecessor|relational|x09"",""P3CC001|confirmation|letters16|reflection|relational|x04"",""P3CC001|confirmation|letters16|predecessor|relational|x04"",""P3CC001|confirmation|integer_mod16|reflection|relational|x09"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":18.27342706359923,""D2->D1"":36.53125024038991},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x05"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x05"",""P3CC001|confirmation|letters16|reflection|relational|x10"",""P3CC001|confirmation|letters16|predecessor|relational|x10"",""P3CC001|confirmation|letters16|reflection|relational|x05"",""P3CC001|confirmation|letters16|predecessor|relational|x05"",""P3CC001|confirmation|integer_mod16|reflection|relational|x10"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":20.093734949827194,""D2->D1"":38.23738908779251},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x06"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x06"",""P3CC001|confirmation|letters16|reflection|relational|x11"",""P3CC001|confirmation|letters16|predecessor|relational|x11"",""P3CC001|confirmation|letters16|reflection|relational|x06"",""P3CC001|confirmation|letters16|predecessor|relational|x06"",""P3CC001|confirmation|integer_mod16|reflection|relational|x11"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":15.468751655891538,""D2->D1"":36.21583926698804},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x07"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x07"",""P3CC001|confirmation|letters16|reflection|relational|x12"",""P3CC001|confirmation|letters16|predecessor|relational|x12"",""P3CC001|confirmation|letters16|reflection|relational|x07"",""P3CC001|confirmation|letters16|predecessor|relational|x07"",""P3CC001|confirmation|integer_mod16|reflection|relational|x12"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":8.5156190674752,""D2->D1"":30.00888062578997},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x08"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x08"",""P3CC001|confirmation|letters16|reflection|relational|x13"",""P3CC001|confirmation|letters16|predecessor|relational|x13"",""P3CC001|confirmation|letters16|reflection|relational|x08"",""P3CC001|confirmation|letters16|predecessor|relational|x08"",""P3CC001|confirmation|integer_mod16|reflection|relational|x13"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":13.062508838585927,""D2->D1"":49.24805983841907},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x09"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x09"",""P3CC001|confirmation|letters16|reflection|relational|x14"",""P3CC001|confirmation|letters16|predecessor|relational|x14"",""P3CC001|confirmation|letters16|reflection|relational|x09"",""P3CC001|confirmation|letters16|predecessor|relational|x09"",""P3CC001|confirmation|integer_mod16|reflection|relational|x14"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":13.578117690980434,""D2->D1"":25.65889568808052},""eligible"":false,""mapped_state"":15,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x10"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x10"",""P3CC001|confirmation|letters16|reflection|relational|x15"",""P3CC001|confirmation|letters16|predecessor|relational|x15"",""P3CC001|confirmation|letters16|reflection|relational|x10"",""P3CC001|confirmation|letters16|predecessor|relational|x10"",""P3CC001|confirmation|integer_mod16|reflection|relational|x15"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x15""],""state"":10},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":11},{""direction_denominators"":{""D1->D2"":37.945789061603136,""D2->D1"":30.571087505735704},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x12"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x12"",""P3CC001|confirmation|letters16|reflection|relational|x01"",""P3CC001|confirmation|letters16|predecessor|relational|x01"",""P3CC001|confirmation|letters16|reflection|relational|x12"",""P3CC001|confirmation|letters16|predecessor|relational|x12"",""P3CC001|confirmation|integer_mod16|reflection|relational|x01"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":29.671867732336977,""D2->D1"":56.52345985199645},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x13"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x13"",""P3CC001|confirmation|letters16|reflection|relational|x02"",""P3CC001|confirmation|letters16|predecessor|relational|x02"",""P3CC001|confirmation|letters16|reflection|relational|x13"",""P3CC001|confirmation|letters16|predecessor|relational|x13"",""P3CC001|confirmation|integer_mod16|reflection|relational|x02"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":23.42969548704241,""D2->D1"":28.88547408615341},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x14"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x14"",""P3CC001|confirmation|letters16|reflection|relational|x03"",""P3CC001|confirmation|letters16|predecessor|relational|x03"",""P3CC001|confirmation|letters16|reflection|relational|x14"",""P3CC001|confirmation|letters16|predecessor|relational|x14"",""P3CC001|confirmation|integer_mod16|reflection|relational|x03"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":26.101563811377673,""D2->D1"":39.20853007050391},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x04""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x15"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x15"",""P3CC001|confirmation|letters16|reflection|relational|x04"",""P3CC001|confirmation|letters16|predecessor|relational|x04"",""P3CC001|confirmation|letters16|reflection|relational|x15"",""P3CC001|confirmation|letters16|predecessor|relational|x15"",""P3CC001|confirmation|integer_mod16|reflection|relational|x04"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x04""],""state"":15}]"
relational|integer_mod16--letters16|reflection->successor,relational,true,false,0,[],12,false,false,"[{""correct"":16,""domain"":""integer_mod16"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":3,""domain"":""letters16"",""operation"":""reflection"",""passed"":false,""total"":16},{""correct"":16,""domain"":""letters16"",""operation"":""successor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":12.578143733087927,""D2->D1"":45.822359562154816},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x00"",""P3CC001|confirmation|integer_mod16|successor|relational|x00"",""P3CC001|confirmation|letters16|reflection|relational|x05"",""P3CC001|confirmation|letters16|successor|relational|x05"",""P3CC001|confirmation|letters16|reflection|relational|x00"",""P3CC001|confirmation|letters16|successor|relational|x00"",""P3CC001|confirmation|integer_mod16|reflection|relational|x05"",""P3CC001|confirmation|integer_mod16|successor|relational|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":8.406257395123248,""D2->D1"":40.13287985328134},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x01"",""P3CC001|confirmation|integer_mod16|successor|relational|x01"",""P3CC001|confirmation|letters16|reflection|relational|x06"",""P3CC001|confirmation|letters16|successor|relational|x06"",""P3CC001|confirmation|letters16|reflection|relational|x01"",""P3CC001|confirmation|letters16|successor|relational|x01"",""P3CC001|confirmation|integer_mod16|reflection|relational|x06"",""P3CC001|confirmation|integer_mod16|successor|relational|x06""],""state"":1},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":2},{""direction_denominators"":{""D1->D2"":16.000040530227125,""D2->D1"":34.375376105339456},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x08""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x03"",""P3CC001|confirmation|integer_mod16|successor|relational|x03"",""P3CC001|confirmation|letters16|reflection|relational|x08"",""P3CC001|confirmation|letters16|successor|relational|x08"",""P3CC001|confirmation|letters16|reflection|relational|x03"",""P3CC001|confirmation|letters16|successor|relational|x03"",""P3CC001|confirmation|integer_mod16|reflection|relational|x08"",""P3CC001|confirmation|integer_mod16|successor|relational|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":13.906271500978619,""D2->D1"":42.70075276431817},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x04"",""P3CC001|confirmation|integer_mod16|successor|relational|x04"",""P3CC001|confirmation|letters16|reflection|relational|x09"",""P3CC001|confirmation|letters16|successor|relational|x09"",""P3CC001|confirmation|letters16|reflection|relational|x04"",""P3CC001|confirmation|letters16|successor|relational|x04"",""P3CC001|confirmation|integer_mod16|reflection|relational|x09"",""P3CC001|confirmation|integer_mod16|successor|relational|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":16.29686709359521,""D2->D1"":44.59136271480884},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x05"",""P3CC001|confirmation|integer_mod16|successor|relational|x05"",""P3CC001|confirmation|letters16|reflection|relational|x10"",""P3CC001|confirmation|letters16|successor|relational|x10"",""P3CC001|confirmation|letters16|reflection|relational|x05"",""P3CC001|confirmation|letters16|successor|relational|x05"",""P3CC001|confirmation|integer_mod16|reflection|relational|x10"",""P3CC001|confirmation|integer_mod16|successor|relational|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":9.374992619268596,""D2->D1"":43.72182786472331},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x06"",""P3CC001|confirmation|integer_mod16|successor|relational|x06"",""P3CC001|confirmation|letters16|reflection|relational|x11"",""P3CC001|confirmation|letters16|successor|relational|x11"",""P3CC001|confirmation|letters16|reflection|relational|x06"",""P3CC001|confirmation|letters16|successor|relational|x06"",""P3CC001|confirmation|integer_mod16|reflection|relational|x11"",""P3CC001|confirmation|integer_mod16|successor|relational|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":8.6875120367622,""D2->D1"":27.934327737686544},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x07"",""P3CC001|confirmation|integer_mod16|successor|relational|x07"",""P3CC001|confirmation|letters16|reflection|relational|x12"",""P3CC001|confirmation|letters16|successor|relational|x12"",""P3CC001|confirmation|letters16|reflection|relational|x07"",""P3CC001|confirmation|letters16|successor|relational|x07"",""P3CC001|confirmation|integer_mod16|reflection|relational|x12"",""P3CC001|confirmation|integer_mod16|successor|relational|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":9.242184716043994,""D2->D1"":33.12959696335747},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x08"",""P3CC001|confirmation|integer_mod16|successor|relational|x08"",""P3CC001|confirmation|letters16|reflection|relational|x13"",""P3CC001|confirmation|letters16|successor|relational|x13"",""P3CC001|confirmation|letters16|reflection|relational|x08"",""P3CC001|confirmation|letters16|successor|relational|x08"",""P3CC001|confirmation|integer_mod16|reflection|relational|x13"",""P3CC001|confirmation|integer_mod16|successor|relational|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":5.000002865679562,""D2->D1"":31.958554714990896},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x09"",""P3CC001|confirmation|integer_mod16|successor|relational|x09"",""P3CC001|confirmation|letters16|reflection|relational|x14"",""P3CC001|confirmation|letters16|successor|relational|x14"",""P3CC001|confirmation|letters16|reflection|relational|x09"",""P3CC001|confirmation|letters16|successor|relational|x09"",""P3CC001|confirmation|integer_mod16|reflection|relational|x14"",""P3CC001|confirmation|integer_mod16|successor|relational|x14""],""state"":9},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":10},{""direction_denominators"":{""D1->D2"":23.95315062077134,""D2->D1"":50.40626275585237},""eligible"":false,""mapped_state"":0,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x11"",""P3CC001|confirmation|integer_mod16|successor|relational|x11"",""P3CC001|confirmation|letters16|reflection|relational|x00"",""P3CC001|confirmation|letters16|successor|relational|x00"",""P3CC001|confirmation|letters16|reflection|relational|x11"",""P3CC001|confirmation|letters16|successor|relational|x11"",""P3CC001|confirmation|integer_mod16|reflection|relational|x00"",""P3CC001|confirmation|integer_mod16|successor|relational|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":30.05473459210043,""D2->D1"":41.79672980316991},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x12"",""P3CC001|confirmation|integer_mod16|successor|relational|x12"",""P3CC001|confirmation|letters16|reflection|relational|x01"",""P3CC001|confirmation|letters16|successor|relational|x01"",""P3CC001|confirmation|letters16|reflection|relational|x12"",""P3CC001|confirmation|letters16|successor|relational|x12"",""P3CC001|confirmation|integer_mod16|reflection|relational|x01"",""P3CC001|confirmation|integer_mod16|successor|relational|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":22.78909677703632,""D2->D1"":35.88348364856756},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x13"",""P3CC001|confirmation|integer_mod16|successor|relational|x13"",""P3CC001|confirmation|letters16|reflection|relational|x02"",""P3CC001|confirmation|letters16|successor|relational|x02"",""P3CC001|confirmation|letters16|reflection|relational|x13"",""P3CC001|confirmation|letters16|successor|relational|x13"",""P3CC001|confirmation|integer_mod16|reflection|relational|x02"",""P3CC001|confirmation|integer_mod16|successor|relational|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":20.45313823559991,""D2->D1"":34.93178987534702},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x14"",""P3CC001|confirmation|integer_mod16|successor|relational|x14"",""P3CC001|confirmation|letters16|reflection|relational|x03"",""P3CC001|confirmation|letters16|successor|relational|x03"",""P3CC001|confirmation|letters16|reflection|relational|x14"",""P3CC001|confirmation|letters16|successor|relational|x14"",""P3CC001|confirmation|integer_mod16|reflection|relational|x03"",""P3CC001|confirmation|integer_mod16|successor|relational|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":18.83595139812678,""D2->D1"":47.291945696110815},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x04""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|relational|x15"",""P3CC001|confirmation|integer_mod16|successor|relational|x15"",""P3CC001|confirmation|letters16|reflection|relational|x04"",""P3CC001|confirmation|letters16|successor|relational|x04"",""P3CC001|confirmation|letters16|reflection|relational|x15"",""P3CC001|confirmation|letters16|successor|relational|x15"",""P3CC001|confirmation|integer_mod16|reflection|relational|x04"",""P3CC001|confirmation|integer_mod16|successor|relational|x04""],""state"":15}]"
relational|integer_mod16--letters16|successor->predecessor,relational,true,true,14,"[1,2,3,4,5,6,7,8,9,10,12,13,14,15]",12,true,true,"[{""correct"":16,""domain"":""integer_mod16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""letters16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":15,""domain"":""letters16"",""operation"":""predecessor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":23.546922829787945,""D2->D1"":33.88292611776524},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|relational|x00""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x00"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x00"",""P3CC001|confirmation|letters16|successor|relational|x05"",""P3CC001|confirmation|letters16|predecessor|relational|x05"",""P3CC001|confirmation|letters16|successor|relational|x00"",""P3CC001|confirmation|letters16|predecessor|relational|x00"",""P3CC001|confirmation|integer_mod16|successor|relational|x05"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":22.45398115851276,""D2->D1"":37.90640091963678},""eligible"":true,""mapped_state"":6,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x01"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x01"",""P3CC001|confirmation|letters16|successor|relational|x06"",""P3CC001|confirmation|letters16|predecessor|relational|x06"",""P3CC001|confirmation|letters16|successor|relational|x01"",""P3CC001|confirmation|letters16|predecessor|relational|x01"",""P3CC001|confirmation|integer_mod16|successor|relational|x06"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":31.484405528790376,""D2->D1"":34.67214603115826},""eligible"":true,""mapped_state"":7,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x02"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x02"",""P3CC001|confirmation|letters16|successor|relational|x07"",""P3CC001|confirmation|letters16|predecessor|relational|x07"",""P3CC001|confirmation|letters16|successor|relational|x02"",""P3CC001|confirmation|letters16|predecessor|relational|x02"",""P3CC001|confirmation|integer_mod16|successor|relational|x07"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x07""],""state"":2},{""direction_denominators"":{""D1->D2"":25.71910059377842,""D2->D1"":32.422248602035324},""eligible"":true,""mapped_state"":8,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x03"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x03"",""P3CC001|confirmation|letters16|successor|relational|x08"",""P3CC001|confirmation|letters16|predecessor|relational|x08"",""P3CC001|confirmation|letters16|successor|relational|x03"",""P3CC001|confirmation|letters16|predecessor|relational|x03"",""P3CC001|confirmation|integer_mod16|successor|relational|x08"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":18.67193332267925,""D2->D1"":34.79871141113108},""eligible"":true,""mapped_state"":9,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x04"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x04"",""P3CC001|confirmation|letters16|successor|relational|x09"",""P3CC001|confirmation|letters16|predecessor|relational|x09"",""P3CC001|confirmation|letters16|successor|relational|x04"",""P3CC001|confirmation|letters16|predecessor|relational|x04"",""P3CC001|confirmation|integer_mod16|successor|relational|x09"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":18.359379068540875,""D2->D1"":38.689713003221186},""eligible"":true,""mapped_state"":10,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x05"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x05"",""P3CC001|confirmation|letters16|successor|relational|x10"",""P3CC001|confirmation|letters16|predecessor|relational|x10"",""P3CC001|confirmation|letters16|successor|relational|x05"",""P3CC001|confirmation|letters16|predecessor|relational|x05"",""P3CC001|confirmation|integer_mod16|successor|relational|x10"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":14.890636543743312,""D2->D1"":44.328210473137915},""eligible"":true,""mapped_state"":11,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x06"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x06"",""P3CC001|confirmation|letters16|successor|relational|x11"",""P3CC001|confirmation|letters16|predecessor|relational|x11"",""P3CC001|confirmation|letters16|successor|relational|x06"",""P3CC001|confirmation|letters16|predecessor|relational|x06"",""P3CC001|confirmation|integer_mod16|successor|relational|x11"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":21.828244133270346,""D2->D1"":45.47947265325274},""eligible"":true,""mapped_state"":12,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x07"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x07"",""P3CC001|confirmation|letters16|successor|relational|x12"",""P3CC001|confirmation|letters16|predecessor|relational|x12"",""P3CC001|confirmation|letters16|successor|relational|x07"",""P3CC001|confirmation|letters16|predecessor|relational|x07"",""P3CC001|confirmation|integer_mod16|successor|relational|x12"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":13.79687772761099,""D2->D1"":40.169027094349076},""eligible"":true,""mapped_state"":13,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x08"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x08"",""P3CC001|confirmation|letters16|successor|relational|x13"",""P3CC001|confirmation|letters16|predecessor|relational|x13"",""P3CC001|confirmation|letters16|successor|relational|x08"",""P3CC001|confirmation|letters16|predecessor|relational|x08"",""P3CC001|confirmation|integer_mod16|successor|relational|x13"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":19.640628001987352,""D2->D1"":33.8218044051373},""eligible"":true,""mapped_state"":14,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x09"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x09"",""P3CC001|confirmation|letters16|successor|relational|x14"",""P3CC001|confirmation|letters16|predecessor|relational|x14"",""P3CC001|confirmation|letters16|successor|relational|x09"",""P3CC001|confirmation|letters16|predecessor|relational|x09"",""P3CC001|confirmation|integer_mod16|successor|relational|x14"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":26.382810906507075,""D2->D1"":34.31540818514986},""eligible"":true,""mapped_state"":15,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x10"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x10"",""P3CC001|confirmation|letters16|successor|relational|x15"",""P3CC001|confirmation|letters16|predecessor|relational|x15"",""P3CC001|confirmation|letters16|successor|relational|x10"",""P3CC001|confirmation|letters16|predecessor|relational|x10"",""P3CC001|confirmation|integer_mod16|successor|relational|x15"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x15""],""state"":10},{""direction_denominators"":{""D1->D2"":21.20314135865192,""D2->D1"":44.640636446776625},""eligible"":false,""mapped_state"":0,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|predecessor|relational|x00""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x11"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x11"",""P3CC001|confirmation|letters16|successor|relational|x00"",""P3CC001|confirmation|letters16|predecessor|relational|x00"",""P3CC001|confirmation|letters16|successor|relational|x11"",""P3CC001|confirmation|letters16|predecessor|relational|x11"",""P3CC001|confirmation|integer_mod16|successor|relational|x00"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":24.437544432359573,""D2->D1"":28.02343859897792},""eligible"":true,""mapped_state"":1,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x12"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x12"",""P3CC001|confirmation|letters16|successor|relational|x01"",""P3CC001|confirmation|letters16|predecessor|relational|x01"",""P3CC001|confirmation|letters16|successor|relational|x12"",""P3CC001|confirmation|letters16|predecessor|relational|x12"",""P3CC001|confirmation|integer_mod16|successor|relational|x01"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":24.75003463876783,""D2->D1"":30.6458122134336},""eligible"":true,""mapped_state"":2,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x13"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x13"",""P3CC001|confirmation|letters16|successor|relational|x02"",""P3CC001|confirmation|letters16|predecessor|relational|x02"",""P3CC001|confirmation|letters16|successor|relational|x13"",""P3CC001|confirmation|letters16|predecessor|relational|x13"",""P3CC001|confirmation|integer_mod16|successor|relational|x02"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":29.64072013240184,""D2->D1"":33.335947394418326},""eligible"":true,""mapped_state"":3,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x14"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x14"",""P3CC001|confirmation|letters16|successor|relational|x03"",""P3CC001|confirmation|letters16|predecessor|relational|x03"",""P3CC001|confirmation|letters16|successor|relational|x14"",""P3CC001|confirmation|letters16|predecessor|relational|x14"",""P3CC001|confirmation|integer_mod16|successor|relational|x03"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":31.250011871644347,""D2->D1"":34.60975563715783},""eligible"":true,""mapped_state"":4,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x15"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x15"",""P3CC001|confirmation|letters16|successor|relational|x04"",""P3CC001|confirmation|letters16|predecessor|relational|x04"",""P3CC001|confirmation|letters16|successor|relational|x15"",""P3CC001|confirmation|letters16|predecessor|relational|x15"",""P3CC001|confirmation|integer_mod16|successor|relational|x04"",""P3CC001|confirmation|integer_mod16|predecessor|relational|x04""],""state"":15}]"
relational|integer_mod16--letters16|successor->reflection,relational,true,false,0,[],12,false,false,"[{""correct"":16,""domain"":""integer_mod16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":16,""domain"":""letters16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":3,""domain"":""letters16"",""operation"":""reflection"",""passed"":false,""total"":16}]","[{""direction_denominators"":{""D1->D2"":12.578143733087927,""D2->D1"":45.822359562154816},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x00"",""P3CC001|confirmation|integer_mod16|reflection|relational|x00"",""P3CC001|confirmation|letters16|successor|relational|x05"",""P3CC001|confirmation|letters16|reflection|relational|x05"",""P3CC001|confirmation|letters16|successor|relational|x00"",""P3CC001|confirmation|letters16|reflection|relational|x00"",""P3CC001|confirmation|integer_mod16|successor|relational|x05"",""P3CC001|confirmation|integer_mod16|reflection|relational|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":8.406257395123248,""D2->D1"":40.13287985328134},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x01"",""P3CC001|confirmation|integer_mod16|reflection|relational|x01"",""P3CC001|confirmation|letters16|successor|relational|x06"",""P3CC001|confirmation|letters16|reflection|relational|x06"",""P3CC001|confirmation|letters16|successor|relational|x01"",""P3CC001|confirmation|letters16|reflection|relational|x01"",""P3CC001|confirmation|integer_mod16|successor|relational|x06"",""P3CC001|confirmation|integer_mod16|reflection|relational|x06""],""state"":1},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":2},{""direction_denominators"":{""D1->D2"":16.000040530227125,""D2->D1"":34.375376105339456},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x08""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x03"",""P3CC001|confirmation|integer_mod16|reflection|relational|x03"",""P3CC001|confirmation|letters16|successor|relational|x08"",""P3CC001|confirmation|letters16|reflection|relational|x08"",""P3CC001|confirmation|letters16|successor|relational|x03"",""P3CC001|confirmation|letters16|reflection|relational|x03"",""P3CC001|confirmation|integer_mod16|successor|relational|x08"",""P3CC001|confirmation|integer_mod16|reflection|relational|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":13.906271500978619,""D2->D1"":42.70075276431817},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x04"",""P3CC001|confirmation|integer_mod16|reflection|relational|x04"",""P3CC001|confirmation|letters16|successor|relational|x09"",""P3CC001|confirmation|letters16|reflection|relational|x09"",""P3CC001|confirmation|letters16|successor|relational|x04"",""P3CC001|confirmation|letters16|reflection|relational|x04"",""P3CC001|confirmation|integer_mod16|successor|relational|x09"",""P3CC001|confirmation|integer_mod16|reflection|relational|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":16.29686709359521,""D2->D1"":44.59136271480884},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x05"",""P3CC001|confirmation|integer_mod16|reflection|relational|x05"",""P3CC001|confirmation|letters16|successor|relational|x10"",""P3CC001|confirmation|letters16|reflection|relational|x10"",""P3CC001|confirmation|letters16|successor|relational|x05"",""P3CC001|confirmation|letters16|reflection|relational|x05"",""P3CC001|confirmation|integer_mod16|successor|relational|x10"",""P3CC001|confirmation|integer_mod16|reflection|relational|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":9.374992619268596,""D2->D1"":43.72182786472331},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x06"",""P3CC001|confirmation|integer_mod16|reflection|relational|x06"",""P3CC001|confirmation|letters16|successor|relational|x11"",""P3CC001|confirmation|letters16|reflection|relational|x11"",""P3CC001|confirmation|letters16|successor|relational|x06"",""P3CC001|confirmation|letters16|reflection|relational|x06"",""P3CC001|confirmation|integer_mod16|successor|relational|x11"",""P3CC001|confirmation|integer_mod16|reflection|relational|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":8.6875120367622,""D2->D1"":27.934327737686544},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x07"",""P3CC001|confirmation|integer_mod16|reflection|relational|x07"",""P3CC001|confirmation|letters16|successor|relational|x12"",""P3CC001|confirmation|letters16|reflection|relational|x12"",""P3CC001|confirmation|letters16|successor|relational|x07"",""P3CC001|confirmation|letters16|reflection|relational|x07"",""P3CC001|confirmation|integer_mod16|successor|relational|x12"",""P3CC001|confirmation|integer_mod16|reflection|relational|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":9.242184716043994,""D2->D1"":33.12959696335747},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x08"",""P3CC001|confirmation|integer_mod16|reflection|relational|x08"",""P3CC001|confirmation|letters16|successor|relational|x13"",""P3CC001|confirmation|letters16|reflection|relational|x13"",""P3CC001|confirmation|letters16|successor|relational|x08"",""P3CC001|confirmation|letters16|reflection|relational|x08"",""P3CC001|confirmation|integer_mod16|successor|relational|x13"",""P3CC001|confirmation|integer_mod16|reflection|relational|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":5.000002865679562,""D2->D1"":31.958554714990896},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x09"",""P3CC001|confirmation|integer_mod16|reflection|relational|x09"",""P3CC001|confirmation|letters16|successor|relational|x14"",""P3CC001|confirmation|letters16|reflection|relational|x14"",""P3CC001|confirmation|letters16|successor|relational|x09"",""P3CC001|confirmation|letters16|reflection|relational|x09"",""P3CC001|confirmation|integer_mod16|successor|relational|x14"",""P3CC001|confirmation|integer_mod16|reflection|relational|x14""],""state"":9},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":10},{""direction_denominators"":{""D1->D2"":23.95315062077134,""D2->D1"":50.40626275585237},""eligible"":false,""mapped_state"":0,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x11"",""P3CC001|confirmation|integer_mod16|reflection|relational|x11"",""P3CC001|confirmation|letters16|successor|relational|x00"",""P3CC001|confirmation|letters16|reflection|relational|x00"",""P3CC001|confirmation|letters16|successor|relational|x11"",""P3CC001|confirmation|letters16|reflection|relational|x11"",""P3CC001|confirmation|integer_mod16|successor|relational|x00"",""P3CC001|confirmation|integer_mod16|reflection|relational|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":30.05473459210043,""D2->D1"":41.79672980316991},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x12"",""P3CC001|confirmation|integer_mod16|reflection|relational|x12"",""P3CC001|confirmation|letters16|successor|relational|x01"",""P3CC001|confirmation|letters16|reflection|relational|x01"",""P3CC001|confirmation|letters16|successor|relational|x12"",""P3CC001|confirmation|letters16|reflection|relational|x12"",""P3CC001|confirmation|integer_mod16|successor|relational|x01"",""P3CC001|confirmation|integer_mod16|reflection|relational|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":22.78909677703632,""D2->D1"":35.88348364856756},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x13"",""P3CC001|confirmation|integer_mod16|reflection|relational|x13"",""P3CC001|confirmation|letters16|successor|relational|x02"",""P3CC001|confirmation|letters16|reflection|relational|x02"",""P3CC001|confirmation|letters16|successor|relational|x13"",""P3CC001|confirmation|letters16|reflection|relational|x13"",""P3CC001|confirmation|integer_mod16|successor|relational|x02"",""P3CC001|confirmation|integer_mod16|reflection|relational|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":20.45313823559991,""D2->D1"":34.93178987534702},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x14"",""P3CC001|confirmation|integer_mod16|reflection|relational|x14"",""P3CC001|confirmation|letters16|successor|relational|x03"",""P3CC001|confirmation|letters16|reflection|relational|x03"",""P3CC001|confirmation|letters16|successor|relational|x14"",""P3CC001|confirmation|letters16|reflection|relational|x14"",""P3CC001|confirmation|integer_mod16|successor|relational|x03"",""P3CC001|confirmation|integer_mod16|reflection|relational|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":18.83595139812678,""D2->D1"":47.291945696110815},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|relational|x04""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|relational|x15"",""P3CC001|confirmation|integer_mod16|reflection|relational|x15"",""P3CC001|confirmation|letters16|successor|relational|x04"",""P3CC001|confirmation|letters16|reflection|relational|x04"",""P3CC001|confirmation|letters16|successor|relational|x15"",""P3CC001|confirmation|letters16|reflection|relational|x15"",""P3CC001|confirmation|integer_mod16|successor|relational|x04"",""P3CC001|confirmation|integer_mod16|reflection|relational|x04""],""state"":15}]"
transparent|binary4--integer_mod16|predecessor->reflection,transparent,true,false,4,"[10,12,13,15]",12,false,false,"[{""correct"":11,""domain"":""binary4"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":15,""domain"":""binary4"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""reflection"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":47.938284874010606,""D2->D1"":17.830888716474874},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x00"",""P3CC001|confirmation|binary4|reflection|transparent|x00"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x05"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x05"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x00"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x00"",""P3CC001|confirmation|binary4|predecessor|transparent|x05"",""P3CC001|confirmation|binary4|reflection|transparent|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":39.4062930345749,""D2->D1"":21.883534921566024},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x01"",""P3CC001|confirmation|binary4|reflection|transparent|x01"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x06"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x06"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x01"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x01"",""P3CC001|confirmation|binary4|predecessor|transparent|x06"",""P3CC001|confirmation|binary4|reflection|transparent|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":39.023452281971004,""D2->D1"":21.03073926642537},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x02"",""P3CC001|confirmation|binary4|reflection|transparent|x02"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x07"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x07"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x02"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x02"",""P3CC001|confirmation|binary4|predecessor|transparent|x07"",""P3CC001|confirmation|binary4|reflection|transparent|x07""],""state"":2},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":3},{""direction_denominators"":{""D1->D2"":36.81250739488314,""D2->D1"":6.029702872037888},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x04"",""P3CC001|confirmation|binary4|reflection|transparent|x04"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x09"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x09"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x04"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x04"",""P3CC001|confirmation|binary4|predecessor|transparent|x09"",""P3CC001|confirmation|binary4|reflection|transparent|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":36.70313978235845,""D2->D1"":19.412494344171137},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x05"",""P3CC001|confirmation|binary4|reflection|transparent|x05"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x10"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x10"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x05"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x05"",""P3CC001|confirmation|binary4|predecessor|transparent|x10"",""P3CC001|confirmation|binary4|reflection|transparent|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":43.2279260164114,""D2->D1"":24.76808099448681},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x06"",""P3CC001|confirmation|binary4|reflection|transparent|x06"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x11"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x11"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x06"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x06"",""P3CC001|confirmation|binary4|predecessor|transparent|x11"",""P3CC001|confirmation|binary4|reflection|transparent|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":36.972416879632874,""D2->D1"":21.92066365107894},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x07"",""P3CC001|confirmation|binary4|reflection|transparent|x07"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x12"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x12"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x07"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x07"",""P3CC001|confirmation|binary4|predecessor|transparent|x12"",""P3CC001|confirmation|binary4|reflection|transparent|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":29.578623775963933,""D2->D1"":38.71121928910725},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|transparent|x08""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x08"",""P3CC001|confirmation|binary4|reflection|transparent|x08"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x13"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x13"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x08"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x08"",""P3CC001|confirmation|binary4|predecessor|transparent|x13"",""P3CC001|confirmation|binary4|reflection|transparent|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":49.60155992383807,""D2->D1"":20.674907286378584},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x09"",""P3CC001|confirmation|binary4|reflection|transparent|x09"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x14"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x14"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x09"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x09"",""P3CC001|confirmation|binary4|predecessor|transparent|x14"",""P3CC001|confirmation|binary4|reflection|transparent|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":23.336686767898755,""D2->D1"":16.918810982249852},""eligible"":true,""mapped_state"":15,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x10"",""P3CC001|confirmation|binary4|reflection|transparent|x10"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x15"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x15"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x10"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x10"",""P3CC001|confirmation|binary4|predecessor|transparent|x15"",""P3CC001|confirmation|binary4|reflection|transparent|x15""],""state"":10},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":11},{""direction_denominators"":{""D1->D2"":38.890109419898636,""D2->D1"":29.52134053432019},""eligible"":true,""mapped_state"":1,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x12"",""P3CC001|confirmation|binary4|reflection|transparent|x12"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x01"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x01"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x12"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x12"",""P3CC001|confirmation|binary4|predecessor|transparent|x01"",""P3CC001|confirmation|binary4|reflection|transparent|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":62.02637570705156,""D2->D1"":28.574654656345956},""eligible"":true,""mapped_state"":2,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x13"",""P3CC001|confirmation|binary4|reflection|transparent|x13"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x02"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x02"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x13"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x13"",""P3CC001|confirmation|binary4|predecessor|transparent|x02"",""P3CC001|confirmation|binary4|reflection|transparent|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":30.908964157149057,""D2->D1"":37.14036077337005},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x03""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x14"",""P3CC001|confirmation|binary4|reflection|transparent|x14"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x03"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x03"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x14"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x14"",""P3CC001|confirmation|binary4|predecessor|transparent|x03"",""P3CC001|confirmation|binary4|reflection|transparent|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":39.85473155981617,""D2->D1"":18.067444518208504},""eligible"":true,""mapped_state"":4,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x15"",""P3CC001|confirmation|binary4|reflection|transparent|x15"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x04"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x04"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x15"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x15"",""P3CC001|confirmation|binary4|predecessor|transparent|x04"",""P3CC001|confirmation|binary4|reflection|transparent|x04""],""state"":15}]"
transparent|binary4--integer_mod16|predecessor->successor,transparent,true,false,5,"[8,10,11,13,15]",12,false,false,"[{""correct"":11,""domain"":""binary4"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":13,""domain"":""binary4"",""operation"":""successor"",""passed"":false,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""successor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":30.60167825228382,""D2->D1"":34.092966102063656},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x00"",""P3CC001|confirmation|binary4|successor|transparent|x00"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x05"",""P3CC001|confirmation|integer_mod16|successor|transparent|x05"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x00"",""P3CC001|confirmation|integer_mod16|successor|transparent|x00"",""P3CC001|confirmation|binary4|predecessor|transparent|x05"",""P3CC001|confirmation|binary4|successor|transparent|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":35.84390544895086,""D2->D1"":43.21496279537678},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x01"",""P3CC001|confirmation|binary4|successor|transparent|x01"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x06"",""P3CC001|confirmation|integer_mod16|successor|transparent|x06"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x01"",""P3CC001|confirmation|integer_mod16|successor|transparent|x01"",""P3CC001|confirmation|binary4|predecessor|transparent|x06"",""P3CC001|confirmation|binary4|successor|transparent|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":34.531304955522046,""D2->D1"":18.121829330921173},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x02"",""P3CC001|confirmation|binary4|successor|transparent|x02"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x07"",""P3CC001|confirmation|integer_mod16|successor|transparent|x07"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x02"",""P3CC001|confirmation|integer_mod16|successor|transparent|x02"",""P3CC001|confirmation|binary4|predecessor|transparent|x07"",""P3CC001|confirmation|binary4|successor|transparent|x07""],""state"":2},{""direction_denominators"":{""D1->D2"":28.15646171615299,""D2->D1"":22.089762521907687},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x03""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x03"",""P3CC001|confirmation|binary4|successor|transparent|x03"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x08"",""P3CC001|confirmation|integer_mod16|successor|transparent|x08"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x03"",""P3CC001|confirmation|integer_mod16|successor|transparent|x03"",""P3CC001|confirmation|binary4|predecessor|transparent|x08"",""P3CC001|confirmation|binary4|successor|transparent|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":35.39891639207781,""D2->D1"":30.348842695355415},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x04"",""P3CC001|confirmation|binary4|successor|transparent|x04"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x09"",""P3CC001|confirmation|integer_mod16|successor|transparent|x09"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x04"",""P3CC001|confirmation|integer_mod16|successor|transparent|x04"",""P3CC001|confirmation|binary4|predecessor|transparent|x09"",""P3CC001|confirmation|binary4|successor|transparent|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":33.87881089298753,""D2->D1"":45.63040336687118},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x05"",""P3CC001|confirmation|binary4|successor|transparent|x05"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x10"",""P3CC001|confirmation|integer_mod16|successor|transparent|x10"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x05"",""P3CC001|confirmation|integer_mod16|successor|transparent|x05"",""P3CC001|confirmation|binary4|predecessor|transparent|x10"",""P3CC001|confirmation|binary4|successor|transparent|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":41.0781785647705,""D2->D1"":35.906901688314974},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x06"",""P3CC001|confirmation|binary4|successor|transparent|x06"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x11"",""P3CC001|confirmation|integer_mod16|successor|transparent|x11"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x06"",""P3CC001|confirmation|integer_mod16|successor|transparent|x06"",""P3CC001|confirmation|binary4|predecessor|transparent|x11"",""P3CC001|confirmation|binary4|successor|transparent|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":43.08279982617387,""D2->D1"":41.96403241157532},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x07"",""P3CC001|confirmation|binary4|successor|transparent|x07"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x12"",""P3CC001|confirmation|integer_mod16|successor|transparent|x12"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x07"",""P3CC001|confirmation|integer_mod16|successor|transparent|x07"",""P3CC001|confirmation|binary4|predecessor|transparent|x12"",""P3CC001|confirmation|binary4|successor|transparent|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":39.9290892343015,""D2->D1"":28.696233459515497},""eligible"":true,""mapped_state"":13,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x08"",""P3CC001|confirmation|binary4|successor|transparent|x08"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x13"",""P3CC001|confirmation|integer_mod16|successor|transparent|x13"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x08"",""P3CC001|confirmation|integer_mod16|successor|transparent|x08"",""P3CC001|confirmation|binary4|predecessor|transparent|x13"",""P3CC001|confirmation|binary4|successor|transparent|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":34.30675938899367,""D2->D1"":43.777959704533714},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x09"",""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x09"",""P3CC001|confirmation|binary4|successor|transparent|x09"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x14"",""P3CC001|confirmation|integer_mod16|successor|transparent|x14"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x09"",""P3CC001|confirmation|integer_mod16|successor|transparent|x09"",""P3CC001|confirmation|binary4|predecessor|transparent|x14"",""P3CC001|confirmation|binary4|successor|transparent|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":28.59090452712553,""D2->D1"":17.00405206065261},""eligible"":true,""mapped_state"":15,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x10"",""P3CC001|confirmation|binary4|successor|transparent|x10"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x15"",""P3CC001|confirmation|integer_mod16|successor|transparent|x15"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x10"",""P3CC001|confirmation|integer_mod16|successor|transparent|x10"",""P3CC001|confirmation|binary4|predecessor|transparent|x15"",""P3CC001|confirmation|binary4|successor|transparent|x15""],""state"":10},{""direction_denominators"":{""D1->D2"":33.82812638372707,""D2->D1"":18.02775384427514},""eligible"":true,""mapped_state"":0,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x11"",""P3CC001|confirmation|binary4|successor|transparent|x11"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x00"",""P3CC001|confirmation|integer_mod16|successor|transparent|x00"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x11"",""P3CC001|confirmation|integer_mod16|successor|transparent|x11"",""P3CC001|confirmation|binary4|predecessor|transparent|x00"",""P3CC001|confirmation|binary4|successor|transparent|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":28.382847547734855,""D2->D1"":19.977571296367387},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x12"",""P3CC001|confirmation|binary4|successor|transparent|x12"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x01"",""P3CC001|confirmation|integer_mod16|successor|transparent|x01"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x12"",""P3CC001|confirmation|integer_mod16|successor|transparent|x12"",""P3CC001|confirmation|binary4|predecessor|transparent|x01"",""P3CC001|confirmation|binary4|successor|transparent|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":23.98474281631934,""D2->D1"":38.399533464806154},""eligible"":true,""mapped_state"":2,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x13"",""P3CC001|confirmation|binary4|successor|transparent|x13"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x02"",""P3CC001|confirmation|integer_mod16|successor|transparent|x02"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x13"",""P3CC001|confirmation|integer_mod16|successor|transparent|x13"",""P3CC001|confirmation|binary4|predecessor|transparent|x02"",""P3CC001|confirmation|binary4|successor|transparent|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":29.312558293411712,""D2->D1"":38.01350075054506},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x03"",""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x14"",""P3CC001|confirmation|binary4|successor|transparent|x14"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x03"",""P3CC001|confirmation|integer_mod16|successor|transparent|x03"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x14"",""P3CC001|confirmation|integer_mod16|successor|transparent|x14"",""P3CC001|confirmation|binary4|predecessor|transparent|x03"",""P3CC001|confirmation|binary4|successor|transparent|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":31.727285385201867,""D2->D1"":44.391973812831566},""eligible"":true,""mapped_state"":4,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x15"",""P3CC001|confirmation|binary4|successor|transparent|x15"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x04"",""P3CC001|confirmation|integer_mod16|successor|transparent|x04"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x15"",""P3CC001|confirmation|integer_mod16|successor|transparent|x15"",""P3CC001|confirmation|binary4|predecessor|transparent|x04"",""P3CC001|confirmation|binary4|successor|transparent|x04""],""state"":15}]"
transparent|binary4--integer_mod16|reflection->predecessor,transparent,true,false,4,"[10,12,13,15]",12,false,false,"[{""correct"":15,""domain"":""binary4"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":11,""domain"":""binary4"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""predecessor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":47.938284874010606,""D2->D1"":17.830888716474874},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x00"",""P3CC001|confirmation|binary4|predecessor|transparent|x00"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x05"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x05"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x00"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x00"",""P3CC001|confirmation|binary4|reflection|transparent|x05"",""P3CC001|confirmation|binary4|predecessor|transparent|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":39.4062930345749,""D2->D1"":21.883534921566024},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x01"",""P3CC001|confirmation|binary4|predecessor|transparent|x01"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x06"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x06"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x01"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x01"",""P3CC001|confirmation|binary4|reflection|transparent|x06"",""P3CC001|confirmation|binary4|predecessor|transparent|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":39.023452281971004,""D2->D1"":21.03073926642537},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x02"",""P3CC001|confirmation|binary4|predecessor|transparent|x02"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x07"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x07"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x02"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x02"",""P3CC001|confirmation|binary4|reflection|transparent|x07"",""P3CC001|confirmation|binary4|predecessor|transparent|x07""],""state"":2},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":3},{""direction_denominators"":{""D1->D2"":36.81250739488314,""D2->D1"":6.029702872037888},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x04"",""P3CC001|confirmation|binary4|predecessor|transparent|x04"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x09"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x09"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x04"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x04"",""P3CC001|confirmation|binary4|reflection|transparent|x09"",""P3CC001|confirmation|binary4|predecessor|transparent|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":36.70313978235845,""D2->D1"":19.412494344171137},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x05"",""P3CC001|confirmation|binary4|predecessor|transparent|x05"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x10"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x10"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x05"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x05"",""P3CC001|confirmation|binary4|reflection|transparent|x10"",""P3CC001|confirmation|binary4|predecessor|transparent|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":43.2279260164114,""D2->D1"":24.76808099448681},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x06"",""P3CC001|confirmation|binary4|predecessor|transparent|x06"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x11"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x11"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x06"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x06"",""P3CC001|confirmation|binary4|reflection|transparent|x11"",""P3CC001|confirmation|binary4|predecessor|transparent|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":36.972416879632874,""D2->D1"":21.92066365107894},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x07"",""P3CC001|confirmation|binary4|predecessor|transparent|x07"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x12"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x12"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x07"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x07"",""P3CC001|confirmation|binary4|reflection|transparent|x12"",""P3CC001|confirmation|binary4|predecessor|transparent|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":29.578623775963933,""D2->D1"":38.71121928910725},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|transparent|x08""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x08"",""P3CC001|confirmation|binary4|predecessor|transparent|x08"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x13"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x13"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x08"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x08"",""P3CC001|confirmation|binary4|reflection|transparent|x13"",""P3CC001|confirmation|binary4|predecessor|transparent|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":49.60155992383807,""D2->D1"":20.674907286378584},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x09"",""P3CC001|confirmation|binary4|predecessor|transparent|x09"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x14"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x14"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x09"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x09"",""P3CC001|confirmation|binary4|reflection|transparent|x14"",""P3CC001|confirmation|binary4|predecessor|transparent|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":23.336686767898755,""D2->D1"":16.918810982249852},""eligible"":true,""mapped_state"":15,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x10"",""P3CC001|confirmation|binary4|predecessor|transparent|x10"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x15"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x15"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x10"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x10"",""P3CC001|confirmation|binary4|reflection|transparent|x15"",""P3CC001|confirmation|binary4|predecessor|transparent|x15""],""state"":10},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":11},{""direction_denominators"":{""D1->D2"":38.890109419898636,""D2->D1"":29.52134053432019},""eligible"":true,""mapped_state"":1,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x12"",""P3CC001|confirmation|binary4|predecessor|transparent|x12"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x01"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x01"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x12"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x12"",""P3CC001|confirmation|binary4|reflection|transparent|x01"",""P3CC001|confirmation|binary4|predecessor|transparent|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":62.02637570705156,""D2->D1"":28.574654656345956},""eligible"":true,""mapped_state"":2,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x13"",""P3CC001|confirmation|binary4|predecessor|transparent|x13"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x02"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x02"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x13"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x13"",""P3CC001|confirmation|binary4|reflection|transparent|x02"",""P3CC001|confirmation|binary4|predecessor|transparent|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":30.908964157149057,""D2->D1"":37.14036077337005},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x03""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x14"",""P3CC001|confirmation|binary4|predecessor|transparent|x14"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x03"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x03"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x14"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x14"",""P3CC001|confirmation|binary4|reflection|transparent|x03"",""P3CC001|confirmation|binary4|predecessor|transparent|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":39.85473155981617,""D2->D1"":18.067444518208504},""eligible"":true,""mapped_state"":4,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x15"",""P3CC001|confirmation|binary4|predecessor|transparent|x15"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x04"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x04"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x15"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x15"",""P3CC001|confirmation|binary4|reflection|transparent|x04"",""P3CC001|confirmation|binary4|predecessor|transparent|x04""],""state"":15}]"
transparent|binary4--integer_mod16|reflection->successor,transparent,true,false,8,"[0,1,4,5,6,11,13,15]",12,false,false,"[{""correct"":15,""domain"":""binary4"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":13,""domain"":""binary4"",""operation"":""successor"",""passed"":false,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""successor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":39.954858183885335,""D2->D1"":16.649070253566606},""eligible"":true,""mapped_state"":5,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x00"",""P3CC001|confirmation|binary4|successor|transparent|x00"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x05"",""P3CC001|confirmation|integer_mod16|successor|transparent|x05"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x00"",""P3CC001|confirmation|integer_mod16|successor|transparent|x00"",""P3CC001|confirmation|binary4|reflection|transparent|x05"",""P3CC001|confirmation|binary4|successor|transparent|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":37.695337653188744,""D2->D1"":36.94877609447576},""eligible"":true,""mapped_state"":6,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x01"",""P3CC001|confirmation|binary4|successor|transparent|x01"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x06"",""P3CC001|confirmation|integer_mod16|successor|transparent|x06"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x01"",""P3CC001|confirmation|integer_mod16|successor|transparent|x01"",""P3CC001|confirmation|binary4|reflection|transparent|x06"",""P3CC001|confirmation|binary4|successor|transparent|x06""],""state"":1},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":2},{""direction_denominators"":{""D1->D2"":35.04708850422867,""D2->D1"":17.419960856437683},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|transparent|x08""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x03"",""P3CC001|confirmation|binary4|successor|transparent|x03"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x08"",""P3CC001|confirmation|integer_mod16|successor|transparent|x08"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x03"",""P3CC001|confirmation|integer_mod16|successor|transparent|x03"",""P3CC001|confirmation|binary4|reflection|transparent|x08"",""P3CC001|confirmation|binary4|successor|transparent|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":42.62179222492705,""D2->D1"":13.727085039019585},""eligible"":true,""mapped_state"":9,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x04"",""P3CC001|confirmation|binary4|successor|transparent|x04"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x09"",""P3CC001|confirmation|integer_mod16|successor|transparent|x09"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x04"",""P3CC001|confirmation|integer_mod16|successor|transparent|x04"",""P3CC001|confirmation|binary4|reflection|transparent|x09"",""P3CC001|confirmation|binary4|successor|transparent|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":43.49880410244714,""D2->D1"":19.034181813243777},""eligible"":true,""mapped_state"":10,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x05"",""P3CC001|confirmation|binary4|successor|transparent|x05"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x10"",""P3CC001|confirmation|integer_mod16|successor|transparent|x10"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x05"",""P3CC001|confirmation|integer_mod16|successor|transparent|x05"",""P3CC001|confirmation|binary4|reflection|transparent|x10"",""P3CC001|confirmation|binary4|successor|transparent|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":41.680831829250565,""D2->D1"":15.928013178519905},""eligible"":true,""mapped_state"":11,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x06"",""P3CC001|confirmation|binary4|successor|transparent|x06"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x11"",""P3CC001|confirmation|integer_mod16|successor|transparent|x11"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x06"",""P3CC001|confirmation|integer_mod16|successor|transparent|x06"",""P3CC001|confirmation|binary4|reflection|transparent|x11"",""P3CC001|confirmation|binary4|successor|transparent|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":27.59613958270529,""D2->D1"":25.994491156190634},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x07"",""P3CC001|confirmation|binary4|successor|transparent|x07"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x12"",""P3CC001|confirmation|integer_mod16|successor|transparent|x12"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x07"",""P3CC001|confirmation|integer_mod16|successor|transparent|x07"",""P3CC001|confirmation|binary4|reflection|transparent|x12"",""P3CC001|confirmation|binary4|successor|transparent|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":28.317289758022525,""D2->D1"":26.915895015001297},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|transparent|x08""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x08"",""P3CC001|confirmation|binary4|successor|transparent|x08"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x13"",""P3CC001|confirmation|integer_mod16|successor|transparent|x13"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x08"",""P3CC001|confirmation|integer_mod16|successor|transparent|x08"",""P3CC001|confirmation|binary4|reflection|transparent|x13"",""P3CC001|confirmation|binary4|successor|transparent|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":32.28019793331623,""D2->D1"":23.091319282131735},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x09"",""P3CC001|confirmation|binary4|successor|transparent|x09"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x14"",""P3CC001|confirmation|integer_mod16|successor|transparent|x14"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x09"",""P3CC001|confirmation|integer_mod16|successor|transparent|x09"",""P3CC001|confirmation|binary4|reflection|transparent|x14"",""P3CC001|confirmation|binary4|successor|transparent|x14""],""state"":9},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":10},{""direction_denominators"":{""D1->D2"":52.28027272519466,""D2->D1"":27.856652857250083},""eligible"":true,""mapped_state"":0,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x11"",""P3CC001|confirmation|binary4|successor|transparent|x11"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x00"",""P3CC001|confirmation|integer_mod16|successor|transparent|x00"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x11"",""P3CC001|confirmation|integer_mod16|successor|transparent|x11"",""P3CC001|confirmation|binary4|reflection|transparent|x00"",""P3CC001|confirmation|binary4|successor|transparent|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":42.27718055262403,""D2->D1"":33.26920211603647},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x12"",""P3CC001|confirmation|binary4|successor|transparent|x12"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x01"",""P3CC001|confirmation|integer_mod16|successor|transparent|x01"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x12"",""P3CC001|confirmation|integer_mod16|successor|transparent|x12"",""P3CC001|confirmation|binary4|reflection|transparent|x01"",""P3CC001|confirmation|binary4|successor|transparent|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":30.385604858458464,""D2->D1"":45.43095448811073},""eligible"":true,""mapped_state"":2,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x13"",""P3CC001|confirmation|binary4|successor|transparent|x13"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x02"",""P3CC001|confirmation|integer_mod16|successor|transparent|x02"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x13"",""P3CC001|confirmation|integer_mod16|successor|transparent|x13"",""P3CC001|confirmation|binary4|reflection|transparent|x02"",""P3CC001|confirmation|binary4|successor|transparent|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":35.23483812813083,""D2->D1"":22.690617681790172},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x14"",""P3CC001|confirmation|binary4|successor|transparent|x14"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x03"",""P3CC001|confirmation|integer_mod16|successor|transparent|x03"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x14"",""P3CC001|confirmation|integer_mod16|successor|transparent|x14"",""P3CC001|confirmation|binary4|reflection|transparent|x03"",""P3CC001|confirmation|binary4|successor|transparent|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":46.46970796587084,""D2->D1"":35.381133143557236},""eligible"":true,""mapped_state"":4,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x15"",""P3CC001|confirmation|binary4|successor|transparent|x15"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x04"",""P3CC001|confirmation|integer_mod16|successor|transparent|x04"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x15"",""P3CC001|confirmation|integer_mod16|successor|transparent|x15"",""P3CC001|confirmation|binary4|reflection|transparent|x04"",""P3CC001|confirmation|binary4|successor|transparent|x04""],""state"":15}]"
transparent|binary4--integer_mod16|successor->predecessor,transparent,true,false,5,"[8,10,11,13,15]",12,false,false,"[{""correct"":13,""domain"":""binary4"",""operation"":""successor"",""passed"":false,""total"":16},{""correct"":11,""domain"":""binary4"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""predecessor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":30.60167825228382,""D2->D1"":34.092966102063656},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x00"",""P3CC001|confirmation|binary4|predecessor|transparent|x00"",""P3CC001|confirmation|integer_mod16|successor|transparent|x05"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x05"",""P3CC001|confirmation|integer_mod16|successor|transparent|x00"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x00"",""P3CC001|confirmation|binary4|successor|transparent|x05"",""P3CC001|confirmation|binary4|predecessor|transparent|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":35.84390544895086,""D2->D1"":43.21496279537678},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x01"",""P3CC001|confirmation|binary4|predecessor|transparent|x01"",""P3CC001|confirmation|integer_mod16|successor|transparent|x06"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x06"",""P3CC001|confirmation|integer_mod16|successor|transparent|x01"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x01"",""P3CC001|confirmation|binary4|successor|transparent|x06"",""P3CC001|confirmation|binary4|predecessor|transparent|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":34.531304955522046,""D2->D1"":18.121829330921173},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x02"",""P3CC001|confirmation|binary4|predecessor|transparent|x02"",""P3CC001|confirmation|integer_mod16|successor|transparent|x07"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x07"",""P3CC001|confirmation|integer_mod16|successor|transparent|x02"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x02"",""P3CC001|confirmation|binary4|successor|transparent|x07"",""P3CC001|confirmation|binary4|predecessor|transparent|x07""],""state"":2},{""direction_denominators"":{""D1->D2"":28.15646171615299,""D2->D1"":22.089762521907687},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x03""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x03"",""P3CC001|confirmation|binary4|predecessor|transparent|x03"",""P3CC001|confirmation|integer_mod16|successor|transparent|x08"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x08"",""P3CC001|confirmation|integer_mod16|successor|transparent|x03"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x03"",""P3CC001|confirmation|binary4|successor|transparent|x08"",""P3CC001|confirmation|binary4|predecessor|transparent|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":35.39891639207781,""D2->D1"":30.348842695355415},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x04"",""P3CC001|confirmation|binary4|predecessor|transparent|x04"",""P3CC001|confirmation|integer_mod16|successor|transparent|x09"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x09"",""P3CC001|confirmation|integer_mod16|successor|transparent|x04"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x04"",""P3CC001|confirmation|binary4|successor|transparent|x09"",""P3CC001|confirmation|binary4|predecessor|transparent|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":33.87881089298753,""D2->D1"":45.63040336687118},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x05"",""P3CC001|confirmation|binary4|predecessor|transparent|x05"",""P3CC001|confirmation|integer_mod16|successor|transparent|x10"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x10"",""P3CC001|confirmation|integer_mod16|successor|transparent|x05"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x05"",""P3CC001|confirmation|binary4|successor|transparent|x10"",""P3CC001|confirmation|binary4|predecessor|transparent|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":41.0781785647705,""D2->D1"":35.906901688314974},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x06"",""P3CC001|confirmation|binary4|predecessor|transparent|x06"",""P3CC001|confirmation|integer_mod16|successor|transparent|x11"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x11"",""P3CC001|confirmation|integer_mod16|successor|transparent|x06"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x06"",""P3CC001|confirmation|binary4|successor|transparent|x11"",""P3CC001|confirmation|binary4|predecessor|transparent|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":43.08279982617387,""D2->D1"":41.96403241157532},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x07"",""P3CC001|confirmation|binary4|predecessor|transparent|x07"",""P3CC001|confirmation|integer_mod16|successor|transparent|x12"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x12"",""P3CC001|confirmation|integer_mod16|successor|transparent|x07"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x07"",""P3CC001|confirmation|binary4|successor|transparent|x12"",""P3CC001|confirmation|binary4|predecessor|transparent|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":39.9290892343015,""D2->D1"":28.696233459515497},""eligible"":true,""mapped_state"":13,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x08"",""P3CC001|confirmation|binary4|predecessor|transparent|x08"",""P3CC001|confirmation|integer_mod16|successor|transparent|x13"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x13"",""P3CC001|confirmation|integer_mod16|successor|transparent|x08"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x08"",""P3CC001|confirmation|binary4|successor|transparent|x13"",""P3CC001|confirmation|binary4|predecessor|transparent|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":34.30675938899367,""D2->D1"":43.777959704533714},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x09"",""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x09"",""P3CC001|confirmation|binary4|predecessor|transparent|x09"",""P3CC001|confirmation|integer_mod16|successor|transparent|x14"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x14"",""P3CC001|confirmation|integer_mod16|successor|transparent|x09"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x09"",""P3CC001|confirmation|binary4|successor|transparent|x14"",""P3CC001|confirmation|binary4|predecessor|transparent|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":28.59090452712553,""D2->D1"":17.00405206065261},""eligible"":true,""mapped_state"":15,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x10"",""P3CC001|confirmation|binary4|predecessor|transparent|x10"",""P3CC001|confirmation|integer_mod16|successor|transparent|x15"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x15"",""P3CC001|confirmation|integer_mod16|successor|transparent|x10"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x10"",""P3CC001|confirmation|binary4|successor|transparent|x15"",""P3CC001|confirmation|binary4|predecessor|transparent|x15""],""state"":10},{""direction_denominators"":{""D1->D2"":33.82812638372707,""D2->D1"":18.02775384427514},""eligible"":true,""mapped_state"":0,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x11"",""P3CC001|confirmation|binary4|predecessor|transparent|x11"",""P3CC001|confirmation|integer_mod16|successor|transparent|x00"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x00"",""P3CC001|confirmation|integer_mod16|successor|transparent|x11"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x11"",""P3CC001|confirmation|binary4|successor|transparent|x00"",""P3CC001|confirmation|binary4|predecessor|transparent|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":28.382847547734855,""D2->D1"":19.977571296367387},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x12"",""P3CC001|confirmation|binary4|predecessor|transparent|x12"",""P3CC001|confirmation|integer_mod16|successor|transparent|x01"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x01"",""P3CC001|confirmation|integer_mod16|successor|transparent|x12"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x12"",""P3CC001|confirmation|binary4|successor|transparent|x01"",""P3CC001|confirmation|binary4|predecessor|transparent|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":23.98474281631934,""D2->D1"":38.399533464806154},""eligible"":true,""mapped_state"":2,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x13"",""P3CC001|confirmation|binary4|predecessor|transparent|x13"",""P3CC001|confirmation|integer_mod16|successor|transparent|x02"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x02"",""P3CC001|confirmation|integer_mod16|successor|transparent|x13"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x13"",""P3CC001|confirmation|binary4|successor|transparent|x02"",""P3CC001|confirmation|binary4|predecessor|transparent|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":29.312558293411712,""D2->D1"":38.01350075054506},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x03"",""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x14"",""P3CC001|confirmation|binary4|predecessor|transparent|x14"",""P3CC001|confirmation|integer_mod16|successor|transparent|x03"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x03"",""P3CC001|confirmation|integer_mod16|successor|transparent|x14"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x14"",""P3CC001|confirmation|binary4|successor|transparent|x03"",""P3CC001|confirmation|binary4|predecessor|transparent|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":31.727285385201867,""D2->D1"":44.391973812831566},""eligible"":true,""mapped_state"":4,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x15"",""P3CC001|confirmation|binary4|predecessor|transparent|x15"",""P3CC001|confirmation|integer_mod16|successor|transparent|x04"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x04"",""P3CC001|confirmation|integer_mod16|successor|transparent|x15"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x15"",""P3CC001|confirmation|binary4|successor|transparent|x04"",""P3CC001|confirmation|binary4|predecessor|transparent|x04""],""state"":15}]"
transparent|binary4--integer_mod16|successor->reflection,transparent,true,false,8,"[0,1,4,5,6,11,13,15]",12,false,false,"[{""correct"":13,""domain"":""binary4"",""operation"":""successor"",""passed"":false,""total"":16},{""correct"":15,""domain"":""binary4"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""reflection"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":39.954858183885335,""D2->D1"":16.649070253566606},""eligible"":true,""mapped_state"":5,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x00"",""P3CC001|confirmation|binary4|reflection|transparent|x00"",""P3CC001|confirmation|integer_mod16|successor|transparent|x05"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x05"",""P3CC001|confirmation|integer_mod16|successor|transparent|x00"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x00"",""P3CC001|confirmation|binary4|successor|transparent|x05"",""P3CC001|confirmation|binary4|reflection|transparent|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":37.695337653188744,""D2->D1"":36.94877609447576},""eligible"":true,""mapped_state"":6,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x01"",""P3CC001|confirmation|binary4|reflection|transparent|x01"",""P3CC001|confirmation|integer_mod16|successor|transparent|x06"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x06"",""P3CC001|confirmation|integer_mod16|successor|transparent|x01"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x01"",""P3CC001|confirmation|binary4|successor|transparent|x06"",""P3CC001|confirmation|binary4|reflection|transparent|x06""],""state"":1},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":2},{""direction_denominators"":{""D1->D2"":35.04708850422867,""D2->D1"":17.419960856437683},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|transparent|x08""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x03"",""P3CC001|confirmation|binary4|reflection|transparent|x03"",""P3CC001|confirmation|integer_mod16|successor|transparent|x08"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x08"",""P3CC001|confirmation|integer_mod16|successor|transparent|x03"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x03"",""P3CC001|confirmation|binary4|successor|transparent|x08"",""P3CC001|confirmation|binary4|reflection|transparent|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":42.62179222492705,""D2->D1"":13.727085039019585},""eligible"":true,""mapped_state"":9,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x04"",""P3CC001|confirmation|binary4|reflection|transparent|x04"",""P3CC001|confirmation|integer_mod16|successor|transparent|x09"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x09"",""P3CC001|confirmation|integer_mod16|successor|transparent|x04"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x04"",""P3CC001|confirmation|binary4|successor|transparent|x09"",""P3CC001|confirmation|binary4|reflection|transparent|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":43.49880410244714,""D2->D1"":19.034181813243777},""eligible"":true,""mapped_state"":10,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x05"",""P3CC001|confirmation|binary4|reflection|transparent|x05"",""P3CC001|confirmation|integer_mod16|successor|transparent|x10"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x10"",""P3CC001|confirmation|integer_mod16|successor|transparent|x05"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x05"",""P3CC001|confirmation|binary4|successor|transparent|x10"",""P3CC001|confirmation|binary4|reflection|transparent|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":41.680831829250565,""D2->D1"":15.928013178519905},""eligible"":true,""mapped_state"":11,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x06"",""P3CC001|confirmation|binary4|reflection|transparent|x06"",""P3CC001|confirmation|integer_mod16|successor|transparent|x11"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x11"",""P3CC001|confirmation|integer_mod16|successor|transparent|x06"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x06"",""P3CC001|confirmation|binary4|successor|transparent|x11"",""P3CC001|confirmation|binary4|reflection|transparent|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":27.59613958270529,""D2->D1"":25.994491156190634},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x07"",""P3CC001|confirmation|binary4|reflection|transparent|x07"",""P3CC001|confirmation|integer_mod16|successor|transparent|x12"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x12"",""P3CC001|confirmation|integer_mod16|successor|transparent|x07"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x07"",""P3CC001|confirmation|binary4|successor|transparent|x12"",""P3CC001|confirmation|binary4|reflection|transparent|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":28.317289758022525,""D2->D1"":26.915895015001297},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|transparent|x08""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x08"",""P3CC001|confirmation|binary4|reflection|transparent|x08"",""P3CC001|confirmation|integer_mod16|successor|transparent|x13"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x13"",""P3CC001|confirmation|integer_mod16|successor|transparent|x08"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x08"",""P3CC001|confirmation|binary4|successor|transparent|x13"",""P3CC001|confirmation|binary4|reflection|transparent|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":32.28019793331623,""D2->D1"":23.091319282131735},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x09"",""P3CC001|confirmation|binary4|reflection|transparent|x09"",""P3CC001|confirmation|integer_mod16|successor|transparent|x14"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x14"",""P3CC001|confirmation|integer_mod16|successor|transparent|x09"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x09"",""P3CC001|confirmation|binary4|successor|transparent|x14"",""P3CC001|confirmation|binary4|reflection|transparent|x14""],""state"":9},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":10},{""direction_denominators"":{""D1->D2"":52.28027272519466,""D2->D1"":27.856652857250083},""eligible"":true,""mapped_state"":0,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x11"",""P3CC001|confirmation|binary4|reflection|transparent|x11"",""P3CC001|confirmation|integer_mod16|successor|transparent|x00"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x00"",""P3CC001|confirmation|integer_mod16|successor|transparent|x11"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x11"",""P3CC001|confirmation|binary4|successor|transparent|x00"",""P3CC001|confirmation|binary4|reflection|transparent|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":42.27718055262403,""D2->D1"":33.26920211603647},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x12"",""P3CC001|confirmation|binary4|reflection|transparent|x12"",""P3CC001|confirmation|integer_mod16|successor|transparent|x01"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x01"",""P3CC001|confirmation|integer_mod16|successor|transparent|x12"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x12"",""P3CC001|confirmation|binary4|successor|transparent|x01"",""P3CC001|confirmation|binary4|reflection|transparent|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":30.385604858458464,""D2->D1"":45.43095448811073},""eligible"":true,""mapped_state"":2,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x13"",""P3CC001|confirmation|binary4|reflection|transparent|x13"",""P3CC001|confirmation|integer_mod16|successor|transparent|x02"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x02"",""P3CC001|confirmation|integer_mod16|successor|transparent|x13"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x13"",""P3CC001|confirmation|binary4|successor|transparent|x02"",""P3CC001|confirmation|binary4|reflection|transparent|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":35.23483812813083,""D2->D1"":22.690617681790172},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x14"",""P3CC001|confirmation|binary4|reflection|transparent|x14"",""P3CC001|confirmation|integer_mod16|successor|transparent|x03"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x03"",""P3CC001|confirmation|integer_mod16|successor|transparent|x14"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x14"",""P3CC001|confirmation|binary4|successor|transparent|x03"",""P3CC001|confirmation|binary4|reflection|transparent|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":46.46970796587084,""D2->D1"":35.381133143557236},""eligible"":true,""mapped_state"":4,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x15"",""P3CC001|confirmation|binary4|reflection|transparent|x15"",""P3CC001|confirmation|integer_mod16|successor|transparent|x04"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x04"",""P3CC001|confirmation|integer_mod16|successor|transparent|x15"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x15"",""P3CC001|confirmation|binary4|successor|transparent|x04"",""P3CC001|confirmation|binary4|reflection|transparent|x04""],""state"":15}]"
transparent|binary4--letters16|predecessor->reflection,transparent,true,false,0,[],12,false,false,"[{""correct"":11,""domain"":""binary4"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":15,""domain"":""binary4"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":16,""domain"":""letters16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":2,""domain"":""letters16"",""operation"":""reflection"",""passed"":false,""total"":16}]","[{""direction_denominators"":{""D1->D2"":22.710943875514204,""D2->D1"":17.830888716474874},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x00"",""P3CC001|confirmation|binary4|reflection|transparent|x00"",""P3CC001|confirmation|letters16|predecessor|transparent|x05"",""P3CC001|confirmation|letters16|reflection|transparent|x05"",""P3CC001|confirmation|letters16|predecessor|transparent|x00"",""P3CC001|confirmation|letters16|reflection|transparent|x00"",""P3CC001|confirmation|binary4|predecessor|transparent|x05"",""P3CC001|confirmation|binary4|reflection|transparent|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":21.734484910975425,""D2->D1"":21.883534921566024},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x01"",""P3CC001|confirmation|binary4|reflection|transparent|x01"",""P3CC001|confirmation|letters16|predecessor|transparent|x06"",""P3CC001|confirmation|letters16|reflection|transparent|x06"",""P3CC001|confirmation|letters16|predecessor|transparent|x01"",""P3CC001|confirmation|letters16|reflection|transparent|x01"",""P3CC001|confirmation|binary4|predecessor|transparent|x06"",""P3CC001|confirmation|binary4|reflection|transparent|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":18.14867878079167,""D2->D1"":21.03073926642537},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x02"",""P3CC001|confirmation|binary4|reflection|transparent|x02"",""P3CC001|confirmation|letters16|predecessor|transparent|x07"",""P3CC001|confirmation|letters16|reflection|transparent|x07"",""P3CC001|confirmation|letters16|predecessor|transparent|x02"",""P3CC001|confirmation|letters16|reflection|transparent|x02"",""P3CC001|confirmation|binary4|predecessor|transparent|x07"",""P3CC001|confirmation|binary4|reflection|transparent|x07""],""state"":2},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":3},{""direction_denominators"":{""D1->D2"":8.453118046512827,""D2->D1"":6.029702872037888},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x04"",""P3CC001|confirmation|binary4|reflection|transparent|x04"",""P3CC001|confirmation|letters16|predecessor|transparent|x09"",""P3CC001|confirmation|letters16|reflection|transparent|x09"",""P3CC001|confirmation|letters16|predecessor|transparent|x04"",""P3CC001|confirmation|letters16|reflection|transparent|x04"",""P3CC001|confirmation|binary4|predecessor|transparent|x09"",""P3CC001|confirmation|binary4|reflection|transparent|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":15.718734089867212,""D2->D1"":19.412494344171137},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x05"",""P3CC001|confirmation|binary4|reflection|transparent|x05"",""P3CC001|confirmation|letters16|predecessor|transparent|x10"",""P3CC001|confirmation|letters16|reflection|transparent|x10"",""P3CC001|confirmation|letters16|predecessor|transparent|x05"",""P3CC001|confirmation|letters16|reflection|transparent|x05"",""P3CC001|confirmation|binary4|predecessor|transparent|x10"",""P3CC001|confirmation|binary4|reflection|transparent|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":12.812477182596922,""D2->D1"":24.76808099448681},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x06"",""P3CC001|confirmation|binary4|reflection|transparent|x06"",""P3CC001|confirmation|letters16|predecessor|transparent|x11"",""P3CC001|confirmation|letters16|reflection|transparent|x11"",""P3CC001|confirmation|letters16|predecessor|transparent|x06"",""P3CC001|confirmation|letters16|reflection|transparent|x06"",""P3CC001|confirmation|binary4|predecessor|transparent|x11"",""P3CC001|confirmation|binary4|reflection|transparent|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":13.6718626232323,""D2->D1"":21.92066365107894},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x07"",""P3CC001|confirmation|binary4|reflection|transparent|x07"",""P3CC001|confirmation|letters16|predecessor|transparent|x12"",""P3CC001|confirmation|letters16|reflection|transparent|x12"",""P3CC001|confirmation|letters16|predecessor|transparent|x07"",""P3CC001|confirmation|letters16|reflection|transparent|x07"",""P3CC001|confirmation|binary4|predecessor|transparent|x12"",""P3CC001|confirmation|binary4|reflection|transparent|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":6.875002034008503,""D2->D1"":38.71121928910725},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|transparent|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x08"",""P3CC001|confirmation|binary4|reflection|transparent|x08"",""P3CC001|confirmation|letters16|predecessor|transparent|x13"",""P3CC001|confirmation|letters16|reflection|transparent|x13"",""P3CC001|confirmation|letters16|predecessor|transparent|x08"",""P3CC001|confirmation|letters16|reflection|transparent|x08"",""P3CC001|confirmation|binary4|predecessor|transparent|x13"",""P3CC001|confirmation|binary4|reflection|transparent|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":9.804667138960212,""D2->D1"":20.674907286378584},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x09"",""P3CC001|confirmation|binary4|reflection|transparent|x09"",""P3CC001|confirmation|letters16|predecessor|transparent|x14"",""P3CC001|confirmation|letters16|reflection|transparent|x14"",""P3CC001|confirmation|letters16|predecessor|transparent|x09"",""P3CC001|confirmation|letters16|reflection|transparent|x09"",""P3CC001|confirmation|binary4|predecessor|transparent|x14"",""P3CC001|confirmation|binary4|reflection|transparent|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":20.15624512732029,""D2->D1"":16.918810982249852},""eligible"":false,""mapped_state"":15,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x10"",""P3CC001|confirmation|binary4|reflection|transparent|x10"",""P3CC001|confirmation|letters16|predecessor|transparent|x15"",""P3CC001|confirmation|letters16|reflection|transparent|x15"",""P3CC001|confirmation|letters16|predecessor|transparent|x10"",""P3CC001|confirmation|letters16|reflection|transparent|x10"",""P3CC001|confirmation|binary4|predecessor|transparent|x15"",""P3CC001|confirmation|binary4|reflection|transparent|x15""],""state"":10},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":11},{""direction_denominators"":{""D1->D2"":25.766512036323547,""D2->D1"":29.52134053432019},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x12"",""P3CC001|confirmation|binary4|reflection|transparent|x12"",""P3CC001|confirmation|letters16|predecessor|transparent|x01"",""P3CC001|confirmation|letters16|reflection|transparent|x01"",""P3CC001|confirmation|letters16|predecessor|transparent|x12"",""P3CC001|confirmation|letters16|reflection|transparent|x12"",""P3CC001|confirmation|binary4|predecessor|transparent|x01"",""P3CC001|confirmation|binary4|reflection|transparent|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":26.601557016469087,""D2->D1"":28.574654656345956},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x13"",""P3CC001|confirmation|binary4|reflection|transparent|x13"",""P3CC001|confirmation|letters16|predecessor|transparent|x02"",""P3CC001|confirmation|letters16|reflection|transparent|x02"",""P3CC001|confirmation|letters16|predecessor|transparent|x13"",""P3CC001|confirmation|letters16|reflection|transparent|x13"",""P3CC001|confirmation|binary4|predecessor|transparent|x02"",""P3CC001|confirmation|binary4|reflection|transparent|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":25.156241659737134,""D2->D1"":37.14036077337005},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x14"",""P3CC001|confirmation|binary4|reflection|transparent|x14"",""P3CC001|confirmation|letters16|predecessor|transparent|x03"",""P3CC001|confirmation|letters16|reflection|transparent|x03"",""P3CC001|confirmation|letters16|predecessor|transparent|x14"",""P3CC001|confirmation|letters16|reflection|transparent|x14"",""P3CC001|confirmation|binary4|predecessor|transparent|x03"",""P3CC001|confirmation|binary4|reflection|transparent|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":23.007820129410902,""D2->D1"":18.067444518208504},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x04""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x15"",""P3CC001|confirmation|binary4|reflection|transparent|x15"",""P3CC001|confirmation|letters16|predecessor|transparent|x04"",""P3CC001|confirmation|letters16|reflection|transparent|x04"",""P3CC001|confirmation|letters16|predecessor|transparent|x15"",""P3CC001|confirmation|letters16|reflection|transparent|x15"",""P3CC001|confirmation|binary4|predecessor|transparent|x04"",""P3CC001|confirmation|binary4|reflection|transparent|x04""],""state"":15}]"
transparent|binary4--letters16|predecessor->successor,transparent,true,false,5,"[8,10,11,13,15]",12,false,false,"[{""correct"":11,""domain"":""binary4"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":13,""domain"":""binary4"",""operation"":""successor"",""passed"":false,""total"":16},{""correct"":16,""domain"":""letters16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""letters16"",""operation"":""successor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":38.211039242964944,""D2->D1"":34.092966102063656},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x00"",""P3CC001|confirmation|binary4|successor|transparent|x00"",""P3CC001|confirmation|letters16|predecessor|transparent|x05"",""P3CC001|confirmation|letters16|successor|transparent|x05"",""P3CC001|confirmation|letters16|predecessor|transparent|x00"",""P3CC001|confirmation|letters16|successor|transparent|x00"",""P3CC001|confirmation|binary4|predecessor|transparent|x05"",""P3CC001|confirmation|binary4|successor|transparent|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":38.26578068735898,""D2->D1"":43.21496279537678},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x01"",""P3CC001|confirmation|binary4|successor|transparent|x01"",""P3CC001|confirmation|letters16|predecessor|transparent|x06"",""P3CC001|confirmation|letters16|successor|transparent|x06"",""P3CC001|confirmation|letters16|predecessor|transparent|x01"",""P3CC001|confirmation|letters16|successor|transparent|x01"",""P3CC001|confirmation|binary4|predecessor|transparent|x06"",""P3CC001|confirmation|binary4|successor|transparent|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":42.04712724807723,""D2->D1"":18.121829330921173},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x02"",""P3CC001|confirmation|binary4|successor|transparent|x02"",""P3CC001|confirmation|letters16|predecessor|transparent|x07"",""P3CC001|confirmation|letters16|successor|transparent|x07"",""P3CC001|confirmation|letters16|predecessor|transparent|x02"",""P3CC001|confirmation|letters16|successor|transparent|x02"",""P3CC001|confirmation|binary4|predecessor|transparent|x07"",""P3CC001|confirmation|binary4|successor|transparent|x07""],""state"":2},{""direction_denominators"":{""D1->D2"":35.00077533736294,""D2->D1"":22.089762521907687},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x03""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x03"",""P3CC001|confirmation|binary4|successor|transparent|x03"",""P3CC001|confirmation|letters16|predecessor|transparent|x08"",""P3CC001|confirmation|letters16|successor|transparent|x08"",""P3CC001|confirmation|letters16|predecessor|transparent|x03"",""P3CC001|confirmation|letters16|successor|transparent|x03"",""P3CC001|confirmation|binary4|predecessor|transparent|x08"",""P3CC001|confirmation|binary4|successor|transparent|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":32.312720497849114,""D2->D1"":30.348842695355415},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x04"",""P3CC001|confirmation|binary4|successor|transparent|x04"",""P3CC001|confirmation|letters16|predecessor|transparent|x09"",""P3CC001|confirmation|letters16|successor|transparent|x09"",""P3CC001|confirmation|letters16|predecessor|transparent|x04"",""P3CC001|confirmation|letters16|successor|transparent|x04"",""P3CC001|confirmation|binary4|predecessor|transparent|x09"",""P3CC001|confirmation|binary4|successor|transparent|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":22.18750161368098,""D2->D1"":45.63040336687118},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x05"",""P3CC001|confirmation|binary4|successor|transparent|x05"",""P3CC001|confirmation|letters16|predecessor|transparent|x10"",""P3CC001|confirmation|letters16|successor|transparent|x10"",""P3CC001|confirmation|letters16|predecessor|transparent|x05"",""P3CC001|confirmation|letters16|successor|transparent|x05"",""P3CC001|confirmation|binary4|predecessor|transparent|x10"",""P3CC001|confirmation|binary4|successor|transparent|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":23.04691059619654,""D2->D1"":35.906901688314974},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x06"",""P3CC001|confirmation|binary4|successor|transparent|x06"",""P3CC001|confirmation|letters16|predecessor|transparent|x11"",""P3CC001|confirmation|letters16|successor|transparent|x11"",""P3CC001|confirmation|letters16|predecessor|transparent|x06"",""P3CC001|confirmation|letters16|successor|transparent|x06"",""P3CC001|confirmation|binary4|predecessor|transparent|x11"",""P3CC001|confirmation|binary4|successor|transparent|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":33.13419546798514,""D2->D1"":41.96403241157532},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x07"",""P3CC001|confirmation|binary4|successor|transparent|x07"",""P3CC001|confirmation|letters16|predecessor|transparent|x12"",""P3CC001|confirmation|letters16|successor|transparent|x12"",""P3CC001|confirmation|letters16|predecessor|transparent|x07"",""P3CC001|confirmation|letters16|successor|transparent|x07"",""P3CC001|confirmation|binary4|predecessor|transparent|x12"",""P3CC001|confirmation|binary4|successor|transparent|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":22.84375346701563,""D2->D1"":28.696233459515497},""eligible"":true,""mapped_state"":13,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x08"",""P3CC001|confirmation|binary4|successor|transparent|x08"",""P3CC001|confirmation|letters16|predecessor|transparent|x13"",""P3CC001|confirmation|letters16|successor|transparent|x13"",""P3CC001|confirmation|letters16|predecessor|transparent|x08"",""P3CC001|confirmation|letters16|successor|transparent|x08"",""P3CC001|confirmation|binary4|predecessor|transparent|x13"",""P3CC001|confirmation|binary4|successor|transparent|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":26.273453617161067,""D2->D1"":43.777959704533714},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x09"",""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x09"",""P3CC001|confirmation|binary4|successor|transparent|x09"",""P3CC001|confirmation|letters16|predecessor|transparent|x14"",""P3CC001|confirmation|letters16|successor|transparent|x14"",""P3CC001|confirmation|letters16|predecessor|transparent|x09"",""P3CC001|confirmation|letters16|successor|transparent|x09"",""P3CC001|confirmation|binary4|predecessor|transparent|x14"",""P3CC001|confirmation|binary4|successor|transparent|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":31.085939713055268,""D2->D1"":17.00405206065261},""eligible"":true,""mapped_state"":15,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x10"",""P3CC001|confirmation|binary4|successor|transparent|x10"",""P3CC001|confirmation|letters16|predecessor|transparent|x15"",""P3CC001|confirmation|letters16|successor|transparent|x15"",""P3CC001|confirmation|letters16|predecessor|transparent|x10"",""P3CC001|confirmation|letters16|successor|transparent|x10"",""P3CC001|confirmation|binary4|predecessor|transparent|x15"",""P3CC001|confirmation|binary4|successor|transparent|x15""],""state"":10},{""direction_denominators"":{""D1->D2"":37.69050169069851,""D2->D1"":18.02775384427514},""eligible"":true,""mapped_state"":0,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x11"",""P3CC001|confirmation|binary4|successor|transparent|x11"",""P3CC001|confirmation|letters16|predecessor|transparent|x00"",""P3CC001|confirmation|letters16|successor|transparent|x00"",""P3CC001|confirmation|letters16|predecessor|transparent|x11"",""P3CC001|confirmation|letters16|successor|transparent|x11"",""P3CC001|confirmation|binary4|predecessor|transparent|x00"",""P3CC001|confirmation|binary4|successor|transparent|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":33.59404504300255,""D2->D1"":19.977571296367387},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x12"",""P3CC001|confirmation|binary4|successor|transparent|x12"",""P3CC001|confirmation|letters16|predecessor|transparent|x01"",""P3CC001|confirmation|letters16|successor|transparent|x01"",""P3CC001|confirmation|letters16|predecessor|transparent|x12"",""P3CC001|confirmation|letters16|successor|transparent|x12"",""P3CC001|confirmation|binary4|predecessor|transparent|x01"",""P3CC001|confirmation|binary4|successor|transparent|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":37.48452889930013,""D2->D1"":38.399533464806154},""eligible"":true,""mapped_state"":2,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x13"",""P3CC001|confirmation|binary4|successor|transparent|x13"",""P3CC001|confirmation|letters16|predecessor|transparent|x02"",""P3CC001|confirmation|letters16|successor|transparent|x02"",""P3CC001|confirmation|letters16|predecessor|transparent|x13"",""P3CC001|confirmation|letters16|successor|transparent|x13"",""P3CC001|confirmation|binary4|predecessor|transparent|x02"",""P3CC001|confirmation|binary4|successor|transparent|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":40.73487902127408,""D2->D1"":38.01350075054506},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x03"",""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x14"",""P3CC001|confirmation|binary4|successor|transparent|x14"",""P3CC001|confirmation|letters16|predecessor|transparent|x03"",""P3CC001|confirmation|letters16|successor|transparent|x03"",""P3CC001|confirmation|letters16|predecessor|transparent|x14"",""P3CC001|confirmation|letters16|successor|transparent|x14"",""P3CC001|confirmation|binary4|predecessor|transparent|x03"",""P3CC001|confirmation|binary4|successor|transparent|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":37.73445594313307,""D2->D1"":44.391973812831566},""eligible"":true,""mapped_state"":4,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|predecessor|transparent|x15"",""P3CC001|confirmation|binary4|successor|transparent|x15"",""P3CC001|confirmation|letters16|predecessor|transparent|x04"",""P3CC001|confirmation|letters16|successor|transparent|x04"",""P3CC001|confirmation|letters16|predecessor|transparent|x15"",""P3CC001|confirmation|letters16|successor|transparent|x15"",""P3CC001|confirmation|binary4|predecessor|transparent|x04"",""P3CC001|confirmation|binary4|successor|transparent|x04""],""state"":15}]"
transparent|binary4--letters16|reflection->predecessor,transparent,true,false,0,[],12,false,false,"[{""correct"":15,""domain"":""binary4"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":11,""domain"":""binary4"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":2,""domain"":""letters16"",""operation"":""reflection"",""passed"":false,""total"":16},{""correct"":16,""domain"":""letters16"",""operation"":""predecessor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":22.710943875514204,""D2->D1"":17.830888716474874},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x00"",""P3CC001|confirmation|binary4|predecessor|transparent|x00"",""P3CC001|confirmation|letters16|reflection|transparent|x05"",""P3CC001|confirmation|letters16|predecessor|transparent|x05"",""P3CC001|confirmation|letters16|reflection|transparent|x00"",""P3CC001|confirmation|letters16|predecessor|transparent|x00"",""P3CC001|confirmation|binary4|reflection|transparent|x05"",""P3CC001|confirmation|binary4|predecessor|transparent|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":21.734484910975425,""D2->D1"":21.883534921566024},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x01"",""P3CC001|confirmation|binary4|predecessor|transparent|x01"",""P3CC001|confirmation|letters16|reflection|transparent|x06"",""P3CC001|confirmation|letters16|predecessor|transparent|x06"",""P3CC001|confirmation|letters16|reflection|transparent|x01"",""P3CC001|confirmation|letters16|predecessor|transparent|x01"",""P3CC001|confirmation|binary4|reflection|transparent|x06"",""P3CC001|confirmation|binary4|predecessor|transparent|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":18.14867878079167,""D2->D1"":21.03073926642537},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x02"",""P3CC001|confirmation|binary4|predecessor|transparent|x02"",""P3CC001|confirmation|letters16|reflection|transparent|x07"",""P3CC001|confirmation|letters16|predecessor|transparent|x07"",""P3CC001|confirmation|letters16|reflection|transparent|x02"",""P3CC001|confirmation|letters16|predecessor|transparent|x02"",""P3CC001|confirmation|binary4|reflection|transparent|x07"",""P3CC001|confirmation|binary4|predecessor|transparent|x07""],""state"":2},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":3},{""direction_denominators"":{""D1->D2"":8.453118046512827,""D2->D1"":6.029702872037888},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x04"",""P3CC001|confirmation|binary4|predecessor|transparent|x04"",""P3CC001|confirmation|letters16|reflection|transparent|x09"",""P3CC001|confirmation|letters16|predecessor|transparent|x09"",""P3CC001|confirmation|letters16|reflection|transparent|x04"",""P3CC001|confirmation|letters16|predecessor|transparent|x04"",""P3CC001|confirmation|binary4|reflection|transparent|x09"",""P3CC001|confirmation|binary4|predecessor|transparent|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":15.718734089867212,""D2->D1"":19.412494344171137},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x05"",""P3CC001|confirmation|binary4|predecessor|transparent|x05"",""P3CC001|confirmation|letters16|reflection|transparent|x10"",""P3CC001|confirmation|letters16|predecessor|transparent|x10"",""P3CC001|confirmation|letters16|reflection|transparent|x05"",""P3CC001|confirmation|letters16|predecessor|transparent|x05"",""P3CC001|confirmation|binary4|reflection|transparent|x10"",""P3CC001|confirmation|binary4|predecessor|transparent|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":12.812477182596922,""D2->D1"":24.76808099448681},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x06"",""P3CC001|confirmation|binary4|predecessor|transparent|x06"",""P3CC001|confirmation|letters16|reflection|transparent|x11"",""P3CC001|confirmation|letters16|predecessor|transparent|x11"",""P3CC001|confirmation|letters16|reflection|transparent|x06"",""P3CC001|confirmation|letters16|predecessor|transparent|x06"",""P3CC001|confirmation|binary4|reflection|transparent|x11"",""P3CC001|confirmation|binary4|predecessor|transparent|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":13.6718626232323,""D2->D1"":21.92066365107894},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x07"",""P3CC001|confirmation|binary4|predecessor|transparent|x07"",""P3CC001|confirmation|letters16|reflection|transparent|x12"",""P3CC001|confirmation|letters16|predecessor|transparent|x12"",""P3CC001|confirmation|letters16|reflection|transparent|x07"",""P3CC001|confirmation|letters16|predecessor|transparent|x07"",""P3CC001|confirmation|binary4|reflection|transparent|x12"",""P3CC001|confirmation|binary4|predecessor|transparent|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":6.875002034008503,""D2->D1"":38.71121928910725},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|transparent|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x08"",""P3CC001|confirmation|binary4|predecessor|transparent|x08"",""P3CC001|confirmation|letters16|reflection|transparent|x13"",""P3CC001|confirmation|letters16|predecessor|transparent|x13"",""P3CC001|confirmation|letters16|reflection|transparent|x08"",""P3CC001|confirmation|letters16|predecessor|transparent|x08"",""P3CC001|confirmation|binary4|reflection|transparent|x13"",""P3CC001|confirmation|binary4|predecessor|transparent|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":9.804667138960212,""D2->D1"":20.674907286378584},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x09"",""P3CC001|confirmation|binary4|predecessor|transparent|x09"",""P3CC001|confirmation|letters16|reflection|transparent|x14"",""P3CC001|confirmation|letters16|predecessor|transparent|x14"",""P3CC001|confirmation|letters16|reflection|transparent|x09"",""P3CC001|confirmation|letters16|predecessor|transparent|x09"",""P3CC001|confirmation|binary4|reflection|transparent|x14"",""P3CC001|confirmation|binary4|predecessor|transparent|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":20.15624512732029,""D2->D1"":16.918810982249852},""eligible"":false,""mapped_state"":15,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x10"",""P3CC001|confirmation|binary4|predecessor|transparent|x10"",""P3CC001|confirmation|letters16|reflection|transparent|x15"",""P3CC001|confirmation|letters16|predecessor|transparent|x15"",""P3CC001|confirmation|letters16|reflection|transparent|x10"",""P3CC001|confirmation|letters16|predecessor|transparent|x10"",""P3CC001|confirmation|binary4|reflection|transparent|x15"",""P3CC001|confirmation|binary4|predecessor|transparent|x15""],""state"":10},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":11},{""direction_denominators"":{""D1->D2"":25.766512036323547,""D2->D1"":29.52134053432019},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x12"",""P3CC001|confirmation|binary4|predecessor|transparent|x12"",""P3CC001|confirmation|letters16|reflection|transparent|x01"",""P3CC001|confirmation|letters16|predecessor|transparent|x01"",""P3CC001|confirmation|letters16|reflection|transparent|x12"",""P3CC001|confirmation|letters16|predecessor|transparent|x12"",""P3CC001|confirmation|binary4|reflection|transparent|x01"",""P3CC001|confirmation|binary4|predecessor|transparent|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":26.601557016469087,""D2->D1"":28.574654656345956},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x13"",""P3CC001|confirmation|binary4|predecessor|transparent|x13"",""P3CC001|confirmation|letters16|reflection|transparent|x02"",""P3CC001|confirmation|letters16|predecessor|transparent|x02"",""P3CC001|confirmation|letters16|reflection|transparent|x13"",""P3CC001|confirmation|letters16|predecessor|transparent|x13"",""P3CC001|confirmation|binary4|reflection|transparent|x02"",""P3CC001|confirmation|binary4|predecessor|transparent|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":25.156241659737134,""D2->D1"":37.14036077337005},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x14"",""P3CC001|confirmation|binary4|predecessor|transparent|x14"",""P3CC001|confirmation|letters16|reflection|transparent|x03"",""P3CC001|confirmation|letters16|predecessor|transparent|x03"",""P3CC001|confirmation|letters16|reflection|transparent|x14"",""P3CC001|confirmation|letters16|predecessor|transparent|x14"",""P3CC001|confirmation|binary4|reflection|transparent|x03"",""P3CC001|confirmation|binary4|predecessor|transparent|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":23.007820129410902,""D2->D1"":18.067444518208504},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x04""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x15"",""P3CC001|confirmation|binary4|predecessor|transparent|x15"",""P3CC001|confirmation|letters16|reflection|transparent|x04"",""P3CC001|confirmation|letters16|predecessor|transparent|x04"",""P3CC001|confirmation|letters16|reflection|transparent|x15"",""P3CC001|confirmation|letters16|predecessor|transparent|x15"",""P3CC001|confirmation|binary4|reflection|transparent|x04"",""P3CC001|confirmation|binary4|predecessor|transparent|x04""],""state"":15}]"
transparent|binary4--letters16|reflection->successor,transparent,true,false,0,[],12,false,false,"[{""correct"":15,""domain"":""binary4"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":13,""domain"":""binary4"",""operation"":""successor"",""passed"":false,""total"":16},{""correct"":2,""domain"":""letters16"",""operation"":""reflection"",""passed"":false,""total"":16},{""correct"":16,""domain"":""letters16"",""operation"":""successor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":27.21874189378741,""D2->D1"":16.649070253566606},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x00"",""P3CC001|confirmation|binary4|successor|transparent|x00"",""P3CC001|confirmation|letters16|reflection|transparent|x05"",""P3CC001|confirmation|letters16|successor|transparent|x05"",""P3CC001|confirmation|letters16|reflection|transparent|x00"",""P3CC001|confirmation|letters16|successor|transparent|x00"",""P3CC001|confirmation|binary4|reflection|transparent|x05"",""P3CC001|confirmation|binary4|successor|transparent|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":22.15624475480763,""D2->D1"":36.94877609447576},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x01"",""P3CC001|confirmation|binary4|successor|transparent|x01"",""P3CC001|confirmation|letters16|reflection|transparent|x06"",""P3CC001|confirmation|letters16|successor|transparent|x06"",""P3CC001|confirmation|letters16|reflection|transparent|x01"",""P3CC001|confirmation|letters16|successor|transparent|x01"",""P3CC001|confirmation|binary4|reflection|transparent|x06"",""P3CC001|confirmation|binary4|successor|transparent|x06""],""state"":1},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":2},{""direction_denominators"":{""D1->D2"":17.92187201978777,""D2->D1"":17.419960856437683},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|transparent|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x08""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x03"",""P3CC001|confirmation|binary4|successor|transparent|x03"",""P3CC001|confirmation|letters16|reflection|transparent|x08"",""P3CC001|confirmation|letters16|successor|transparent|x08"",""P3CC001|confirmation|letters16|reflection|transparent|x03"",""P3CC001|confirmation|letters16|successor|transparent|x03"",""P3CC001|confirmation|binary4|reflection|transparent|x08"",""P3CC001|confirmation|binary4|successor|transparent|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":18.593749523174665,""D2->D1"":13.727085039019585},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x04"",""P3CC001|confirmation|binary4|successor|transparent|x04"",""P3CC001|confirmation|letters16|reflection|transparent|x09"",""P3CC001|confirmation|letters16|successor|transparent|x09"",""P3CC001|confirmation|letters16|reflection|transparent|x04"",""P3CC001|confirmation|letters16|successor|transparent|x04"",""P3CC001|confirmation|binary4|reflection|transparent|x09"",""P3CC001|confirmation|binary4|successor|transparent|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":17.42966687684111,""D2->D1"":19.034181813243777},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x05"",""P3CC001|confirmation|binary4|successor|transparent|x05"",""P3CC001|confirmation|letters16|reflection|transparent|x10"",""P3CC001|confirmation|letters16|successor|transparent|x10"",""P3CC001|confirmation|letters16|reflection|transparent|x05"",""P3CC001|confirmation|letters16|successor|transparent|x05"",""P3CC001|confirmation|binary4|reflection|transparent|x10"",""P3CC001|confirmation|binary4|successor|transparent|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":15.624987007235177,""D2->D1"":15.928013178519905},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x06"",""P3CC001|confirmation|binary4|successor|transparent|x06"",""P3CC001|confirmation|letters16|reflection|transparent|x11"",""P3CC001|confirmation|letters16|successor|transparent|x11"",""P3CC001|confirmation|letters16|reflection|transparent|x06"",""P3CC001|confirmation|letters16|successor|transparent|x06"",""P3CC001|confirmation|binary4|reflection|transparent|x11"",""P3CC001|confirmation|binary4|successor|transparent|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":14.874995470065642,""D2->D1"":25.994491156190634},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x12"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x07"",""P3CC001|confirmation|binary4|successor|transparent|x07"",""P3CC001|confirmation|letters16|reflection|transparent|x12"",""P3CC001|confirmation|letters16|successor|transparent|x12"",""P3CC001|confirmation|letters16|reflection|transparent|x07"",""P3CC001|confirmation|letters16|successor|transparent|x07"",""P3CC001|confirmation|binary4|reflection|transparent|x12"",""P3CC001|confirmation|binary4|successor|transparent|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":14.898433807007677,""D2->D1"":26.915895015001297},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|transparent|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x08"",""P3CC001|confirmation|binary4|successor|transparent|x08"",""P3CC001|confirmation|letters16|reflection|transparent|x13"",""P3CC001|confirmation|letters16|successor|transparent|x13"",""P3CC001|confirmation|letters16|reflection|transparent|x08"",""P3CC001|confirmation|letters16|successor|transparent|x08"",""P3CC001|confirmation|binary4|reflection|transparent|x13"",""P3CC001|confirmation|binary4|successor|transparent|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":10.367164671579303,""D2->D1"":23.091319282131735},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x14"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x09"",""P3CC001|confirmation|binary4|successor|transparent|x09"",""P3CC001|confirmation|letters16|reflection|transparent|x14"",""P3CC001|confirmation|letters16|successor|transparent|x14"",""P3CC001|confirmation|letters16|reflection|transparent|x09"",""P3CC001|confirmation|letters16|successor|transparent|x09"",""P3CC001|confirmation|binary4|reflection|transparent|x14"",""P3CC001|confirmation|binary4|successor|transparent|x14""],""state"":9},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":10},{""direction_denominators"":{""D1->D2"":31.390639565586753,""D2->D1"":27.856652857250083},""eligible"":false,""mapped_state"":0,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x11"",""P3CC001|confirmation|binary4|successor|transparent|x11"",""P3CC001|confirmation|letters16|reflection|transparent|x00"",""P3CC001|confirmation|letters16|successor|transparent|x00"",""P3CC001|confirmation|letters16|reflection|transparent|x11"",""P3CC001|confirmation|letters16|successor|transparent|x11"",""P3CC001|confirmation|binary4|reflection|transparent|x00"",""P3CC001|confirmation|binary4|successor|transparent|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":35.101569890986866,""D2->D1"":33.26920211603647},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x12"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x12"",""P3CC001|confirmation|binary4|successor|transparent|x12"",""P3CC001|confirmation|letters16|reflection|transparent|x01"",""P3CC001|confirmation|letters16|successor|transparent|x01"",""P3CC001|confirmation|letters16|reflection|transparent|x12"",""P3CC001|confirmation|letters16|successor|transparent|x12"",""P3CC001|confirmation|binary4|reflection|transparent|x01"",""P3CC001|confirmation|binary4|successor|transparent|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":30.53906071187157,""D2->D1"":45.43095448811073},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x13"",""P3CC001|confirmation|binary4|successor|transparent|x13"",""P3CC001|confirmation|letters16|reflection|transparent|x02"",""P3CC001|confirmation|letters16|successor|transparent|x02"",""P3CC001|confirmation|letters16|reflection|transparent|x13"",""P3CC001|confirmation|letters16|successor|transparent|x13"",""P3CC001|confirmation|binary4|reflection|transparent|x02"",""P3CC001|confirmation|binary4|successor|transparent|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":33.13280987740609,""D2->D1"":22.690617681790172},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x14"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x14"",""P3CC001|confirmation|binary4|successor|transparent|x14"",""P3CC001|confirmation|letters16|reflection|transparent|x03"",""P3CC001|confirmation|letters16|successor|transparent|x03"",""P3CC001|confirmation|letters16|reflection|transparent|x14"",""P3CC001|confirmation|letters16|successor|transparent|x14"",""P3CC001|confirmation|binary4|reflection|transparent|x03"",""P3CC001|confirmation|binary4|successor|transparent|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":32.3593920469375,""D2->D1"":35.381133143557236},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x04""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|reflection|transparent|x15"",""P3CC001|confirmation|binary4|successor|transparent|x15"",""P3CC001|confirmation|letters16|reflection|transparent|x04"",""P3CC001|confirmation|letters16|successor|transparent|x04"",""P3CC001|confirmation|letters16|reflection|transparent|x15"",""P3CC001|confirmation|letters16|successor|transparent|x15"",""P3CC001|confirmation|binary4|reflection|transparent|x04"",""P3CC001|confirmation|binary4|successor|transparent|x04""],""state"":15}]"
transparent|binary4--letters16|successor->predecessor,transparent,true,false,5,"[8,10,11,13,15]",12,false,false,"[{""correct"":13,""domain"":""binary4"",""operation"":""successor"",""passed"":false,""total"":16},{""correct"":11,""domain"":""binary4"",""operation"":""predecessor"",""passed"":false,""total"":16},{""correct"":16,""domain"":""letters16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""letters16"",""operation"":""predecessor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":38.211039242964944,""D2->D1"":34.092966102063656},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x00"",""P3CC001|confirmation|binary4|predecessor|transparent|x00"",""P3CC001|confirmation|letters16|successor|transparent|x05"",""P3CC001|confirmation|letters16|predecessor|transparent|x05"",""P3CC001|confirmation|letters16|successor|transparent|x00"",""P3CC001|confirmation|letters16|predecessor|transparent|x00"",""P3CC001|confirmation|binary4|successor|transparent|x05"",""P3CC001|confirmation|binary4|predecessor|transparent|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":38.26578068735898,""D2->D1"":43.21496279537678},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x01"",""P3CC001|confirmation|binary4|predecessor|transparent|x01"",""P3CC001|confirmation|letters16|successor|transparent|x06"",""P3CC001|confirmation|letters16|predecessor|transparent|x06"",""P3CC001|confirmation|letters16|successor|transparent|x01"",""P3CC001|confirmation|letters16|predecessor|transparent|x01"",""P3CC001|confirmation|binary4|successor|transparent|x06"",""P3CC001|confirmation|binary4|predecessor|transparent|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":42.04712724807723,""D2->D1"":18.121829330921173},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x02"",""P3CC001|confirmation|binary4|predecessor|transparent|x02"",""P3CC001|confirmation|letters16|successor|transparent|x07"",""P3CC001|confirmation|letters16|predecessor|transparent|x07"",""P3CC001|confirmation|letters16|successor|transparent|x02"",""P3CC001|confirmation|letters16|predecessor|transparent|x02"",""P3CC001|confirmation|binary4|successor|transparent|x07"",""P3CC001|confirmation|binary4|predecessor|transparent|x07""],""state"":2},{""direction_denominators"":{""D1->D2"":35.00077533736294,""D2->D1"":22.089762521907687},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x03""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x03"",""P3CC001|confirmation|binary4|predecessor|transparent|x03"",""P3CC001|confirmation|letters16|successor|transparent|x08"",""P3CC001|confirmation|letters16|predecessor|transparent|x08"",""P3CC001|confirmation|letters16|successor|transparent|x03"",""P3CC001|confirmation|letters16|predecessor|transparent|x03"",""P3CC001|confirmation|binary4|successor|transparent|x08"",""P3CC001|confirmation|binary4|predecessor|transparent|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":32.312720497849114,""D2->D1"":30.348842695355415},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x04"",""P3CC001|confirmation|binary4|predecessor|transparent|x04"",""P3CC001|confirmation|letters16|successor|transparent|x09"",""P3CC001|confirmation|letters16|predecessor|transparent|x09"",""P3CC001|confirmation|letters16|successor|transparent|x04"",""P3CC001|confirmation|letters16|predecessor|transparent|x04"",""P3CC001|confirmation|binary4|successor|transparent|x09"",""P3CC001|confirmation|binary4|predecessor|transparent|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":22.18750161368098,""D2->D1"":45.63040336687118},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x05"",""P3CC001|confirmation|binary4|predecessor|transparent|x05"",""P3CC001|confirmation|letters16|successor|transparent|x10"",""P3CC001|confirmation|letters16|predecessor|transparent|x10"",""P3CC001|confirmation|letters16|successor|transparent|x05"",""P3CC001|confirmation|letters16|predecessor|transparent|x05"",""P3CC001|confirmation|binary4|successor|transparent|x10"",""P3CC001|confirmation|binary4|predecessor|transparent|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":23.04691059619654,""D2->D1"":35.906901688314974},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x06"",""P3CC001|confirmation|binary4|predecessor|transparent|x06"",""P3CC001|confirmation|letters16|successor|transparent|x11"",""P3CC001|confirmation|letters16|predecessor|transparent|x11"",""P3CC001|confirmation|letters16|successor|transparent|x06"",""P3CC001|confirmation|letters16|predecessor|transparent|x06"",""P3CC001|confirmation|binary4|successor|transparent|x11"",""P3CC001|confirmation|binary4|predecessor|transparent|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":33.13419546798514,""D2->D1"":41.96403241157532},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x07"",""P3CC001|confirmation|binary4|predecessor|transparent|x07"",""P3CC001|confirmation|letters16|successor|transparent|x12"",""P3CC001|confirmation|letters16|predecessor|transparent|x12"",""P3CC001|confirmation|letters16|successor|transparent|x07"",""P3CC001|confirmation|letters16|predecessor|transparent|x07"",""P3CC001|confirmation|binary4|successor|transparent|x12"",""P3CC001|confirmation|binary4|predecessor|transparent|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":22.84375346701563,""D2->D1"":28.696233459515497},""eligible"":true,""mapped_state"":13,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x08"",""P3CC001|confirmation|binary4|predecessor|transparent|x08"",""P3CC001|confirmation|letters16|successor|transparent|x13"",""P3CC001|confirmation|letters16|predecessor|transparent|x13"",""P3CC001|confirmation|letters16|successor|transparent|x08"",""P3CC001|confirmation|letters16|predecessor|transparent|x08"",""P3CC001|confirmation|binary4|successor|transparent|x13"",""P3CC001|confirmation|binary4|predecessor|transparent|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":26.273453617161067,""D2->D1"":43.777959704533714},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x09"",""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x09"",""P3CC001|confirmation|binary4|predecessor|transparent|x09"",""P3CC001|confirmation|letters16|successor|transparent|x14"",""P3CC001|confirmation|letters16|predecessor|transparent|x14"",""P3CC001|confirmation|letters16|successor|transparent|x09"",""P3CC001|confirmation|letters16|predecessor|transparent|x09"",""P3CC001|confirmation|binary4|successor|transparent|x14"",""P3CC001|confirmation|binary4|predecessor|transparent|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":31.085939713055268,""D2->D1"":17.00405206065261},""eligible"":true,""mapped_state"":15,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x10"",""P3CC001|confirmation|binary4|predecessor|transparent|x10"",""P3CC001|confirmation|letters16|successor|transparent|x15"",""P3CC001|confirmation|letters16|predecessor|transparent|x15"",""P3CC001|confirmation|letters16|successor|transparent|x10"",""P3CC001|confirmation|letters16|predecessor|transparent|x10"",""P3CC001|confirmation|binary4|successor|transparent|x15"",""P3CC001|confirmation|binary4|predecessor|transparent|x15""],""state"":10},{""direction_denominators"":{""D1->D2"":37.69050169069851,""D2->D1"":18.02775384427514},""eligible"":true,""mapped_state"":0,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x11"",""P3CC001|confirmation|binary4|predecessor|transparent|x11"",""P3CC001|confirmation|letters16|successor|transparent|x00"",""P3CC001|confirmation|letters16|predecessor|transparent|x00"",""P3CC001|confirmation|letters16|successor|transparent|x11"",""P3CC001|confirmation|letters16|predecessor|transparent|x11"",""P3CC001|confirmation|binary4|successor|transparent|x00"",""P3CC001|confirmation|binary4|predecessor|transparent|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":33.59404504300255,""D2->D1"":19.977571296367387},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x12"",""P3CC001|confirmation|binary4|predecessor|transparent|x12"",""P3CC001|confirmation|letters16|successor|transparent|x01"",""P3CC001|confirmation|letters16|predecessor|transparent|x01"",""P3CC001|confirmation|letters16|successor|transparent|x12"",""P3CC001|confirmation|letters16|predecessor|transparent|x12"",""P3CC001|confirmation|binary4|successor|transparent|x01"",""P3CC001|confirmation|binary4|predecessor|transparent|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":37.48452889930013,""D2->D1"":38.399533464806154},""eligible"":true,""mapped_state"":2,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x13"",""P3CC001|confirmation|binary4|predecessor|transparent|x13"",""P3CC001|confirmation|letters16|successor|transparent|x02"",""P3CC001|confirmation|letters16|predecessor|transparent|x02"",""P3CC001|confirmation|letters16|successor|transparent|x13"",""P3CC001|confirmation|letters16|predecessor|transparent|x13"",""P3CC001|confirmation|binary4|successor|transparent|x02"",""P3CC001|confirmation|binary4|predecessor|transparent|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":40.73487902127408,""D2->D1"":38.01350075054506},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|predecessor|transparent|x03"",""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x14"",""P3CC001|confirmation|binary4|predecessor|transparent|x14"",""P3CC001|confirmation|letters16|successor|transparent|x03"",""P3CC001|confirmation|letters16|predecessor|transparent|x03"",""P3CC001|confirmation|letters16|successor|transparent|x14"",""P3CC001|confirmation|letters16|predecessor|transparent|x14"",""P3CC001|confirmation|binary4|successor|transparent|x03"",""P3CC001|confirmation|binary4|predecessor|transparent|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":37.73445594313307,""D2->D1"":44.391973812831566},""eligible"":true,""mapped_state"":4,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x15"",""P3CC001|confirmation|binary4|predecessor|transparent|x15"",""P3CC001|confirmation|letters16|successor|transparent|x04"",""P3CC001|confirmation|letters16|predecessor|transparent|x04"",""P3CC001|confirmation|letters16|successor|transparent|x15"",""P3CC001|confirmation|letters16|predecessor|transparent|x15"",""P3CC001|confirmation|binary4|successor|transparent|x04"",""P3CC001|confirmation|binary4|predecessor|transparent|x04""],""state"":15}]"
transparent|binary4--letters16|successor->reflection,transparent,true,false,0,[],12,false,false,"[{""correct"":13,""domain"":""binary4"",""operation"":""successor"",""passed"":false,""total"":16},{""correct"":15,""domain"":""binary4"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":16,""domain"":""letters16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":2,""domain"":""letters16"",""operation"":""reflection"",""passed"":false,""total"":16}]","[{""direction_denominators"":{""D1->D2"":27.21874189378741,""D2->D1"":16.649070253566606},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x00"",""P3CC001|confirmation|binary4|reflection|transparent|x00"",""P3CC001|confirmation|letters16|successor|transparent|x05"",""P3CC001|confirmation|letters16|reflection|transparent|x05"",""P3CC001|confirmation|letters16|successor|transparent|x00"",""P3CC001|confirmation|letters16|reflection|transparent|x00"",""P3CC001|confirmation|binary4|successor|transparent|x05"",""P3CC001|confirmation|binary4|reflection|transparent|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":22.15624475480763,""D2->D1"":36.94877609447576},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x01"",""P3CC001|confirmation|binary4|reflection|transparent|x01"",""P3CC001|confirmation|letters16|successor|transparent|x06"",""P3CC001|confirmation|letters16|reflection|transparent|x06"",""P3CC001|confirmation|letters16|successor|transparent|x01"",""P3CC001|confirmation|letters16|reflection|transparent|x01"",""P3CC001|confirmation|binary4|successor|transparent|x06"",""P3CC001|confirmation|binary4|reflection|transparent|x06""],""state"":1},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":2},{""direction_denominators"":{""D1->D2"":17.92187201978777,""D2->D1"":17.419960856437683},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|transparent|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x08""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x03"",""P3CC001|confirmation|binary4|reflection|transparent|x03"",""P3CC001|confirmation|letters16|successor|transparent|x08"",""P3CC001|confirmation|letters16|reflection|transparent|x08"",""P3CC001|confirmation|letters16|successor|transparent|x03"",""P3CC001|confirmation|letters16|reflection|transparent|x03"",""P3CC001|confirmation|binary4|successor|transparent|x08"",""P3CC001|confirmation|binary4|reflection|transparent|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":18.593749523174665,""D2->D1"":13.727085039019585},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x04"",""P3CC001|confirmation|binary4|reflection|transparent|x04"",""P3CC001|confirmation|letters16|successor|transparent|x09"",""P3CC001|confirmation|letters16|reflection|transparent|x09"",""P3CC001|confirmation|letters16|successor|transparent|x04"",""P3CC001|confirmation|letters16|reflection|transparent|x04"",""P3CC001|confirmation|binary4|successor|transparent|x09"",""P3CC001|confirmation|binary4|reflection|transparent|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":17.42966687684111,""D2->D1"":19.034181813243777},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x05"",""P3CC001|confirmation|binary4|reflection|transparent|x05"",""P3CC001|confirmation|letters16|successor|transparent|x10"",""P3CC001|confirmation|letters16|reflection|transparent|x10"",""P3CC001|confirmation|letters16|successor|transparent|x05"",""P3CC001|confirmation|letters16|reflection|transparent|x05"",""P3CC001|confirmation|binary4|successor|transparent|x10"",""P3CC001|confirmation|binary4|reflection|transparent|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":15.624987007235177,""D2->D1"":15.928013178519905},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x06"",""P3CC001|confirmation|binary4|reflection|transparent|x06"",""P3CC001|confirmation|letters16|successor|transparent|x11"",""P3CC001|confirmation|letters16|reflection|transparent|x11"",""P3CC001|confirmation|letters16|successor|transparent|x06"",""P3CC001|confirmation|letters16|reflection|transparent|x06"",""P3CC001|confirmation|binary4|successor|transparent|x11"",""P3CC001|confirmation|binary4|reflection|transparent|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":14.874995470065642,""D2->D1"":25.994491156190634},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x07"",""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x12"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x07"",""P3CC001|confirmation|binary4|reflection|transparent|x07"",""P3CC001|confirmation|letters16|successor|transparent|x12"",""P3CC001|confirmation|letters16|reflection|transparent|x12"",""P3CC001|confirmation|letters16|successor|transparent|x07"",""P3CC001|confirmation|letters16|reflection|transparent|x07"",""P3CC001|confirmation|binary4|successor|transparent|x12"",""P3CC001|confirmation|binary4|reflection|transparent|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":14.898433807007677,""D2->D1"":26.915895015001297},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|reflection|transparent|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x08"",""P3CC001|confirmation|binary4|reflection|transparent|x08"",""P3CC001|confirmation|letters16|successor|transparent|x13"",""P3CC001|confirmation|letters16|reflection|transparent|x13"",""P3CC001|confirmation|letters16|successor|transparent|x08"",""P3CC001|confirmation|letters16|reflection|transparent|x08"",""P3CC001|confirmation|binary4|successor|transparent|x13"",""P3CC001|confirmation|binary4|reflection|transparent|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":10.367164671579303,""D2->D1"":23.091319282131735},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x14"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x09"",""P3CC001|confirmation|binary4|reflection|transparent|x09"",""P3CC001|confirmation|letters16|successor|transparent|x14"",""P3CC001|confirmation|letters16|reflection|transparent|x14"",""P3CC001|confirmation|letters16|successor|transparent|x09"",""P3CC001|confirmation|letters16|reflection|transparent|x09"",""P3CC001|confirmation|binary4|successor|transparent|x14"",""P3CC001|confirmation|binary4|reflection|transparent|x14""],""state"":9},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":10},{""direction_denominators"":{""D1->D2"":31.390639565586753,""D2->D1"":27.856652857250083},""eligible"":false,""mapped_state"":0,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x11"",""P3CC001|confirmation|binary4|reflection|transparent|x11"",""P3CC001|confirmation|letters16|successor|transparent|x00"",""P3CC001|confirmation|letters16|reflection|transparent|x00"",""P3CC001|confirmation|letters16|successor|transparent|x11"",""P3CC001|confirmation|letters16|reflection|transparent|x11"",""P3CC001|confirmation|binary4|successor|transparent|x00"",""P3CC001|confirmation|binary4|reflection|transparent|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":35.101569890986866,""D2->D1"":33.26920211603647},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x12"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x12"",""P3CC001|confirmation|binary4|reflection|transparent|x12"",""P3CC001|confirmation|letters16|successor|transparent|x01"",""P3CC001|confirmation|letters16|reflection|transparent|x01"",""P3CC001|confirmation|letters16|successor|transparent|x12"",""P3CC001|confirmation|letters16|reflection|transparent|x12"",""P3CC001|confirmation|binary4|successor|transparent|x01"",""P3CC001|confirmation|binary4|reflection|transparent|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":30.53906071187157,""D2->D1"":45.43095448811073},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x13"",""P3CC001|confirmation|binary4|reflection|transparent|x13"",""P3CC001|confirmation|letters16|successor|transparent|x02"",""P3CC001|confirmation|letters16|reflection|transparent|x02"",""P3CC001|confirmation|letters16|successor|transparent|x13"",""P3CC001|confirmation|letters16|reflection|transparent|x13"",""P3CC001|confirmation|binary4|successor|transparent|x02"",""P3CC001|confirmation|binary4|reflection|transparent|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":33.13280987740609,""D2->D1"":22.690617681790172},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|binary4|successor|transparent|x14"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x14"",""P3CC001|confirmation|binary4|reflection|transparent|x14"",""P3CC001|confirmation|letters16|successor|transparent|x03"",""P3CC001|confirmation|letters16|reflection|transparent|x03"",""P3CC001|confirmation|letters16|successor|transparent|x14"",""P3CC001|confirmation|letters16|reflection|transparent|x14"",""P3CC001|confirmation|binary4|successor|transparent|x03"",""P3CC001|confirmation|binary4|reflection|transparent|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":32.3593920469375,""D2->D1"":35.381133143557236},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x04""],""required_clean_sample_ids"":[""P3CC001|confirmation|binary4|successor|transparent|x15"",""P3CC001|confirmation|binary4|reflection|transparent|x15"",""P3CC001|confirmation|letters16|successor|transparent|x04"",""P3CC001|confirmation|letters16|reflection|transparent|x04"",""P3CC001|confirmation|letters16|successor|transparent|x15"",""P3CC001|confirmation|letters16|reflection|transparent|x15"",""P3CC001|confirmation|binary4|successor|transparent|x04"",""P3CC001|confirmation|binary4|reflection|transparent|x04""],""state"":15}]"
transparent|integer_mod16--letters16|predecessor->reflection,transparent,true,false,0,[],12,false,false,"[{""correct"":16,""domain"":""integer_mod16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":16,""domain"":""letters16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":2,""domain"":""letters16"",""operation"":""reflection"",""passed"":false,""total"":16}]","[{""direction_denominators"":{""D1->D2"":22.710943875514204,""D2->D1"":47.938284874010606},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x00"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x00"",""P3CC001|confirmation|letters16|predecessor|transparent|x05"",""P3CC001|confirmation|letters16|reflection|transparent|x05"",""P3CC001|confirmation|letters16|predecessor|transparent|x00"",""P3CC001|confirmation|letters16|reflection|transparent|x00"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x05"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":21.734484910975425,""D2->D1"":39.4062930345749},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x01"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x01"",""P3CC001|confirmation|letters16|predecessor|transparent|x06"",""P3CC001|confirmation|letters16|reflection|transparent|x06"",""P3CC001|confirmation|letters16|predecessor|transparent|x01"",""P3CC001|confirmation|letters16|reflection|transparent|x01"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x06"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":18.14867878079167,""D2->D1"":39.023452281971004},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x02"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x02"",""P3CC001|confirmation|letters16|predecessor|transparent|x07"",""P3CC001|confirmation|letters16|reflection|transparent|x07"",""P3CC001|confirmation|letters16|predecessor|transparent|x02"",""P3CC001|confirmation|letters16|reflection|transparent|x02"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x07"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x07""],""state"":2},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":3},{""direction_denominators"":{""D1->D2"":8.453118046512827,""D2->D1"":36.81250739488314},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x04"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x04"",""P3CC001|confirmation|letters16|predecessor|transparent|x09"",""P3CC001|confirmation|letters16|reflection|transparent|x09"",""P3CC001|confirmation|letters16|predecessor|transparent|x04"",""P3CC001|confirmation|letters16|reflection|transparent|x04"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x09"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":15.718734089867212,""D2->D1"":36.70313978235845},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x05"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x05"",""P3CC001|confirmation|letters16|predecessor|transparent|x10"",""P3CC001|confirmation|letters16|reflection|transparent|x10"",""P3CC001|confirmation|letters16|predecessor|transparent|x05"",""P3CC001|confirmation|letters16|reflection|transparent|x05"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x10"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":12.812477182596922,""D2->D1"":43.2279260164114},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x06"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x06"",""P3CC001|confirmation|letters16|predecessor|transparent|x11"",""P3CC001|confirmation|letters16|reflection|transparent|x11"",""P3CC001|confirmation|letters16|predecessor|transparent|x06"",""P3CC001|confirmation|letters16|reflection|transparent|x06"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x11"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":13.6718626232323,""D2->D1"":36.972416879632874},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x07"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x07"",""P3CC001|confirmation|letters16|predecessor|transparent|x12"",""P3CC001|confirmation|letters16|reflection|transparent|x12"",""P3CC001|confirmation|letters16|predecessor|transparent|x07"",""P3CC001|confirmation|letters16|reflection|transparent|x07"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x12"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":6.875002034008503,""D2->D1"":29.578623775963933},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x08"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x08"",""P3CC001|confirmation|letters16|predecessor|transparent|x13"",""P3CC001|confirmation|letters16|reflection|transparent|x13"",""P3CC001|confirmation|letters16|predecessor|transparent|x08"",""P3CC001|confirmation|letters16|reflection|transparent|x08"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x13"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":9.804667138960212,""D2->D1"":49.60155992383807},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x09"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x09"",""P3CC001|confirmation|letters16|predecessor|transparent|x14"",""P3CC001|confirmation|letters16|reflection|transparent|x14"",""P3CC001|confirmation|letters16|predecessor|transparent|x09"",""P3CC001|confirmation|letters16|reflection|transparent|x09"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x14"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":20.15624512732029,""D2->D1"":23.336686767898755},""eligible"":false,""mapped_state"":15,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x10"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x10"",""P3CC001|confirmation|letters16|predecessor|transparent|x15"",""P3CC001|confirmation|letters16|reflection|transparent|x15"",""P3CC001|confirmation|letters16|predecessor|transparent|x10"",""P3CC001|confirmation|letters16|reflection|transparent|x10"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x15"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x15""],""state"":10},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":11},{""direction_denominators"":{""D1->D2"":25.766512036323547,""D2->D1"":38.890109419898636},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x12"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x12"",""P3CC001|confirmation|letters16|predecessor|transparent|x01"",""P3CC001|confirmation|letters16|reflection|transparent|x01"",""P3CC001|confirmation|letters16|predecessor|transparent|x12"",""P3CC001|confirmation|letters16|reflection|transparent|x12"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x01"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":26.601557016469087,""D2->D1"":62.02637570705156},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x13"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x13"",""P3CC001|confirmation|letters16|predecessor|transparent|x02"",""P3CC001|confirmation|letters16|reflection|transparent|x02"",""P3CC001|confirmation|letters16|predecessor|transparent|x13"",""P3CC001|confirmation|letters16|reflection|transparent|x13"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x02"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":25.156241659737134,""D2->D1"":30.908964157149057},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x14"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x14"",""P3CC001|confirmation|letters16|predecessor|transparent|x03"",""P3CC001|confirmation|letters16|reflection|transparent|x03"",""P3CC001|confirmation|letters16|predecessor|transparent|x14"",""P3CC001|confirmation|letters16|reflection|transparent|x14"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x03"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":23.007820129410902,""D2->D1"":39.85473155981617},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x04""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x15"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x15"",""P3CC001|confirmation|letters16|predecessor|transparent|x04"",""P3CC001|confirmation|letters16|reflection|transparent|x04"",""P3CC001|confirmation|letters16|predecessor|transparent|x15"",""P3CC001|confirmation|letters16|reflection|transparent|x15"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x04"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x04""],""state"":15}]"
transparent|integer_mod16--letters16|predecessor->successor,transparent,true,true,16,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15]",12,true,true,"[{""correct"":16,""domain"":""integer_mod16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""letters16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""letters16"",""operation"":""successor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":38.211039242964944,""D2->D1"":30.60167825228382},""eligible"":true,""mapped_state"":5,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x00"",""P3CC001|confirmation|integer_mod16|successor|transparent|x00"",""P3CC001|confirmation|letters16|predecessor|transparent|x05"",""P3CC001|confirmation|letters16|successor|transparent|x05"",""P3CC001|confirmation|letters16|predecessor|transparent|x00"",""P3CC001|confirmation|letters16|successor|transparent|x00"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x05"",""P3CC001|confirmation|integer_mod16|successor|transparent|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":38.26578068735898,""D2->D1"":35.84390544895086},""eligible"":true,""mapped_state"":6,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x01"",""P3CC001|confirmation|integer_mod16|successor|transparent|x01"",""P3CC001|confirmation|letters16|predecessor|transparent|x06"",""P3CC001|confirmation|letters16|successor|transparent|x06"",""P3CC001|confirmation|letters16|predecessor|transparent|x01"",""P3CC001|confirmation|letters16|successor|transparent|x01"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x06"",""P3CC001|confirmation|integer_mod16|successor|transparent|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":42.04712724807723,""D2->D1"":34.531304955522046},""eligible"":true,""mapped_state"":7,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x02"",""P3CC001|confirmation|integer_mod16|successor|transparent|x02"",""P3CC001|confirmation|letters16|predecessor|transparent|x07"",""P3CC001|confirmation|letters16|successor|transparent|x07"",""P3CC001|confirmation|letters16|predecessor|transparent|x02"",""P3CC001|confirmation|letters16|successor|transparent|x02"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x07"",""P3CC001|confirmation|integer_mod16|successor|transparent|x07""],""state"":2},{""direction_denominators"":{""D1->D2"":35.00077533736294,""D2->D1"":28.15646171615299},""eligible"":true,""mapped_state"":8,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x03"",""P3CC001|confirmation|integer_mod16|successor|transparent|x03"",""P3CC001|confirmation|letters16|predecessor|transparent|x08"",""P3CC001|confirmation|letters16|successor|transparent|x08"",""P3CC001|confirmation|letters16|predecessor|transparent|x03"",""P3CC001|confirmation|letters16|successor|transparent|x03"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x08"",""P3CC001|confirmation|integer_mod16|successor|transparent|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":32.312720497849114,""D2->D1"":35.39891639207781},""eligible"":true,""mapped_state"":9,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x04"",""P3CC001|confirmation|integer_mod16|successor|transparent|x04"",""P3CC001|confirmation|letters16|predecessor|transparent|x09"",""P3CC001|confirmation|letters16|successor|transparent|x09"",""P3CC001|confirmation|letters16|predecessor|transparent|x04"",""P3CC001|confirmation|letters16|successor|transparent|x04"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x09"",""P3CC001|confirmation|integer_mod16|successor|transparent|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":22.18750161368098,""D2->D1"":33.87881089298753},""eligible"":true,""mapped_state"":10,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x05"",""P3CC001|confirmation|integer_mod16|successor|transparent|x05"",""P3CC001|confirmation|letters16|predecessor|transparent|x10"",""P3CC001|confirmation|letters16|successor|transparent|x10"",""P3CC001|confirmation|letters16|predecessor|transparent|x05"",""P3CC001|confirmation|letters16|successor|transparent|x05"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x10"",""P3CC001|confirmation|integer_mod16|successor|transparent|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":23.04691059619654,""D2->D1"":41.0781785647705},""eligible"":true,""mapped_state"":11,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x06"",""P3CC001|confirmation|integer_mod16|successor|transparent|x06"",""P3CC001|confirmation|letters16|predecessor|transparent|x11"",""P3CC001|confirmation|letters16|successor|transparent|x11"",""P3CC001|confirmation|letters16|predecessor|transparent|x06"",""P3CC001|confirmation|letters16|successor|transparent|x06"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x11"",""P3CC001|confirmation|integer_mod16|successor|transparent|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":33.13419546798514,""D2->D1"":43.08279982617387},""eligible"":true,""mapped_state"":12,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x07"",""P3CC001|confirmation|integer_mod16|successor|transparent|x07"",""P3CC001|confirmation|letters16|predecessor|transparent|x12"",""P3CC001|confirmation|letters16|successor|transparent|x12"",""P3CC001|confirmation|letters16|predecessor|transparent|x07"",""P3CC001|confirmation|letters16|successor|transparent|x07"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x12"",""P3CC001|confirmation|integer_mod16|successor|transparent|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":22.84375346701563,""D2->D1"":39.9290892343015},""eligible"":true,""mapped_state"":13,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x08"",""P3CC001|confirmation|integer_mod16|successor|transparent|x08"",""P3CC001|confirmation|letters16|predecessor|transparent|x13"",""P3CC001|confirmation|letters16|successor|transparent|x13"",""P3CC001|confirmation|letters16|predecessor|transparent|x08"",""P3CC001|confirmation|letters16|successor|transparent|x08"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x13"",""P3CC001|confirmation|integer_mod16|successor|transparent|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":26.273453617161067,""D2->D1"":34.30675938899367},""eligible"":true,""mapped_state"":14,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x09"",""P3CC001|confirmation|integer_mod16|successor|transparent|x09"",""P3CC001|confirmation|letters16|predecessor|transparent|x14"",""P3CC001|confirmation|letters16|successor|transparent|x14"",""P3CC001|confirmation|letters16|predecessor|transparent|x09"",""P3CC001|confirmation|letters16|successor|transparent|x09"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x14"",""P3CC001|confirmation|integer_mod16|successor|transparent|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":31.085939713055268,""D2->D1"":28.59090452712553},""eligible"":true,""mapped_state"":15,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x10"",""P3CC001|confirmation|integer_mod16|successor|transparent|x10"",""P3CC001|confirmation|letters16|predecessor|transparent|x15"",""P3CC001|confirmation|letters16|successor|transparent|x15"",""P3CC001|confirmation|letters16|predecessor|transparent|x10"",""P3CC001|confirmation|letters16|successor|transparent|x10"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x15"",""P3CC001|confirmation|integer_mod16|successor|transparent|x15""],""state"":10},{""direction_denominators"":{""D1->D2"":37.69050169069851,""D2->D1"":33.82812638372707},""eligible"":true,""mapped_state"":0,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x11"",""P3CC001|confirmation|integer_mod16|successor|transparent|x11"",""P3CC001|confirmation|letters16|predecessor|transparent|x00"",""P3CC001|confirmation|letters16|successor|transparent|x00"",""P3CC001|confirmation|letters16|predecessor|transparent|x11"",""P3CC001|confirmation|letters16|successor|transparent|x11"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x00"",""P3CC001|confirmation|integer_mod16|successor|transparent|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":33.59404504300255,""D2->D1"":28.382847547734855},""eligible"":true,""mapped_state"":1,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x12"",""P3CC001|confirmation|integer_mod16|successor|transparent|x12"",""P3CC001|confirmation|letters16|predecessor|transparent|x01"",""P3CC001|confirmation|letters16|successor|transparent|x01"",""P3CC001|confirmation|letters16|predecessor|transparent|x12"",""P3CC001|confirmation|letters16|successor|transparent|x12"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x01"",""P3CC001|confirmation|integer_mod16|successor|transparent|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":37.48452889930013,""D2->D1"":23.98474281631934},""eligible"":true,""mapped_state"":2,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x13"",""P3CC001|confirmation|integer_mod16|successor|transparent|x13"",""P3CC001|confirmation|letters16|predecessor|transparent|x02"",""P3CC001|confirmation|letters16|successor|transparent|x02"",""P3CC001|confirmation|letters16|predecessor|transparent|x13"",""P3CC001|confirmation|letters16|successor|transparent|x13"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x02"",""P3CC001|confirmation|integer_mod16|successor|transparent|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":40.73487902127408,""D2->D1"":29.312558293411712},""eligible"":true,""mapped_state"":3,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x14"",""P3CC001|confirmation|integer_mod16|successor|transparent|x14"",""P3CC001|confirmation|letters16|predecessor|transparent|x03"",""P3CC001|confirmation|letters16|successor|transparent|x03"",""P3CC001|confirmation|letters16|predecessor|transparent|x14"",""P3CC001|confirmation|letters16|successor|transparent|x14"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x03"",""P3CC001|confirmation|integer_mod16|successor|transparent|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":37.73445594313307,""D2->D1"":31.727285385201867},""eligible"":true,""mapped_state"":4,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|predecessor|transparent|x15"",""P3CC001|confirmation|integer_mod16|successor|transparent|x15"",""P3CC001|confirmation|letters16|predecessor|transparent|x04"",""P3CC001|confirmation|letters16|successor|transparent|x04"",""P3CC001|confirmation|letters16|predecessor|transparent|x15"",""P3CC001|confirmation|letters16|successor|transparent|x15"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x04"",""P3CC001|confirmation|integer_mod16|successor|transparent|x04""],""state"":15}]"
transparent|integer_mod16--letters16|reflection->predecessor,transparent,true,false,0,[],12,false,false,"[{""correct"":16,""domain"":""integer_mod16"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":2,""domain"":""letters16"",""operation"":""reflection"",""passed"":false,""total"":16},{""correct"":16,""domain"":""letters16"",""operation"":""predecessor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":22.710943875514204,""D2->D1"":47.938284874010606},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x00"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x00"",""P3CC001|confirmation|letters16|reflection|transparent|x05"",""P3CC001|confirmation|letters16|predecessor|transparent|x05"",""P3CC001|confirmation|letters16|reflection|transparent|x00"",""P3CC001|confirmation|letters16|predecessor|transparent|x00"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x05"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":21.734484910975425,""D2->D1"":39.4062930345749},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x01"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x01"",""P3CC001|confirmation|letters16|reflection|transparent|x06"",""P3CC001|confirmation|letters16|predecessor|transparent|x06"",""P3CC001|confirmation|letters16|reflection|transparent|x01"",""P3CC001|confirmation|letters16|predecessor|transparent|x01"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x06"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":18.14867878079167,""D2->D1"":39.023452281971004},""eligible"":false,""mapped_state"":7,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x07""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x02"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x02"",""P3CC001|confirmation|letters16|reflection|transparent|x07"",""P3CC001|confirmation|letters16|predecessor|transparent|x07"",""P3CC001|confirmation|letters16|reflection|transparent|x02"",""P3CC001|confirmation|letters16|predecessor|transparent|x02"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x07"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x07""],""state"":2},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":3},{""direction_denominators"":{""D1->D2"":8.453118046512827,""D2->D1"":36.81250739488314},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x04"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x04"",""P3CC001|confirmation|letters16|reflection|transparent|x09"",""P3CC001|confirmation|letters16|predecessor|transparent|x09"",""P3CC001|confirmation|letters16|reflection|transparent|x04"",""P3CC001|confirmation|letters16|predecessor|transparent|x04"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x09"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":15.718734089867212,""D2->D1"":36.70313978235845},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x05"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x05"",""P3CC001|confirmation|letters16|reflection|transparent|x10"",""P3CC001|confirmation|letters16|predecessor|transparent|x10"",""P3CC001|confirmation|letters16|reflection|transparent|x05"",""P3CC001|confirmation|letters16|predecessor|transparent|x05"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x10"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":12.812477182596922,""D2->D1"":43.2279260164114},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x06"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x06"",""P3CC001|confirmation|letters16|reflection|transparent|x11"",""P3CC001|confirmation|letters16|predecessor|transparent|x11"",""P3CC001|confirmation|letters16|reflection|transparent|x06"",""P3CC001|confirmation|letters16|predecessor|transparent|x06"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x11"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":13.6718626232323,""D2->D1"":36.972416879632874},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x07"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x07"",""P3CC001|confirmation|letters16|reflection|transparent|x12"",""P3CC001|confirmation|letters16|predecessor|transparent|x12"",""P3CC001|confirmation|letters16|reflection|transparent|x07"",""P3CC001|confirmation|letters16|predecessor|transparent|x07"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x12"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":6.875002034008503,""D2->D1"":29.578623775963933},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x08"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x08"",""P3CC001|confirmation|letters16|reflection|transparent|x13"",""P3CC001|confirmation|letters16|predecessor|transparent|x13"",""P3CC001|confirmation|letters16|reflection|transparent|x08"",""P3CC001|confirmation|letters16|predecessor|transparent|x08"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x13"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":9.804667138960212,""D2->D1"":49.60155992383807},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x09"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x09"",""P3CC001|confirmation|letters16|reflection|transparent|x14"",""P3CC001|confirmation|letters16|predecessor|transparent|x14"",""P3CC001|confirmation|letters16|reflection|transparent|x09"",""P3CC001|confirmation|letters16|predecessor|transparent|x09"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x14"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":20.15624512732029,""D2->D1"":23.336686767898755},""eligible"":false,""mapped_state"":15,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x10"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x10"",""P3CC001|confirmation|letters16|reflection|transparent|x15"",""P3CC001|confirmation|letters16|predecessor|transparent|x15"",""P3CC001|confirmation|letters16|reflection|transparent|x10"",""P3CC001|confirmation|letters16|predecessor|transparent|x10"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x15"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x15""],""state"":10},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":11},{""direction_denominators"":{""D1->D2"":25.766512036323547,""D2->D1"":38.890109419898636},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x12"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x12"",""P3CC001|confirmation|letters16|reflection|transparent|x01"",""P3CC001|confirmation|letters16|predecessor|transparent|x01"",""P3CC001|confirmation|letters16|reflection|transparent|x12"",""P3CC001|confirmation|letters16|predecessor|transparent|x12"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x01"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":26.601557016469087,""D2->D1"":62.02637570705156},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x13"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x13"",""P3CC001|confirmation|letters16|reflection|transparent|x02"",""P3CC001|confirmation|letters16|predecessor|transparent|x02"",""P3CC001|confirmation|letters16|reflection|transparent|x13"",""P3CC001|confirmation|letters16|predecessor|transparent|x13"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x02"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":25.156241659737134,""D2->D1"":30.908964157149057},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x14"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x14"",""P3CC001|confirmation|letters16|reflection|transparent|x03"",""P3CC001|confirmation|letters16|predecessor|transparent|x03"",""P3CC001|confirmation|letters16|reflection|transparent|x14"",""P3CC001|confirmation|letters16|predecessor|transparent|x14"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x03"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":23.007820129410902,""D2->D1"":39.85473155981617},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x04""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x15"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x15"",""P3CC001|confirmation|letters16|reflection|transparent|x04"",""P3CC001|confirmation|letters16|predecessor|transparent|x04"",""P3CC001|confirmation|letters16|reflection|transparent|x15"",""P3CC001|confirmation|letters16|predecessor|transparent|x15"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x04"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x04""],""state"":15}]"
transparent|integer_mod16--letters16|reflection->successor,transparent,true,false,0,[],12,false,false,"[{""correct"":16,""domain"":""integer_mod16"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":2,""domain"":""letters16"",""operation"":""reflection"",""passed"":false,""total"":16},{""correct"":16,""domain"":""letters16"",""operation"":""successor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":27.21874189378741,""D2->D1"":39.954858183885335},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x00"",""P3CC001|confirmation|integer_mod16|successor|transparent|x00"",""P3CC001|confirmation|letters16|reflection|transparent|x05"",""P3CC001|confirmation|letters16|successor|transparent|x05"",""P3CC001|confirmation|letters16|reflection|transparent|x00"",""P3CC001|confirmation|letters16|successor|transparent|x00"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x05"",""P3CC001|confirmation|integer_mod16|successor|transparent|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":22.15624475480763,""D2->D1"":37.695337653188744},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x01"",""P3CC001|confirmation|integer_mod16|successor|transparent|x01"",""P3CC001|confirmation|letters16|reflection|transparent|x06"",""P3CC001|confirmation|letters16|successor|transparent|x06"",""P3CC001|confirmation|letters16|reflection|transparent|x01"",""P3CC001|confirmation|letters16|successor|transparent|x01"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x06"",""P3CC001|confirmation|integer_mod16|successor|transparent|x06""],""state"":1},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":2},{""direction_denominators"":{""D1->D2"":17.92187201978777,""D2->D1"":35.04708850422867},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x08""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x03"",""P3CC001|confirmation|integer_mod16|successor|transparent|x03"",""P3CC001|confirmation|letters16|reflection|transparent|x08"",""P3CC001|confirmation|letters16|successor|transparent|x08"",""P3CC001|confirmation|letters16|reflection|transparent|x03"",""P3CC001|confirmation|letters16|successor|transparent|x03"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x08"",""P3CC001|confirmation|integer_mod16|successor|transparent|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":18.593749523174665,""D2->D1"":42.62179222492705},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x04"",""P3CC001|confirmation|integer_mod16|successor|transparent|x04"",""P3CC001|confirmation|letters16|reflection|transparent|x09"",""P3CC001|confirmation|letters16|successor|transparent|x09"",""P3CC001|confirmation|letters16|reflection|transparent|x04"",""P3CC001|confirmation|letters16|successor|transparent|x04"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x09"",""P3CC001|confirmation|integer_mod16|successor|transparent|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":17.42966687684111,""D2->D1"":43.49880410244714},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x05"",""P3CC001|confirmation|integer_mod16|successor|transparent|x05"",""P3CC001|confirmation|letters16|reflection|transparent|x10"",""P3CC001|confirmation|letters16|successor|transparent|x10"",""P3CC001|confirmation|letters16|reflection|transparent|x05"",""P3CC001|confirmation|letters16|successor|transparent|x05"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x10"",""P3CC001|confirmation|integer_mod16|successor|transparent|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":15.624987007235177,""D2->D1"":41.680831829250565},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x06"",""P3CC001|confirmation|integer_mod16|successor|transparent|x06"",""P3CC001|confirmation|letters16|reflection|transparent|x11"",""P3CC001|confirmation|letters16|successor|transparent|x11"",""P3CC001|confirmation|letters16|reflection|transparent|x06"",""P3CC001|confirmation|letters16|successor|transparent|x06"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x11"",""P3CC001|confirmation|integer_mod16|successor|transparent|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":14.874995470065642,""D2->D1"":27.59613958270529},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x07"",""P3CC001|confirmation|integer_mod16|successor|transparent|x07"",""P3CC001|confirmation|letters16|reflection|transparent|x12"",""P3CC001|confirmation|letters16|successor|transparent|x12"",""P3CC001|confirmation|letters16|reflection|transparent|x07"",""P3CC001|confirmation|letters16|successor|transparent|x07"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x12"",""P3CC001|confirmation|integer_mod16|successor|transparent|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":14.898433807007677,""D2->D1"":28.317289758022525},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x08"",""P3CC001|confirmation|integer_mod16|successor|transparent|x08"",""P3CC001|confirmation|letters16|reflection|transparent|x13"",""P3CC001|confirmation|letters16|successor|transparent|x13"",""P3CC001|confirmation|letters16|reflection|transparent|x08"",""P3CC001|confirmation|letters16|successor|transparent|x08"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x13"",""P3CC001|confirmation|integer_mod16|successor|transparent|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":10.367164671579303,""D2->D1"":32.28019793331623},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x09"",""P3CC001|confirmation|integer_mod16|successor|transparent|x09"",""P3CC001|confirmation|letters16|reflection|transparent|x14"",""P3CC001|confirmation|letters16|successor|transparent|x14"",""P3CC001|confirmation|letters16|reflection|transparent|x09"",""P3CC001|confirmation|letters16|successor|transparent|x09"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x14"",""P3CC001|confirmation|integer_mod16|successor|transparent|x14""],""state"":9},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":10},{""direction_denominators"":{""D1->D2"":31.390639565586753,""D2->D1"":52.28027272519466},""eligible"":false,""mapped_state"":0,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x11"",""P3CC001|confirmation|integer_mod16|successor|transparent|x11"",""P3CC001|confirmation|letters16|reflection|transparent|x00"",""P3CC001|confirmation|letters16|successor|transparent|x00"",""P3CC001|confirmation|letters16|reflection|transparent|x11"",""P3CC001|confirmation|letters16|successor|transparent|x11"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x00"",""P3CC001|confirmation|integer_mod16|successor|transparent|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":35.101569890986866,""D2->D1"":42.27718055262403},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x12"",""P3CC001|confirmation|integer_mod16|successor|transparent|x12"",""P3CC001|confirmation|letters16|reflection|transparent|x01"",""P3CC001|confirmation|letters16|successor|transparent|x01"",""P3CC001|confirmation|letters16|reflection|transparent|x12"",""P3CC001|confirmation|letters16|successor|transparent|x12"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x01"",""P3CC001|confirmation|integer_mod16|successor|transparent|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":30.53906071187157,""D2->D1"":30.385604858458464},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x13"",""P3CC001|confirmation|integer_mod16|successor|transparent|x13"",""P3CC001|confirmation|letters16|reflection|transparent|x02"",""P3CC001|confirmation|letters16|successor|transparent|x02"",""P3CC001|confirmation|letters16|reflection|transparent|x13"",""P3CC001|confirmation|letters16|successor|transparent|x13"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x02"",""P3CC001|confirmation|integer_mod16|successor|transparent|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":33.13280987740609,""D2->D1"":35.23483812813083},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x14"",""P3CC001|confirmation|integer_mod16|successor|transparent|x14"",""P3CC001|confirmation|letters16|reflection|transparent|x03"",""P3CC001|confirmation|letters16|successor|transparent|x03"",""P3CC001|confirmation|letters16|reflection|transparent|x14"",""P3CC001|confirmation|letters16|successor|transparent|x14"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x03"",""P3CC001|confirmation|integer_mod16|successor|transparent|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":32.3593920469375,""D2->D1"":46.46970796587084},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x04""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|reflection|transparent|x15"",""P3CC001|confirmation|integer_mod16|successor|transparent|x15"",""P3CC001|confirmation|letters16|reflection|transparent|x04"",""P3CC001|confirmation|letters16|successor|transparent|x04"",""P3CC001|confirmation|letters16|reflection|transparent|x15"",""P3CC001|confirmation|letters16|successor|transparent|x15"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x04"",""P3CC001|confirmation|integer_mod16|successor|transparent|x04""],""state"":15}]"
transparent|integer_mod16--letters16|successor->predecessor,transparent,true,true,16,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15]",12,true,true,"[{""correct"":16,""domain"":""integer_mod16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""predecessor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""letters16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""letters16"",""operation"":""predecessor"",""passed"":true,""total"":16}]","[{""direction_denominators"":{""D1->D2"":38.211039242964944,""D2->D1"":30.60167825228382},""eligible"":true,""mapped_state"":5,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x00"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x00"",""P3CC001|confirmation|letters16|successor|transparent|x05"",""P3CC001|confirmation|letters16|predecessor|transparent|x05"",""P3CC001|confirmation|letters16|successor|transparent|x00"",""P3CC001|confirmation|letters16|predecessor|transparent|x00"",""P3CC001|confirmation|integer_mod16|successor|transparent|x05"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":38.26578068735898,""D2->D1"":35.84390544895086},""eligible"":true,""mapped_state"":6,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x01"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x01"",""P3CC001|confirmation|letters16|successor|transparent|x06"",""P3CC001|confirmation|letters16|predecessor|transparent|x06"",""P3CC001|confirmation|letters16|successor|transparent|x01"",""P3CC001|confirmation|letters16|predecessor|transparent|x01"",""P3CC001|confirmation|integer_mod16|successor|transparent|x06"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x06""],""state"":1},{""direction_denominators"":{""D1->D2"":42.04712724807723,""D2->D1"":34.531304955522046},""eligible"":true,""mapped_state"":7,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x02"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x02"",""P3CC001|confirmation|letters16|successor|transparent|x07"",""P3CC001|confirmation|letters16|predecessor|transparent|x07"",""P3CC001|confirmation|letters16|successor|transparent|x02"",""P3CC001|confirmation|letters16|predecessor|transparent|x02"",""P3CC001|confirmation|integer_mod16|successor|transparent|x07"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x07""],""state"":2},{""direction_denominators"":{""D1->D2"":35.00077533736294,""D2->D1"":28.15646171615299},""eligible"":true,""mapped_state"":8,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x03"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x03"",""P3CC001|confirmation|letters16|successor|transparent|x08"",""P3CC001|confirmation|letters16|predecessor|transparent|x08"",""P3CC001|confirmation|letters16|successor|transparent|x03"",""P3CC001|confirmation|letters16|predecessor|transparent|x03"",""P3CC001|confirmation|integer_mod16|successor|transparent|x08"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":32.312720497849114,""D2->D1"":35.39891639207781},""eligible"":true,""mapped_state"":9,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x04"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x04"",""P3CC001|confirmation|letters16|successor|transparent|x09"",""P3CC001|confirmation|letters16|predecessor|transparent|x09"",""P3CC001|confirmation|letters16|successor|transparent|x04"",""P3CC001|confirmation|letters16|predecessor|transparent|x04"",""P3CC001|confirmation|integer_mod16|successor|transparent|x09"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":22.18750161368098,""D2->D1"":33.87881089298753},""eligible"":true,""mapped_state"":10,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x05"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x05"",""P3CC001|confirmation|letters16|successor|transparent|x10"",""P3CC001|confirmation|letters16|predecessor|transparent|x10"",""P3CC001|confirmation|letters16|successor|transparent|x05"",""P3CC001|confirmation|letters16|predecessor|transparent|x05"",""P3CC001|confirmation|integer_mod16|successor|transparent|x10"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":23.04691059619654,""D2->D1"":41.0781785647705},""eligible"":true,""mapped_state"":11,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x06"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x06"",""P3CC001|confirmation|letters16|successor|transparent|x11"",""P3CC001|confirmation|letters16|predecessor|transparent|x11"",""P3CC001|confirmation|letters16|successor|transparent|x06"",""P3CC001|confirmation|letters16|predecessor|transparent|x06"",""P3CC001|confirmation|integer_mod16|successor|transparent|x11"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":33.13419546798514,""D2->D1"":43.08279982617387},""eligible"":true,""mapped_state"":12,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x07"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x07"",""P3CC001|confirmation|letters16|successor|transparent|x12"",""P3CC001|confirmation|letters16|predecessor|transparent|x12"",""P3CC001|confirmation|letters16|successor|transparent|x07"",""P3CC001|confirmation|letters16|predecessor|transparent|x07"",""P3CC001|confirmation|integer_mod16|successor|transparent|x12"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":22.84375346701563,""D2->D1"":39.9290892343015},""eligible"":true,""mapped_state"":13,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x08"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x08"",""P3CC001|confirmation|letters16|successor|transparent|x13"",""P3CC001|confirmation|letters16|predecessor|transparent|x13"",""P3CC001|confirmation|letters16|successor|transparent|x08"",""P3CC001|confirmation|letters16|predecessor|transparent|x08"",""P3CC001|confirmation|integer_mod16|successor|transparent|x13"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":26.273453617161067,""D2->D1"":34.30675938899367},""eligible"":true,""mapped_state"":14,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x09"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x09"",""P3CC001|confirmation|letters16|successor|transparent|x14"",""P3CC001|confirmation|letters16|predecessor|transparent|x14"",""P3CC001|confirmation|letters16|successor|transparent|x09"",""P3CC001|confirmation|letters16|predecessor|transparent|x09"",""P3CC001|confirmation|integer_mod16|successor|transparent|x14"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x14""],""state"":9},{""direction_denominators"":{""D1->D2"":31.085939713055268,""D2->D1"":28.59090452712553},""eligible"":true,""mapped_state"":15,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x10"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x10"",""P3CC001|confirmation|letters16|successor|transparent|x15"",""P3CC001|confirmation|letters16|predecessor|transparent|x15"",""P3CC001|confirmation|letters16|successor|transparent|x10"",""P3CC001|confirmation|letters16|predecessor|transparent|x10"",""P3CC001|confirmation|integer_mod16|successor|transparent|x15"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x15""],""state"":10},{""direction_denominators"":{""D1->D2"":37.69050169069851,""D2->D1"":33.82812638372707},""eligible"":true,""mapped_state"":0,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x11"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x11"",""P3CC001|confirmation|letters16|successor|transparent|x00"",""P3CC001|confirmation|letters16|predecessor|transparent|x00"",""P3CC001|confirmation|letters16|successor|transparent|x11"",""P3CC001|confirmation|letters16|predecessor|transparent|x11"",""P3CC001|confirmation|integer_mod16|successor|transparent|x00"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":33.59404504300255,""D2->D1"":28.382847547734855},""eligible"":true,""mapped_state"":1,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x12"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x12"",""P3CC001|confirmation|letters16|successor|transparent|x01"",""P3CC001|confirmation|letters16|predecessor|transparent|x01"",""P3CC001|confirmation|letters16|successor|transparent|x12"",""P3CC001|confirmation|letters16|predecessor|transparent|x12"",""P3CC001|confirmation|integer_mod16|successor|transparent|x01"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":37.48452889930013,""D2->D1"":23.98474281631934},""eligible"":true,""mapped_state"":2,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x13"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x13"",""P3CC001|confirmation|letters16|successor|transparent|x02"",""P3CC001|confirmation|letters16|predecessor|transparent|x02"",""P3CC001|confirmation|letters16|successor|transparent|x13"",""P3CC001|confirmation|letters16|predecessor|transparent|x13"",""P3CC001|confirmation|integer_mod16|successor|transparent|x02"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":40.73487902127408,""D2->D1"":29.312558293411712},""eligible"":true,""mapped_state"":3,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x14"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x14"",""P3CC001|confirmation|letters16|successor|transparent|x03"",""P3CC001|confirmation|letters16|predecessor|transparent|x03"",""P3CC001|confirmation|letters16|successor|transparent|x14"",""P3CC001|confirmation|letters16|predecessor|transparent|x14"",""P3CC001|confirmation|integer_mod16|successor|transparent|x03"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":37.73445594313307,""D2->D1"":31.727285385201867},""eligible"":true,""mapped_state"":4,""reasons"":[],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x15"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x15"",""P3CC001|confirmation|letters16|successor|transparent|x04"",""P3CC001|confirmation|letters16|predecessor|transparent|x04"",""P3CC001|confirmation|letters16|successor|transparent|x15"",""P3CC001|confirmation|letters16|predecessor|transparent|x15"",""P3CC001|confirmation|integer_mod16|successor|transparent|x04"",""P3CC001|confirmation|integer_mod16|predecessor|transparent|x04""],""state"":15}]"
transparent|integer_mod16--letters16|successor->reflection,transparent,true,false,0,[],12,false,false,"[{""correct"":16,""domain"":""integer_mod16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":16,""domain"":""integer_mod16"",""operation"":""reflection"",""passed"":true,""total"":16},{""correct"":16,""domain"":""letters16"",""operation"":""successor"",""passed"":true,""total"":16},{""correct"":2,""domain"":""letters16"",""operation"":""reflection"",""passed"":false,""total"":16}]","[{""direction_denominators"":{""D1->D2"":27.21874189378741,""D2->D1"":39.954858183885335},""eligible"":false,""mapped_state"":5,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x05""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x00"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x00"",""P3CC001|confirmation|letters16|successor|transparent|x05"",""P3CC001|confirmation|letters16|reflection|transparent|x05"",""P3CC001|confirmation|letters16|successor|transparent|x00"",""P3CC001|confirmation|letters16|reflection|transparent|x00"",""P3CC001|confirmation|integer_mod16|successor|transparent|x05"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x05""],""state"":0},{""direction_denominators"":{""D1->D2"":22.15624475480763,""D2->D1"":37.695337653188744},""eligible"":false,""mapped_state"":6,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x06""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x01"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x01"",""P3CC001|confirmation|letters16|successor|transparent|x06"",""P3CC001|confirmation|letters16|reflection|transparent|x06"",""P3CC001|confirmation|letters16|successor|transparent|x01"",""P3CC001|confirmation|letters16|reflection|transparent|x01"",""P3CC001|confirmation|integer_mod16|successor|transparent|x06"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x06""],""state"":1},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":2},{""direction_denominators"":{""D1->D2"":17.92187201978777,""D2->D1"":35.04708850422867},""eligible"":false,""mapped_state"":8,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x08""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x03"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x03"",""P3CC001|confirmation|letters16|successor|transparent|x08"",""P3CC001|confirmation|letters16|reflection|transparent|x08"",""P3CC001|confirmation|letters16|successor|transparent|x03"",""P3CC001|confirmation|letters16|reflection|transparent|x03"",""P3CC001|confirmation|integer_mod16|successor|transparent|x08"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x08""],""state"":3},{""direction_denominators"":{""D1->D2"":18.593749523174665,""D2->D1"":42.62179222492705},""eligible"":false,""mapped_state"":9,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x04"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x09""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x04"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x04"",""P3CC001|confirmation|letters16|successor|transparent|x09"",""P3CC001|confirmation|letters16|reflection|transparent|x09"",""P3CC001|confirmation|letters16|successor|transparent|x04"",""P3CC001|confirmation|letters16|reflection|transparent|x04"",""P3CC001|confirmation|integer_mod16|successor|transparent|x09"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x09""],""state"":4},{""direction_denominators"":{""D1->D2"":17.42966687684111,""D2->D1"":43.49880410244714},""eligible"":false,""mapped_state"":10,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x05"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x10""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x05"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x05"",""P3CC001|confirmation|letters16|successor|transparent|x10"",""P3CC001|confirmation|letters16|reflection|transparent|x10"",""P3CC001|confirmation|letters16|successor|transparent|x05"",""P3CC001|confirmation|letters16|reflection|transparent|x05"",""P3CC001|confirmation|integer_mod16|successor|transparent|x10"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x10""],""state"":5},{""direction_denominators"":{""D1->D2"":15.624987007235177,""D2->D1"":41.680831829250565},""eligible"":false,""mapped_state"":11,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x06"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x06"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x06"",""P3CC001|confirmation|letters16|successor|transparent|x11"",""P3CC001|confirmation|letters16|reflection|transparent|x11"",""P3CC001|confirmation|letters16|successor|transparent|x06"",""P3CC001|confirmation|letters16|reflection|transparent|x06"",""P3CC001|confirmation|integer_mod16|successor|transparent|x11"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x11""],""state"":6},{""direction_denominators"":{""D1->D2"":14.874995470065642,""D2->D1"":27.59613958270529},""eligible"":false,""mapped_state"":12,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x07"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x07"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x07"",""P3CC001|confirmation|letters16|successor|transparent|x12"",""P3CC001|confirmation|letters16|reflection|transparent|x12"",""P3CC001|confirmation|letters16|successor|transparent|x07"",""P3CC001|confirmation|letters16|reflection|transparent|x07"",""P3CC001|confirmation|integer_mod16|successor|transparent|x12"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x12""],""state"":7},{""direction_denominators"":{""D1->D2"":14.898433807007677,""D2->D1"":28.317289758022525},""eligible"":false,""mapped_state"":13,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x08"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x08"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x08"",""P3CC001|confirmation|letters16|successor|transparent|x13"",""P3CC001|confirmation|letters16|reflection|transparent|x13"",""P3CC001|confirmation|letters16|successor|transparent|x08"",""P3CC001|confirmation|letters16|reflection|transparent|x08"",""P3CC001|confirmation|integer_mod16|successor|transparent|x13"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x13""],""state"":8},{""direction_denominators"":{""D1->D2"":10.367164671579303,""D2->D1"":32.28019793331623},""eligible"":false,""mapped_state"":14,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x09"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x09"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x09"",""P3CC001|confirmation|letters16|successor|transparent|x14"",""P3CC001|confirmation|letters16|reflection|transparent|x14"",""P3CC001|confirmation|letters16|successor|transparent|x09"",""P3CC001|confirmation|letters16|reflection|transparent|x09"",""P3CC001|confirmation|integer_mod16|successor|transparent|x14"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x14""],""state"":9},{""eligible"":false,""reasons"":[""recipient_operation_output_collision""],""state"":10},{""direction_denominators"":{""D1->D2"":31.390639565586753,""D2->D1"":52.28027272519466},""eligible"":false,""mapped_state"":0,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x11""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x11"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x11"",""P3CC001|confirmation|letters16|successor|transparent|x00"",""P3CC001|confirmation|letters16|reflection|transparent|x00"",""P3CC001|confirmation|letters16|successor|transparent|x11"",""P3CC001|confirmation|letters16|reflection|transparent|x11"",""P3CC001|confirmation|integer_mod16|successor|transparent|x00"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x00""],""state"":11},{""direction_denominators"":{""D1->D2"":35.101569890986866,""D2->D1"":42.27718055262403},""eligible"":false,""mapped_state"":1,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x01"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x12""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x12"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x12"",""P3CC001|confirmation|letters16|successor|transparent|x01"",""P3CC001|confirmation|letters16|reflection|transparent|x01"",""P3CC001|confirmation|letters16|successor|transparent|x12"",""P3CC001|confirmation|letters16|reflection|transparent|x12"",""P3CC001|confirmation|integer_mod16|successor|transparent|x01"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x01""],""state"":12},{""direction_denominators"":{""D1->D2"":30.53906071187157,""D2->D1"":30.385604858458464},""eligible"":false,""mapped_state"":2,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x02"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x13""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x13"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x13"",""P3CC001|confirmation|letters16|successor|transparent|x02"",""P3CC001|confirmation|letters16|reflection|transparent|x02"",""P3CC001|confirmation|letters16|successor|transparent|x13"",""P3CC001|confirmation|letters16|reflection|transparent|x13"",""P3CC001|confirmation|integer_mod16|successor|transparent|x02"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x02""],""state"":13},{""direction_denominators"":{""D1->D2"":33.13280987740609,""D2->D1"":35.23483812813083},""eligible"":false,""mapped_state"":3,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x03"",""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x14""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x14"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x14"",""P3CC001|confirmation|letters16|successor|transparent|x03"",""P3CC001|confirmation|letters16|reflection|transparent|x03"",""P3CC001|confirmation|letters16|successor|transparent|x14"",""P3CC001|confirmation|letters16|reflection|transparent|x14"",""P3CC001|confirmation|integer_mod16|successor|transparent|x03"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x03""],""state"":14},{""direction_denominators"":{""D1->D2"":32.3593920469375,""D2->D1"":46.46970796587084},""eligible"":false,""mapped_state"":4,""reasons"":[""clean_incorrect:P3CC001|confirmation|letters16|reflection|transparent|x04""],""required_clean_sample_ids"":[""P3CC001|confirmation|integer_mod16|successor|transparent|x15"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x15"",""P3CC001|confirmation|letters16|successor|transparent|x04"",""P3CC001|confirmation|letters16|reflection|transparent|x04"",""P3CC001|confirmation|letters16|successor|transparent|x15"",""P3CC001|confirmation|letters16|reflection|transparent|x15"",""P3CC001|confirmation|integer_mod16|successor|transparent|x04"",""P3CC001|confirmation|integer_mod16|reflection|transparent|x04""],""state"":15}]"


==> anc/supplement_s3_bucket_roster.csv <==
candidate_id,direction,layer,state,mapped_state,row_count,real_count,shuffled_operation_count,matched_random_count,zero_delta_count,identity_patch_count,inline_self_replacement_count,cached_self_replacement_count,matched_random_replicate_ids,real_dM_mean,real_recovery_mean,matched_random_dM_mean,matched_random_recovery_mean,shuffled_dM_mean,shuffled_recovery_mean,control_summaries_json
relational|binary4--integer_mod16|reflection->successor,D1->D2,20,0,5,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",10.992241824144003,0.2398881665889291,1.540024032454511,0.03360857116852694,0.39063072199132876,0.008524893212045652,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.000025026452931,""dM_mean"":1.540024032454511,""dM_min"":-1.6484333274884193,""recovery_max"":0.13094098784490393,""recovery_mean"":0.03360857116852694,""recovery_min"":-0.03597443133089721,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":10.992241824144003,""dM_mean"":10.992241824144003,""dM_min"":10.992241824144003,""recovery_max"":0.2398881665889291,""recovery_mean"":0.2398881665889291,""recovery_min"":0.2398881665889291},""shuffled_operation"":{""count"":1,""dM_max"":0.39063072199132876,""dM_mean"":0.39063072199132876,""dM_min"":0.39063072199132876,""recovery_max"":0.008524893212045652,""recovery_mean"":0.008524893212045652,""recovery_min"":0.008524893212045652},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D1->D2,21,0,5,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",5.07034111037774,0.1106521174122467,1.3634027556295223,0.0297540931688636,1.3046740069221414,0.02847243178633005,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.8437730075675063,""dM_mean"":1.3634027556295223,""dM_min"":-1.8398505447821663,""recovery_max"":0.08388422255631986,""recovery_mean"":0.0297540931688636,""recovery_min"":-0.04015180716057492,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":5.07034111037774,""dM_mean"":5.07034111037774,""dM_min"":5.07034111037774,""recovery_max"":0.1106521174122467,""recovery_mean"":0.1106521174122467,""recovery_min"":0.1106521174122467},""shuffled_operation"":{""count"":1,""dM_max"":1.3046740069221414,""dM_mean"":1.3046740069221414,""dM_min"":1.3046740069221414,""recovery_max"":0.02847243178633005,""recovery_mean"":0.02847243178633005,""recovery_min"":0.02847243178633005},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D2->D1,20,0,5,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",4.7028978215530515,0.3077415049095099,0.6862147316887786,0.04490353867633951,-6.1580165310952,-0.40295948294939987,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.134573613293469,""dM_mean"":0.6862147316887786,""dM_min"":-3.2890684604935814,""recovery_max"":0.40142545880566627,""recovery_mean"":0.04490353867633951,""recovery_min"":-0.21522536023299008,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":4.7028978215530515,""dM_mean"":4.7028978215530515,""dM_min"":4.7028978215530515,""recovery_max"":0.3077415049095099,""recovery_mean"":0.3077415049095099,""recovery_min"":0.3077415049095099},""shuffled_operation"":{""count"":1,""dM_max"":-6.1580165310952,""dM_mean"":-6.1580165310952,""dM_min"":-6.1580165310952,""recovery_max"":-0.40295948294939987,""recovery_mean"":-0.40295948294939987,""recovery_min"":-0.40295948294939987},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D2->D1,21,0,5,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",-4.077144748356659,-0.2667943698123635,0.35519604469573096,0.023242811024219216,-1.3976501803845167,-0.09145743457946129,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.305302296765149,""dM_mean"":0.35519604469573096,""dM_min"":-4.6097135249874555,""recovery_max"":0.34716078782830706,""recovery_mean"":0.023242811024219216,""recovery_min"":-0.30164384411670947,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":-4.077144748356659,""dM_mean"":-4.077144748356659,""dM_min"":-4.077144748356659,""recovery_max"":-0.2667943698123635,""recovery_mean"":-0.2667943698123635,""recovery_min"":-0.2667943698123635},""shuffled_operation"":{""count"":1,""dM_max"":-1.3976501803845167,""dM_mean"":-1.3976501803845167,""dM_min"":-1.3976501803845167,""recovery_max"":-0.09145743457946129,""recovery_mean"":-0.09145743457946129,""recovery_min"":-0.09145743457946129},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D1->D2,20,1,6,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",6.812516927646811,0.16974901757741184,1.5202168230636488,0.03787958473504246,0.3125015497075765,0.007786671448698088,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":7.234401777518087,""dM_mean"":1.5202168230636488,""dM_min"":-1.8202812671661377,""recovery_max"":0.1802612173351569,""recovery_mean"":0.03787958473504246,""recovery_min"":-0.045356358024162775,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":6.812516927646811,""dM_mean"":6.812516927646811,""dM_min"":6.812516927646811,""recovery_max"":0.16974901757741184,""recovery_mean"":0.16974901757741184,""recovery_min"":0.16974901757741184},""shuffled_operation"":{""count"":1,""dM_max"":0.3125015497075765,""dM_mean"":0.3125015497075765,""dM_min"":0.3125015497075765,""recovery_max"":0.007786671448698088,""recovery_mean"":0.007786671448698088,""recovery_min"":0.007786671448698088},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D1->D2,21,1,6,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",17.64065524937223,0.4395561772258389,1.5744632446493654,0.03923125503092035,3.6874684090730625,0.09188148028633356,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":7.703161212048599,""dM_mean"":1.5744632446493654,""dM_min"":-2.9140683412592807,""recovery_max"":0.1919414016689055,""recovery_mean"":0.03923125503092035,""recovery_min"":-0.07261049672768552,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":17.64065524937223,""dM_mean"":17.64065524937223,""dM_min"":17.64065524937223,""recovery_max"":0.4395561772258389,""recovery_mean"":0.4395561772258389,""recovery_min"":0.4395561772258389},""shuffled_operation"":{""count"":1,""dM_max"":3.6874684090730625,""dM_mean"":3.6874684090730625,""dM_min"":3.6874684090730625,""recovery_max"":0.09188148028633356,""recovery_mean"":0.09188148028633356,""recovery_min"":0.09188148028633356},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D2->D1,20,1,6,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",6.474484605714679,0.17806491810106956,0.13294249276805203,0.0036562592281091954,2.974220199510455,0.08179867719091073,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.68523065559566,""dM_mean"":0.13294249276805203,""dM_min"":-3.51825382350944,""recovery_max"":0.1288558493500613,""recovery_mean"":0.0036562592281091954,""recovery_min"":-0.09676099598553763,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":6.474484605714679,""dM_mean"":6.474484605714679,""dM_min"":6.474484605714679,""recovery_max"":0.17806491810106956,""recovery_mean"":0.17806491810106956,""recovery_min"":0.17806491810106956},""shuffled_operation"":{""count"":1,""dM_max"":2.974220199510455,""dM_mean"":2.974220199510455,""dM_min"":2.974220199510455,""recovery_max"":0.08179867719091073,""recovery_mean"":0.08179867719091073,""recovery_min"":0.08179867719091073},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D2->D1,21,1,6,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",0.8384210150688887,0.023058726442979578,0.3227860956758377,0.008877444799227772,-0.16304034925997257,-0.004484027410077092,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.309575660154223,""dM_mean"":0.3227860956758377,""dM_min"":-2.1247179936617613,""recovery_max"":0.11852437432601134,""recovery_mean"":0.008877444799227772,""recovery_min"":-0.058435189604947396,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":0.8384210150688887,""dM_mean"":0.8384210150688887,""dM_min"":0.8384210150688887,""recovery_max"":0.023058726442979578,""recovery_mean"":0.023058726442979578,""recovery_min"":0.023058726442979578},""shuffled_operation"":{""count"":1,""dM_max"":-0.16304034925997257,""dM_mean"":-0.16304034925997257,""dM_min"":-0.16304034925997257,""recovery_max"":-0.004484027410077092,""recovery_mean"":-0.004484027410077092,""recovery_min"":-0.004484027410077092},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D1->D2,20,3,8,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",2.7656402587490447,0.08045410907720843,1.2512255288466463,0.036398889862685635,-1.2187442779581943,-0.03545399108430087,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.945320459744835,""dM_mean"":1.2512255288466463,""dM_min"":-2.7656155824629423,""recovery_max"":0.14386229388706787,""recovery_mean"":0.036398889862685635,""recovery_min"":-0.08045339122946686,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":2.7656402587490447,""dM_mean"":2.7656402587490447,""dM_min"":2.7656402587490447,""recovery_max"":0.08045410907720843,""recovery_mean"":0.08045410907720843,""recovery_min"":0.08045410907720843},""shuffled_operation"":{""count"":1,""dM_max"":-1.2187442779581943,""dM_mean"":-1.2187442779581943,""dM_min"":-1.2187442779581943,""recovery_max"":-0.03545399108430087,""recovery_mean"":-0.03545399108430087,""recovery_min"":-0.03545399108430087},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D1->D2,21,3,8,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",22.859393324244593,0.6649932572139593,2.3505895213009467,0.06838003791137676,0.8906308412260842,0.025908977359166824,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.125005462679837,""dM_mean"":2.3505895213009467,""dM_min"":-0.8906306028407016,""recovery_max"":0.1781800275845841,""recovery_mean"":0.06838003791137676,""recovery_min"":-0.025908970424395206,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":22.859393324244593,""dM_mean"":22.859393324244593,""dM_min"":22.859393324244593,""recovery_max"":0.6649932572139593,""recovery_mean"":0.6649932572139593,""recovery_min"":0.6649932572139593},""shuffled_operation"":{""count"":1,""dM_max"":0.8906308412260842,""dM_mean"":0.8906308412260842,""dM_min"":0.8906308412260842,""recovery_max"":0.025908977359166824,""recovery_mean"":0.025908977359166824,""recovery_min"":0.025908977359166824},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D2->D1,20,3,8,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",1.6531018614768982,0.05155453192332091,2.600499323569238,0.08110058340491337,-6.377592824399471,-0.1988950714541554,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.443029940128326,""dM_mean"":2.600499323569238,""dM_min"":-1.7521399557590485,""recovery_max"":0.2009358288632598,""recovery_mean"":0.08110058340491337,""recovery_min"":-0.05464318768754124,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":1.6531018614768982,""dM_mean"":1.6531018614768982,""dM_min"":1.6531018614768982,""recovery_max"":0.05155453192332091,""recovery_mean"":0.05155453192332091,""recovery_min"":0.05155453192332091},""shuffled_operation"":{""count"":1,""dM_max"":-6.377592824399471,""dM_mean"":-6.377592824399471,""dM_min"":-6.377592824399471,""recovery_max"":-0.1988950714541554,""recovery_mean"":-0.1988950714541554,""recovery_min"":-0.1988950714541554},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D2->D1,21,3,8,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",0.30763691663742065,0.009594131861545641,2.4237464803736657,0.07558827329903595,-9.06114227278158,-0.2825857011294636,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":8.989596426486969,""dM_mean"":2.4237464803736657,""dM_min"":-3.0492446422576904,""recovery_max"":0.2803544335332362,""recovery_mean"":0.07558827329903595,""recovery_min"":-0.09509539848369848,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":0.30763691663742065,""dM_mean"":0.30763691663742065,""dM_min"":0.30763691663742065,""recovery_max"":0.009594131861545641,""recovery_mean"":0.009594131861545641,""recovery_min"":0.009594131861545641},""shuffled_operation"":{""count"":1,""dM_max"":-9.06114227278158,""dM_mean"":-9.06114227278158,""dM_min"":-9.06114227278158,""recovery_max"":-0.2825857011294636,""recovery_mean"":-0.2825857011294636,""recovery_min"":-0.2825857011294636},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D1->D2,20,4,9,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",12.817557926366135,0.3001717088481122,1.3528798873910972,0.03168281118738492,-0.5235793590472895,-0.012261595525894467,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.463001902407996,""dM_mean"":1.3528798873910972,""dM_min"":-2.3756123780517555,""recovery_max"":0.12793689920551046,""recovery_mean"":0.03168281118738492,""recovery_min"":-0.05563396952657185,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":12.817557926366135,""dM_mean"":12.817557926366135,""dM_min"":12.817557926366135,""recovery_max"":0.3001717088481122,""recovery_mean"":0.3001717088481122,""recovery_min"":0.3001717088481122},""shuffled_operation"":{""count"":1,""dM_max"":-0.5235793590472895,""dM_mean"":-0.5235793590472895,""dM_min"":-0.5235793590472895,""recovery_max"":-0.012261595525894467,""recovery_mean"":-0.012261595525894467,""recovery_min"":-0.012261595525894467},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D1->D2,21,4,9,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",36.883442297654256,0.8637656226162598,3.508461417107469,0.0821639242865814,13.094849765377148,0.3066655484424981,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":9.491815719829901,""dM_mean"":3.508461417107469,""dM_min"":-1.5027556418899621,""recovery_max"":0.22228684754619837,""recovery_mean"":0.0821639242865814,""recovery_min"":-0.03519272014206042,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":36.883442297654256,""dM_mean"":36.883442297654256,""dM_min"":36.883442297654256,""recovery_max"":0.8637656226162598,""recovery_mean"":0.8637656226162598,""recovery_min"":0.8637656226162598},""shuffled_operation"":{""count"":1,""dM_max"":13.094849765377148,""dM_mean"":13.094849765377148,""dM_min"":13.094849765377148,""recovery_max"":0.3066655484424981,""recovery_mean"":0.3066655484424981,""recovery_min"":0.3066655484424981},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D2->D1,20,4,9,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",7.028529554605484,0.35019415436428425,1.2232142186549027,0.060946242820809564,-0.5788622125983238,-0.02884161778923999,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.319587767124176,""dM_mean"":1.2232142186549027,""dM_min"":-3.4142099879682064,""recovery_max"":0.21522202810104937,""recovery_mean"":0.060946242820809564,""recovery_min"":-0.1701118804821944,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":7.028529554605484,""dM_mean"":7.028529554605484,""dM_min"":7.028529554605484,""recovery_max"":0.35019415436428425,""recovery_mean"":0.35019415436428425,""recovery_min"":0.35019415436428425},""shuffled_operation"":{""count"":1,""dM_max"":-0.5788622125983238,""dM_mean"":-0.5788622125983238,""dM_min"":-0.5788622125983238,""recovery_max"":-0.02884161778923999,""recovery_mean"":-0.02884161778923999,""recovery_min"":-0.02884161778923999},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D2->D1,21,4,9,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",3.3022908568382263,0.164535546886561,2.884306566498708,0.1437096182259794,-3.391888216137886,-0.16899970560275474,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":9.543380856513977,""dM_mean"":2.884306566498708,""dM_min"":-3.045078271999955,""recovery_max"":0.47549578654518465,""recovery_mean"":0.1437096182259794,""recovery_min"":-0.15172001513991445,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":3.3022908568382263,""dM_mean"":3.3022908568382263,""dM_min"":3.3022908568382263,""recovery_max"":0.164535546886561,""recovery_mean"":0.164535546886561,""recovery_min"":0.164535546886561},""shuffled_operation"":{""count"":1,""dM_max"":-3.391888216137886,""dM_mean"":-3.391888216137886,""dM_min"":-3.391888216137886,""recovery_max"":-0.16899970560275474,""recovery_mean"":-0.16899970560275474,""recovery_min"":-0.16899970560275474},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D1->D2,20,5,10,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",7.178940252247685,0.1609939641935085,1.6805384125164977,0.03768753207352394,-1.2604274749942306,-0.02826617977691095,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":9.666327861042646,""dM_mean"":1.6805384125164977,""dM_min"":-2.464942336069271,""recovery_max"":0.21677578958205843,""recovery_mean"":0.03768753207352394,""recovery_min"":-0.055278470672318364,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":7.178940252247685,""dM_mean"":7.178940252247685,""dM_min"":7.178940252247685,""recovery_max"":0.1609939641935085,""recovery_mean"":0.1609939641935085,""recovery_min"":0.1609939641935085},""shuffled_operation"":{""count"":1,""dM_max"":-1.2604274749942306,""dM_mean"":-1.2604274749942306,""dM_min"":-1.2604274749942306,""recovery_max"":-0.02826617977691095,""recovery_mean"":-0.02826617977691095,""recovery_min"":-0.02826617977691095},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D1->D2,21,5,10,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",28.538916349432384,0.6400099618385194,2.7952862944756305,0.06268672057306993,1.879185974619304,0.04214237601658279,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":10.365346900208806,""dM_mean"":2.7952862944756305,""dM_min"":-0.9538069963382441,""recovery_max"":0.23245189806156033,""recovery_mean"":0.06268672057306993,""recovery_min"":-0.0213899494939966,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":28.538916349432384,""dM_mean"":28.538916349432384,""dM_min"":28.538916349432384,""recovery_max"":0.6400099618385194,""recovery_mean"":0.6400099618385194,""recovery_min"":0.6400099618385194},""shuffled_operation"":{""count"":1,""dM_max"":1.879185974619304,""dM_mean"":1.879185974619304,""dM_min"":1.879185974619304,""recovery_max"":0.04214237601658279,""recovery_mean"":0.04214237601658279,""recovery_min"":0.04214237601658279},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D2->D1,20,5,10,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",4.728814642876387,0.1879408767097599,2.124731202085968,0.08444480806499173,-1.1152002848684788,-0.04432225305360414,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.72641472145915,""dM_mean"":2.124731202085968,""dM_min"":-3.0069402942899615,""recovery_max"":0.22758925532764668,""recovery_mean"":0.08444480806499173,""recovery_min"":-0.11950711495407867,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":4.728814642876387,""dM_mean"":4.728814642876387,""dM_min"":4.728814642876387,""recovery_max"":0.1879408767097599,""recovery_mean"":0.1879408767097599,""recovery_min"":0.1879408767097599},""shuffled_operation"":{""count"":1,""dM_max"":-1.1152002848684788,""dM_mean"":-1.1152002848684788,""dM_min"":-1.1152002848684788,""recovery_max"":-0.04432225305360414,""recovery_mean"":-0.04432225305360414,""recovery_min"":-0.04432225305360414},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D2->D1,21,5,10,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",7.648578446358442,0.30398327009019865,3.587285615503788,0.14257222041928033,0.5449415110051632,0.021658024910774426,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":8.266671936959028,""dM_mean"":3.587285615503788,""dM_min"":-0.8457031846046448,""recovery_max"":0.32854862975957455,""recovery_mean"":0.14257222041928033,""recovery_min"":-0.033611424839894634,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":7.648578446358442,""dM_mean"":7.648578446358442,""dM_min"":7.648578446358442,""recovery_max"":0.30398327009019865,""recovery_mean"":0.30398327009019865,""recovery_min"":0.30398327009019865},""shuffled_operation"":{""count"":1,""dM_max"":0.5449415110051632,""dM_mean"":0.5449415110051632,""dM_min"":0.5449415110051632,""recovery_max"":0.021658024910774426,""recovery_mean"":0.021658024910774426,""recovery_min"":0.021658024910774426},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D1->D2,20,6,11,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",2.0289579094960573,0.046406063254576545,1.0774007865321948,0.02464217163714441,-3.913753867138439,-0.08951487296568925,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.115912824926454,""dM_mean"":1.0774007865321948,""dM_min"":-2.6167757516059282,""recovery_max"":0.1398823682269021,""recovery_mean"":0.02464217163714441,""recovery_min"":-0.05985055701930655,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":2.0289579094960573,""dM_mean"":2.0289579094960573,""dM_min"":2.0289579094960573,""recovery_max"":0.046406063254576545,""recovery_mean"":0.046406063254576545,""recovery_min"":0.046406063254576545},""shuffled_operation"":{""count"":1,""dM_max"":-3.913753867138439,""dM_mean"":-3.913753867138439,""dM_min"":-3.913753867138439,""recovery_max"":-0.08951487296568925,""recovery_mean"":-0.08951487296568925,""recovery_min"":-0.08951487296568925},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D1->D2,21,6,11,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",29.306485295353013,0.6702941465765838,2.3690435497389615,0.05418445809422368,7.429125577268678,0.16991800068960114,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":10.057682395038682,""dM_mean"":2.3690435497389615,""dM_min"":-2.610238422407747,""recovery_max"":0.23003801273262095,""recovery_mean"":0.05418445809422368,""recovery_min"":-0.05970103607021887,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":29.306485295353013,""dM_mean"":29.306485295353013,""dM_min"":29.306485295353013,""recovery_max"":0.6702941465765838,""recovery_mean"":0.6702941465765838,""recovery_min"":0.6702941465765838},""shuffled_operation"":{""count"":1,""dM_max"":7.429125577268678,""dM_mean"":7.429125577268678,""dM_min"":7.429125577268678,""recovery_max"":0.16991800068960114,""recovery_mean"":0.16991800068960114,""recovery_min"":0.16991800068960114},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D2->D1,20,6,11,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",2.7146890610456467,0.111705785672594,-0.07693226321134716,-0.0031656586490550693,-0.08215947449207306,-0.0033807513281279423,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.5086133927106857,""dM_mean"":-0.07693226321134716,""dM_min"":-2.346252888441086,""recovery_max"":0.14437469884789228,""recovery_mean"":-0.0031656586490550693,""recovery_min"":-0.09654513515037794,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":2.7146890610456467,""dM_mean"":2.7146890610456467,""dM_min"":2.7146890610456467,""recovery_max"":0.111705785672594,""recovery_mean"":0.111705785672594,""recovery_min"":0.111705785672594},""shuffled_operation"":{""count"":1,""dM_max"":-0.08215947449207306,""dM_mean"":-0.08215947449207306,""dM_min"":-0.08215947449207306,""recovery_max"":-0.0033807513281279423,""recovery_mean"":-0.0033807513281279423,""recovery_min"":-0.0033807513281279423},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D2->D1,21,6,11,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",2.0570393055677414,0.08464438711789099,0.5153121424373239,0.021204398162424035,3.4473121613264084,0.14185223603152813,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.141475006937981,""dM_mean"":0.5153121424373239,""dM_min"":-5.331270983442664,""recovery_max"":0.25271339568236145,""recovery_mean"":0.021204398162424035,""recovery_min"":-0.21937459519197286,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":2.0570393055677414,""dM_mean"":2.0570393055677414,""dM_min"":2.0570393055677414,""recovery_max"":0.08464438711789099,""recovery_mean"":0.08464438711789099,""recovery_min"":0.08464438711789099},""shuffled_operation"":{""count"":1,""dM_max"":3.4473121613264084,""dM_mean"":3.4473121613264084,""dM_min"":3.4473121613264084,""recovery_max"":0.14185223603152813,""recovery_mean"":0.14185223603152813,""recovery_min"":0.14185223603152813},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D1->D2,20,8,13,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",3.243529052735539,0.0979042714079196,0.5385529471127484,0.016255946237692158,3.9766711995762307,0.12003379346795473,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.9724431813519914,""dM_mean"":0.5385529471127484,""dM_min"":-2.4758242336829426,""recovery_max"":0.11990617289264512,""recovery_mean"":0.016255946237692158,""recovery_min"":-0.07473149270186696,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":3.243529052735539,""dM_mean"":3.243529052735539,""dM_min"":3.243529052735539,""recovery_max"":0.0979042714079196,""recovery_mean"":0.0979042714079196,""recovery_min"":0.0979042714079196},""shuffled_operation"":{""count"":1,""dM_max"":3.9766711995762307,""dM_mean"":3.9766711995762307,""dM_min"":3.9766711995762307,""recovery_max"":0.12003379346795473,""recovery_mean"":0.12003379346795473,""recovery_min"":0.12003379346795473},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D1->D2,21,8,13,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",12.113094221131178,0.365627575684929,0.4087422077932388,0.012337675228748554,13.210894356743665,0.39876411328985956,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.057586625422118,""dM_mean"":0.4087422077932388,""dM_min"":-4.615324511149083,""recovery_max"":0.1224761843589572,""recovery_mean"":0.012337675228748554,""recovery_min"":-0.13931121819120826,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":12.113094221131178,""dM_mean"":12.113094221131178,""dM_min"":12.113094221131178,""recovery_max"":0.365627575684929,""recovery_mean"":0.365627575684929,""recovery_min"":0.365627575684929},""shuffled_operation"":{""count"":1,""dM_max"":13.210894356743665,""dM_mean"":13.210894356743665,""dM_min"":13.210894356743665,""recovery_max"":0.39876411328985956,""recovery_mean"":0.39876411328985956,""recovery_min"":0.39876411328985956},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D2->D1,20,8,13,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",3.0880944952368736,0.09574426598381044,0.6446258472278714,0.01998618522594474,5.5471736416220665,0.17198633960879053,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.9002301916480064,""dM_mean"":0.6446258472278714,""dM_min"":-1.5424734801054,""recovery_max"":0.12092397996344054,""recovery_mean"":0.01998618522594474,""recovery_min"":-0.047823339402331695,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":3.0880944952368736,""dM_mean"":3.0880944952368736,""dM_min"":3.0880944952368736,""recovery_max"":0.09574426598381044,""recovery_mean"":0.09574426598381044,""recovery_min"":0.09574426598381044},""shuffled_operation"":{""count"":1,""dM_max"":5.5471736416220665,""dM_mean"":5.5471736416220665,""dM_min"":5.5471736416220665,""recovery_max"":0.17198633960879053,""recovery_mean"":0.17198633960879053,""recovery_min"":0.17198633960879053},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D2->D1,21,8,13,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",-3.3989771120250225,-0.10538296972082947,1.4962338084878866,0.04638970988575446,3.7230161651968956,0.1154295798047771,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":7.128540299832821,""dM_mean"":1.4962338084878866,""dM_min"":-2.5828193575143814,""recovery_max"":0.22101553550133599,""recovery_mean"":0.04638970988575446,""recovery_min"":-0.08007855456995103,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":-3.3989771120250225,""dM_mean"":-3.3989771120250225,""dM_min"":-3.3989771120250225,""recovery_max"":-0.10538296972082947,""recovery_mean"":-0.10538296972082947,""recovery_min"":-0.10538296972082947},""shuffled_operation"":{""count"":1,""dM_max"":3.7230161651968956,""dM_mean"":3.7230161651968956,""dM_min"":3.7230161651968956,""recovery_max"":0.1154295798047771,""recovery_mean"":0.1154295798047771,""recovery_min"":0.1154295798047771},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D1->D2,20,9,14,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",4.514514433918521,0.14126153307555187,2.1397944445052417,0.06695529455534238,6.861529940040782,0.21470088372995866,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.892268368741497,""dM_mean"":2.1397944445052417,""dM_min"":-1.3225788481067866,""recovery_max"":0.18437217894517594,""recovery_mean"":0.06695529455534238,""recovery_min"":-0.04138418836213518,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":4.514514433918521,""dM_mean"":4.514514433918521,""dM_min"":4.514514433918521,""recovery_max"":0.14126153307555187,""recovery_mean"":0.14126153307555187,""recovery_min"":0.14126153307555187},""shuffled_operation"":{""count"":1,""dM_max"":6.861529940040782,""dM_mean"":6.861529940040782,""dM_min"":6.861529940040782,""recovery_max"":0.21470088372995866,""recovery_mean"":0.21470088372995866,""recovery_min"":0.21470088372995866},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D1->D2,21,9,14,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",5.4666115085128695,0.17105315172305427,2.846541695704218,0.08906978807677376,7.426427967147902,0.23237684036019202,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.643776923185214,""dM_mean"":2.846541695704218,""dM_min"":-1.0343498119618744,""recovery_max"":0.1765967508079416,""recovery_mean"":0.08906978807677376,""recovery_min"":-0.03236535009753394,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":5.4666115085128695,""dM_mean"":5.4666115085128695,""dM_min"":5.4666115085128695,""recovery_max"":0.17105315172305427,""recovery_mean"":0.17105315172305427,""recovery_min"":0.17105315172305427},""shuffled_operation"":{""count"":1,""dM_max"":7.426427967147902,""dM_mean"":7.426427967147902,""dM_min"":7.426427967147902,""recovery_max"":0.23237684036019202,""recovery_mean"":0.23237684036019202,""recovery_min"":0.23237684036019202},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D2->D1,20,9,14,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",6.690688937902451,0.27599411372090954,1.9721932025859132,0.08135391139626724,10.33710178732872,0.4264103850463921,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.824989408254623,""dM_mean"":1.9721932025859132,""dM_min"":-2.49790358543396,""recovery_max"":0.2402835947218504,""recovery_mean"":0.08135391139626724,""recovery_min"":-0.10303971573340831,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":6.690688937902451,""dM_mean"":6.690688937902451,""dM_min"":6.690688937902451,""recovery_max"":0.27599411372090954,""recovery_mean"":0.27599411372090954,""recovery_min"":0.27599411372090954},""shuffled_operation"":{""count"":1,""dM_max"":10.33710178732872,""dM_mean"":10.33710178732872,""dM_min"":10.33710178732872,""recovery_max"":0.4264103850463921,""recovery_mean"":0.4264103850463921,""recovery_min"":0.4264103850463921},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D2->D1,21,9,14,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",-0.5750921741127968,-0.023722826808303562,4.2275607322808355,0.17438889901119178,6.853845924139023,0.28272441731620035,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":9.413906902074814,""dM_mean"":4.2275607322808355,""dM_min"":0.7253435552120209,""recovery_max"":0.3883281551725866,""recovery_mean"":0.17438889901119178,""recovery_min"":0.029920768028811634,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":-0.5750921741127968,""dM_mean"":-0.5750921741127968,""dM_min"":-0.5750921741127968,""recovery_max"":-0.023722826808303562,""recovery_mean"":-0.023722826808303562,""recovery_min"":-0.023722826808303562},""shuffled_operation"":{""count"":1,""dM_max"":6.853845924139023,""dM_mean"":6.853845924139023,""dM_min"":6.853845924139023,""recovery_max"":0.28272441731620035,""recovery_mean"":0.28272441731620035,""recovery_min"":0.28272441731620035},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D1->D2,20,11,0,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",3.6484405996015994,0.07238070033624941,-1.5242916467806822,-0.030240124211623007,-4.646480321661329,-0.09218061541612414,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":1.2070297756436048,""dM_mean"":-1.5242916467806822,""dM_min"":-4.617187621828634,""recovery_max"":0.02394602792692588,""recovery_mean"":-0.030240124211623007,""recovery_min"":-0.09159948326644313,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":3.6484405996015994,""dM_mean"":3.6484405996015994,""dM_min"":3.6484405996015994,""recovery_max"":0.07238070033624941,""recovery_mean"":0.07238070033624941,""recovery_min"":0.07238070033624941},""shuffled_operation"":{""count"":1,""dM_max"":-4.646480321661329,""dM_mean"":-4.646480321661329,""dM_min"":-4.646480321661329,""recovery_max"":-0.09218061541612414,""recovery_mean"":-0.09218061541612414,""recovery_min"":-0.09218061541612414},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D1->D2,21,11,0,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",4.792975187479897,0.0950868984414722,-1.3765251219923016,-0.02730861299239015,-5.020453573852137,-0.09959979771103428,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":1.8320315496093826,""dM_mean"":-1.3765251219923016,""dM_min"":-4.347651600628524,""recovery_max"":0.03634531602715729,""recovery_mean"":-0.02730861299239015,""recovery_min"":-0.08625221079544812,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":4.792975187479897,""dM_mean"":4.792975187479897,""dM_min"":4.792975187479897,""recovery_max"":0.0950868984414722,""recovery_mean"":0.0950868984414722,""recovery_min"":0.0950868984414722},""shuffled_operation"":{""count"":1,""dM_max"":-5.020453573852137,""dM_mean"":-5.020453573852137,""dM_min"":-5.020453573852137,""recovery_max"":-0.09959979771103428,""recovery_mean"":-0.09959979771103428,""recovery_min"":-0.09959979771103428},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D2->D1,20,11,0,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",9.21622951189056,0.34548023122737065,0.5530525568974554,0.020731767258108005,3.857477529440075,0.1446016754580546,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.452475799713284,""dM_mean"":0.5530525568974554,""dM_min"":-2.906357833009679,""recovery_max"":0.16690582269404355,""recovery_mean"":0.020731767258108005,""recovery_min"":-0.10894793525727758,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":9.21622951189056,""dM_mean"":9.21622951189056,""dM_min"":9.21622951189056,""recovery_max"":0.34548023122737065,""recovery_mean"":0.34548023122737065,""recovery_min"":0.34548023122737065},""shuffled_operation"":{""count"":1,""dM_max"":3.857477529440075,""dM_mean"":3.857477529440075,""dM_min"":3.857477529440075,""recovery_max"":0.1446016754580546,""recovery_mean"":0.1446016754580546,""recovery_min"":0.1446016754580546},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D2->D1,21,11,0,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",6.655411078128964,0.2494852103258366,1.1329203988616428,0.04246873418852561,2.5931189083494246,0.09720583877612796,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.187424256000668,""dM_mean"":1.1329203988616428,""dM_min"":-3.9688847102806903,""recovery_max"":0.23194222321688382,""recovery_mean"":0.04246873418852561,""recovery_min"":-0.148777892917434,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":6.655411078128964,""dM_mean"":6.655411078128964,""dM_min"":6.655411078128964,""recovery_max"":0.2494852103258366,""recovery_mean"":0.2494852103258366,""recovery_min"":0.2494852103258366},""shuffled_operation"":{""count"":1,""dM_max"":2.5931189083494246,""dM_mean"":2.5931189083494246,""dM_min"":2.5931189083494246,""recovery_max"":0.09720583877612796,""recovery_mean"":0.09720583877612796,""recovery_min"":0.09720583877612796},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D1->D2,20,13,2,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",17.65630672711268,0.4920455020486146,0.2416814929617601,0.0067351736338845634,-2.7812854050371243,-0.07750879017980047,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.6875309746028506,""dM_mean"":0.2416814929617601,""dM_min"":-2.609413265985495,""recovery_max"":0.07489604412224159,""recovery_mean"":0.0067351736338845634,""recovery_min"":-0.07271906182636369,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":17.65630672711268,""dM_mean"":17.65630672711268,""dM_min"":17.65630672711268,""recovery_max"":0.4920455020486146,""recovery_mean"":0.4920455020486146,""recovery_min"":0.4920455020486146},""shuffled_operation"":{""count"":1,""dM_max"":-2.7812854050371243,""dM_mean"":-2.7812854050371243,""dM_min"":-2.7812854050371243,""recovery_max"":-0.07750879017980047,""recovery_mean"":-0.07750879017980047,""recovery_min"":-0.07750879017980047},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D1->D2,21,13,2,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",18.29695331889525,0.5098990248017808,0.09248945141644072,0.0025774936548038536,-5.875632170100289,-0.163741966294146,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.531282727366488,""dM_mean"":0.09248945141644072,""dM_min"":-4.085982918702939,""recovery_max"":0.0984096962811874,""recovery_mean"":0.0025774936548038536,""recovery_min"":-0.11386806695581375,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":18.29695331889525,""dM_mean"":18.29695331889525,""dM_min"":18.29695331889525,""recovery_max"":0.5098990248017808,""recovery_mean"":0.5098990248017808,""recovery_min"":0.5098990248017808},""shuffled_operation"":{""count"":1,""dM_max"":-5.875632170100289,""dM_mean"":-5.875632170100289,""dM_min"":-5.875632170100289,""recovery_max"":-0.163741966294146,""recovery_mean"":-0.163741966294146,""recovery_min"":-0.163741966294146},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D2->D1,20,13,2,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",13.93453860282898,0.5318194134598807,0.8478971957229078,0.03236046791043999,4.753044486045837,0.18140258552977373,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.006696343421936,""dM_mean"":0.8478971957229078,""dM_min"":-2.0726099610328674,""recovery_max"":0.19108334969841145,""recovery_mean"":0.03236046791043999,""recovery_min"":-0.07910231154577498,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":13.93453860282898,""dM_mean"":13.93453860282898,""dM_min"":13.93453860282898,""recovery_max"":0.5318194134598807,""recovery_mean"":0.5318194134598807,""recovery_min"":0.5318194134598807},""shuffled_operation"":{""count"":1,""dM_max"":4.753044486045837,""dM_mean"":4.753044486045837,""dM_min"":4.753044486045837,""recovery_max"":0.18140258552977373,""recovery_mean"":0.18140258552977373,""recovery_min"":0.18140258552977373},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D2->D1,21,13,2,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",10.089542627334595,0.38507300421545243,1.599231312284246,0.061035552215056105,4.788637220859528,0.1827610020437017,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":9.597964525222778,""dM_mean"":1.599231312284246,""dM_min"":-5.208441995084286,""recovery_max"":0.36631165262812737,""recovery_mean"":0.061035552215056105,""recovery_min"":-0.19878308466583763,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":10.089542627334595,""dM_mean"":10.089542627334595,""dM_min"":10.089542627334595,""recovery_max"":0.38507300421545243,""recovery_mean"":0.38507300421545243,""recovery_min"":0.38507300421545243},""shuffled_operation"":{""count"":1,""dM_max"":4.788637220859528,""dM_mean"":4.788637220859528,""dM_min"":4.788637220859528,""recovery_max"":0.1827610020437017,""recovery_mean"":0.1827610020437017,""recovery_min"":0.1827610020437017},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D1->D2,20,14,3,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",15.312613368341772,0.43835753687355683,0.6381996363370206,0.018269880776633995,-1.9843280333279836,-0.056805793244749124,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.375009346420484,""dM_mean"":0.6381996363370206,""dM_min"":-2.187512516679817,""recovery_max"":0.1538715698680495,""recovery_mean"":0.018269880776633995,""recovery_min"":-0.06262239995390691,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":15.312613368341772,""dM_mean"":15.312613368341772,""dM_min"":15.312613368341772,""recovery_max"":0.43835753687355683,""recovery_mean"":0.43835753687355683,""recovery_min"":0.43835753687355683},""shuffled_operation"":{""count"":1,""dM_max"":-1.9843280333279836,""dM_mean"":-1.9843280333279836,""dM_min"":-1.9843280333279836,""recovery_max"":-0.056805793244749124,""recovery_mean"":-0.056805793244749124,""recovery_min"":-0.056805793244749124},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D1->D2,21,14,3,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",14.281370640108435,0.40883592541553265,-0.4255340719119829,-0.012181857082917528,-2.655870417087499,-0.0760301841550315,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.7187496170681698,""dM_mean"":-0.4255340719119829,""dM_min"":-3.9843796489403758,""recovery_max"":0.07783024078554066,""recovery_mean"":-0.012181857082917528,""recovery_min"":-0.11406170892354808,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":14.281370640108435,""dM_mean"":14.281370640108435,""dM_min"":14.281370640108435,""recovery_max"":0.40883592541553265,""recovery_mean"":0.40883592541553265,""recovery_min"":0.40883592541553265},""shuffled_operation"":{""count"":1,""dM_max"":-2.655870417087499,""dM_mean"":-2.655870417087499,""dM_min"":-2.655870417087499,""recovery_max"":-0.0760301841550315,""recovery_mean"":-0.0760301841550315,""recovery_min"":-0.0760301841550315},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D2->D1,20,14,3,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",12.998225102201104,0.4267212200353438,1.681269161279488,0.055194707128705826,2.685501581057906,0.08816284547048034,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":7.225029239431024,""dM_mean"":1.681269161279488,""dM_min"":-2.048697456717491,""recovery_max"":0.23719186793579644,""recovery_mean"":0.055194707128705826,""recovery_min"":-0.06725708097375187,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":12.998225102201104,""dM_mean"":12.998225102201104,""dM_min"":12.998225102201104,""recovery_max"":0.4267212200353438,""recovery_mean"":0.4267212200353438,""recovery_min"":0.4267212200353438},""shuffled_operation"":{""count"":1,""dM_max"":2.685501581057906,""dM_mean"":2.685501581057906,""dM_min"":2.685501581057906,""recovery_max"":0.08816284547048034,""recovery_mean"":0.08816284547048034,""recovery_min"":0.08816284547048034},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D2->D1,21,14,3,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",8.409983048215508,0.27609294335142515,2.8498170053062495,0.09355718798682934,3.29550058580935,0.10818861956511444,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":8.723914513364434,""dM_mean"":2.8498170053062495,""dM_min"":-1.1879965905100107,""recovery_max"":0.28639905951440403,""recovery_mean"":0.09355718798682934,""recovery_min"":-0.039000967479353416,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":8.409983048215508,""dM_mean"":8.409983048215508,""dM_min"":8.409983048215508,""recovery_max"":0.27609294335142515,""recovery_mean"":0.27609294335142515,""recovery_min"":0.27609294335142515},""shuffled_operation"":{""count"":1,""dM_max"":3.29550058580935,""dM_mean"":3.29550058580935,""dM_min"":3.29550058580935,""recovery_max"":0.10818861956511444,""recovery_mean"":0.10818861956511444,""recovery_min"":0.10818861956511444},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D1->D2,20,15,4,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",10.91408763848085,0.2307811082380229,0.685050451997256,0.014485562856712682,-2.999991655273334,-0.06343557261421888,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.460945849179552,""dM_mean"":0.685050451997256,""dM_min"":-2.226626038476752,""recovery_max"":0.07318256413933447,""recovery_mean"":0.014485562856712682,""recovery_min"":-0.04708256354654202,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":10.91408763848085,""dM_mean"":10.91408763848085,""dM_min"":10.91408763848085,""recovery_max"":0.2307811082380229,""recovery_mean"":0.2307811082380229,""recovery_min"":0.2307811082380229},""shuffled_operation"":{""count"":1,""dM_max"":-2.999991655273334,""dM_mean"":-2.999991655273334,""dM_min"":-2.999991655273334,""recovery_max"":-0.06343557261421888,""recovery_mean"":-0.06343557261421888,""recovery_min"":-0.06343557261421888},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D1->D2,21,15,4,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",0.4609547850486706,0.009747004024970335,-0.08130080794435912,-0.0017191258838615542,-2.9765356799071014,-0.06293959015841222,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.648449840158719,""dM_mean"":-0.08130080794435912,""dM_min"":-2.9921973942418845,""recovery_max"":0.056002133157666244,""recovery_mean"":-0.0017191258838615542,""recovery_min"":-0.06327076101857142,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":0.4609547850486706,""dM_mean"":0.4609547850486706,""dM_min"":0.4609547850486706,""recovery_max"":0.009747004024970335,""recovery_mean"":0.009747004024970335,""recovery_min"":0.009747004024970335},""shuffled_operation"":{""count"":1,""dM_max"":-2.9765356799071014,""dM_mean"":-2.9765356799071014,""dM_min"":-2.9765356799071014,""recovery_max"":-0.06293959015841222,""recovery_mean"":-0.06293959015841222,""recovery_min"":-0.06293959015841222},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D2->D1,20,15,4,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",8.172765669412911,0.2490176061848715,0.3081239653220109,0.009388289760935883,-3.5073442267021164,-0.10686596174761366,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.570061740465462,""dM_mean"":0.3081239653220109,""dM_min"":-5.825312692904845,""recovery_max"":0.20018450464334017,""recovery_mean"":0.009388289760935883,""recovery_min"":-0.17749259929163194,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":8.172765669412911,""dM_mean"":8.172765669412911,""dM_min"":8.172765669412911,""recovery_max"":0.2490176061848715,""recovery_mean"":0.2490176061848715,""recovery_min"":0.2490176061848715},""shuffled_operation"":{""count"":1,""dM_max"":-3.5073442267021164,""dM_mean"":-3.5073442267021164,""dM_min"":-3.5073442267021164,""recovery_max"":-0.10686596174761366,""recovery_mean"":-0.10686596174761366,""recovery_min"":-0.10686596174761366},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|reflection->successor,D2->D1,21,15,4,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",0.6323699941858649,0.019267805849940284,0.16869050798595708,0.005139864298567432,-4.388072719448246,-0.13370105158547094,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.457598594017327,""dM_mean"":0.16869050798595708,""dM_min"":-5.029130111390259,""recovery_max"":0.1358194491455402,""recovery_mean"":0.005139864298567432,""recovery_min"":-0.1532335554679644,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":0.6323699941858649,""dM_mean"":0.6323699941858649,""dM_min"":0.6323699941858649,""recovery_max"":0.019267805849940284,""recovery_mean"":0.019267805849940284,""recovery_min"":0.019267805849940284},""shuffled_operation"":{""count"":1,""dM_max"":-4.388072719448246,""dM_mean"":-4.388072719448246,""dM_min"":-4.388072719448246,""recovery_max"":-0.13370105158547094,""recovery_mean"":-0.13370105158547094,""recovery_min"":-0.13370105158547094},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D1->D2,20,0,5,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",31.55403995515917,0.6886166547656353,1.766429826540545,0.03854951694804164,-5.468426823609661,-0.11933970393192267,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.075320124613427,""dM_mean"":1.766429826540545,""dM_min"":-1.4598213434137506,""recovery_max"":0.11076077646610737,""recovery_mean"":0.03854951694804164,""recovery_min"":-0.03185827524734088,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":31.55403995515917,""dM_mean"":31.55403995515917,""dM_min"":31.55403995515917,""recovery_max"":0.6886166547656353,""recovery_mean"":0.6886166547656353,""recovery_min"":0.6886166547656353},""shuffled_operation"":{""count"":1,""dM_max"":-5.468426823609661,""dM_mean"":-5.468426823609661,""dM_min"":-5.468426823609661,""recovery_max"":-0.11933970393192267,""recovery_mean"":-0.11933970393192267,""recovery_min"":-0.11933970393192267},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D1->D2,21,0,5,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",28.39605927469347,0.6196987572448382,1.777327131473342,0.038787333268216415,-3.8755269050557217,-0.08457720078336083,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":7.8910669087727,""dM_mean"":1.777327131473342,""dM_min"":-3.372368693347653,""recovery_max"":0.17220996439672692,""recovery_mean"":0.038787333268216415,""recovery_min"":-0.0735965743704942,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":28.39605927469347,""dM_mean"":28.39605927469347,""dM_min"":28.39605927469347,""recovery_max"":0.6196987572448382,""recovery_mean"":0.6196987572448382,""recovery_min"":0.6196987572448382},""shuffled_operation"":{""count"":1,""dM_max"":-3.8755269050557217,""dM_mean"":-3.8755269050557217,""dM_min"":-3.8755269050557217,""recovery_max"":-0.08457720078336083,""recovery_mean"":-0.08457720078336083,""recovery_min"":-0.08457720078336083},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D2->D1,20,0,5,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",16.15679359558999,1.0572451633612654,0.653143160297418,0.042739448463055094,-8.064933418009787,-0.5277415842799917,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":7.7595577401298215,""dM_mean"":0.653143160297418,""dM_min"":-6.203207849315731,""recovery_max"":0.5077588472018326,""recovery_mean"":0.042739448463055094,""recovery_min"":-0.4059166478306557,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":16.15679359558999,""dM_mean"":16.15679359558999,""dM_min"":16.15679359558999,""recovery_max"":1.0572451633612654,""recovery_mean"":1.0572451633612654,""recovery_min"":1.0572451633612654},""shuffled_operation"":{""count"":1,""dM_max"":-8.064933418009787,""dM_mean"":-8.064933418009787,""dM_min"":-8.064933418009787,""recovery_max"":-0.5277415842799917,""recovery_mean"":-0.5277415842799917,""recovery_min"":-0.5277415842799917},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D2->D1,21,0,5,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",15.047821284570091,0.9846778185356575,0.762077922608853,0.049867765718225675,-2.983451007597978,-0.19522680222697208,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":8.23756273213803,""dM_mean"":0.762077922608853,""dM_min"":-4.177673457834317,""recovery_max"":0.5390378545663359,""recovery_mean"":0.049867765718225675,""recovery_min"":-0.27337262379855126,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":15.047821284570091,""dM_mean"":15.047821284570091,""dM_min"":15.047821284570091,""recovery_max"":0.9846778185356575,""recovery_mean"":0.9846778185356575,""recovery_min"":0.9846778185356575},""shuffled_operation"":{""count"":1,""dM_max"":-2.983451007597978,""dM_mean"":-2.983451007597978,""dM_min"":-2.983451007597978,""recovery_max"":-0.19522680222697208,""recovery_mean"":-0.19522680222697208,""recovery_min"":-0.19522680222697208},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D1->D2,20,1,6,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",27.320321083086583,0.6807465894041198,1.4641140028582669,0.03648165813693926,0.3672007322411446,0.00914962329101637,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.007814645753115,""dM_mean"":1.4641140028582669,""dM_min"":-2.9531300067837947,""recovery_max"":0.14969806970535418,""recovery_mean"":0.03648165813693926,""recovery_min"":-0.07358380503915772,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":27.320321083086583,""dM_mean"":27.320321083086583,""dM_min"":27.320321083086583,""recovery_max"":0.6807465894041198,""recovery_mean"":0.6807465894041198,""recovery_min"":0.6807465894041198},""shuffled_operation"":{""count"":1,""dM_max"":0.3672007322411446,""dM_mean"":0.3672007322411446,""dM_min"":0.3672007322411446,""recovery_max"":0.00914962329101637,""recovery_mean"":0.00914962329101637,""recovery_min"":0.00914962329101637},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D1->D2,21,1,6,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",21.49219918252811,0.5355259642741753,1.2070351837653703,0.03007596734094528,-2.0546798705986475,-0.05119692078191725,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.976573705677765,""dM_mean"":1.2070351837653703,""dM_min"":-2.0781224965980982,""recovery_max"":0.14891963217010726,""recovery_mean"":0.03007596734094528,""recovery_min"":-0.05178104597017069,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":21.49219918252811,""dM_mean"":21.49219918252811,""dM_min"":21.49219918252811,""recovery_max"":0.5355259642741753,""recovery_mean"":0.5355259642741753,""recovery_min"":0.5355259642741753},""shuffled_operation"":{""count"":1,""dM_max"":-2.0546798705986475,""dM_mean"":-2.0546798705986475,""dM_min"":-2.0546798705986475,""recovery_max"":-0.05119692078191725,""recovery_mean"":-0.05119692078191725,""recovery_min"":-0.05119692078191725},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D2->D1,20,1,6,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",16.638712763859075,0.4576072391907008,1.658196620833337,0.04560465634956371,-2.9429849385537636,-0.0809396274714613,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.683274388851714,""dM_mean"":1.658196620833337,""dM_min"":-1.6331491483797436,""recovery_max"":0.18380717217976814,""recovery_mean"":0.04560465634956371,""recovery_min"":-0.044915786670709085,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":16.638712763859075,""dM_mean"":16.638712763859075,""dM_min"":16.638712763859075,""recovery_max"":0.4576072391907008,""recovery_mean"":0.4576072391907008,""recovery_min"":0.4576072391907008},""shuffled_operation"":{""count"":1,""dM_max"":-2.9429849385537636,""dM_mean"":-2.9429849385537636,""dM_min"":-2.9429849385537636,""recovery_max"":-0.0809396274714613,""recovery_mean"":-0.0809396274714613,""recovery_min"":-0.0809396274714613},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D2->D1,21,1,6,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",17.341797709537786,0.47694387691470924,2.3360124329137335,0.06424632814521129,-1.9120389222448466,-0.05258597013190424,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":8.31555849693541,""dM_mean"":2.3360124329137335,""dM_min"":-3.114139676036757,""recovery_max"":0.22869916802559304,""recovery_mean"":0.06424632814521129,""recovery_min"":-0.08564682135151458,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":17.341797709537786,""dM_mean"":17.341797709537786,""dM_min"":17.341797709537786,""recovery_max"":0.47694387691470924,""recovery_mean"":0.47694387691470924,""recovery_min"":0.47694387691470924},""shuffled_operation"":{""count"":1,""dM_max"":-1.9120389222448466,""dM_mean"":-1.9120389222448466,""dM_min"":-1.9120389222448466,""recovery_max"":-0.05258597013190424,""recovery_mean"":-0.05258597013190424,""recovery_min"":-0.05258597013190424},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D1->D2,20,3,8,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",27.28137595674525,0.793631344516626,0.493803713143933,0.01436504175636442,-3.109765171991512,-0.0904649061136666,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.781347751355497,""dM_mean"":0.493803713143933,""dM_min"":-2.3595951795468864,""recovery_max"":0.16818282172794882,""recovery_mean"":0.01436504175636442,""recovery_min"":-0.06864201783032638,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":27.28137595674525,""dM_mean"":27.28137595674525,""dM_min"":27.28137595674525,""recovery_max"":0.793631344516626,""recovery_mean"":0.793631344516626,""recovery_min"":0.793631344516626},""shuffled_operation"":{""count"":1,""dM_max"":-3.109765171991512,""dM_mean"":-3.109765171991512,""dM_min"":-3.109765171991512,""recovery_max"":-0.0904649061136666,""recovery_mean"":-0.0904649061136666,""recovery_min"":-0.0904649061136666},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D1->D2,21,3,8,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",23.515785269462867,0.6840880866990778,0.03579243912838592,0.0010412232005463453,-5.68746840952781,-0.16545181620992905,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.375059842825067,""dM_mean"":0.03579243912838592,""dM_min"":-2.8828318118958123,""recovery_max"":0.127273075628851,""recovery_mean"":0.0010412232005463453,""recovery_min"":-0.08386328059543843,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":23.515785269462867,""dM_mean"":23.515785269462867,""dM_min"":23.515785269462867,""recovery_max"":0.6840880866990778,""recovery_mean"":0.6840880866990778,""recovery_min"":0.6840880866990778},""shuffled_operation"":{""count"":1,""dM_max"":-5.68746840952781,""dM_mean"":-5.68746840952781,""dM_min"":-5.68746840952781,""recovery_max"":-0.16545181620992905,""recovery_mean"":-0.16545181620992905,""recovery_min"":-0.16545181620992905},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D2->D1,20,3,8,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",11.387901304460684,0.35514927121062395,4.008035372827038,0.1249967666200578,7.247722178868571,0.2260313977917945,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":11.135707862846175,""dM_mean"":4.008035372827038,""dM_min"":-2.3823556898851166,""recovery_max"":0.3472842296547748,""recovery_mean"":0.1249967666200578,""recovery_min"":-0.07429743764074992,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":11.387901304460684,""dM_mean"":11.387901304460684,""dM_min"":11.387901304460684,""recovery_max"":0.35514927121062395,""recovery_mean"":0.35514927121062395,""recovery_min"":0.35514927121062395},""shuffled_operation"":{""count"":1,""dM_max"":7.247722178868571,""dM_mean"":7.247722178868571,""dM_min"":7.247722178868571,""recovery_max"":0.2260313977917945,""recovery_mean"":0.2260313977917945,""recovery_min"":0.2260313977917945},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D2->D1,21,3,8,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",3.0292356010177173,0.09447138566307312,5.488882994474338,0.17117928432382634,5.067872241310397,0.15804941445926743,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":15.088131845168391,""dM_mean"":5.488882994474338,""dM_min"":-2.227124094797091,""recovery_max"":0.470546669265776,""recovery_mean"":0.17117928432382634,""recovery_min"":-0.06945630085966628,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":3.0292356010177173,""dM_mean"":3.0292356010177173,""dM_min"":3.0292356010177173,""recovery_max"":0.09447138566307312,""recovery_mean"":0.09447138566307312,""recovery_min"":0.09447138566307312},""shuffled_operation"":{""count"":1,""dM_max"":5.067872241310397,""dM_mean"":5.067872241310397,""dM_min"":5.067872241310397,""recovery_max"":0.15804941445926743,""recovery_mean"":0.15804941445926743,""recovery_min"":0.15804941445926743},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D1->D2,20,4,9,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",20.57035198737867,0.48173277180649093,0.8460752436982375,0.01981405921268066,-3.246080549666658,-0.07601928161742304,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.046875714557245,""dM_mean"":0.8460752436982375,""dM_min"":-3.8437385268225626,""recovery_max"":0.11819172702675497,""recovery_mean"":0.01981405921268066,""recovery_min"":-0.09001570881051277,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":20.57035198737867,""dM_mean"":20.57035198737867,""dM_min"":20.57035198737867,""recovery_max"":0.48173277180649093,""recovery_mean"":0.48173277180649093,""recovery_min"":0.48173277180649093},""shuffled_operation"":{""count"":1,""dM_max"":-3.246080549666658,""dM_mean"":-3.246080549666658,""dM_min"":-3.246080549666658,""recovery_max"":-0.07601928161742304,""recovery_mean"":-0.07601928161742304,""recovery_min"":-0.07601928161742304},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D1->D2,21,4,9,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",17.726594045059755,0.41513539920243625,0.007456152403179317,0.00017461407400316017,9.51564350654371,0.2228448655007137,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.9609496833290905,""dM_mean"":0.007456152403179317,""dM_min"":-5.363275141233316,""recovery_max"":0.13959823416298672,""recovery_mean"":0.00017461407400316017,""recovery_min"":-0.12560141903903402,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":17.726594045059755,""dM_mean"":17.726594045059755,""dM_min"":17.726594045059755,""recovery_max"":0.41513539920243625,""recovery_mean"":0.41513539920243625,""recovery_min"":0.41513539920243625},""shuffled_operation"":{""count"":1,""dM_max"":9.51564350654371,""dM_mean"":9.51564350654371,""dM_min"":9.51564350654371,""recovery_max"":0.2228448655007137,""recovery_mean"":0.2228448655007137,""recovery_min"":0.2228448655007137},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D2->D1,20,4,9,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",14.420352698056377,0.7184892913229036,0.9287658767888161,0.0462754518278068,7.215302242650068,0.3595000416113912,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.391925188465393,""dM_mean"":0.9287658767888161,""dM_min"":-3.1199265717768867,""recovery_max"":0.2686508845271704,""recovery_mean"":0.0462754518278068,""recovery_min"":-0.15544930685624675,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":14.420352698056377,""dM_mean"":14.420352698056377,""dM_min"":14.420352698056377,""recovery_max"":0.7184892913229036,""recovery_mean"":0.7184892913229036,""recovery_min"":0.7184892913229036},""shuffled_operation"":{""count"":1,""dM_max"":7.215302242650068,""dM_mean"":7.215302242650068,""dM_min"":7.215302242650068,""recovery_max"":0.3595000416113912,""recovery_mean"":0.3595000416113912,""recovery_min"":0.3595000416113912},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D2->D1,21,4,9,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",7.215088550219662,0.3594893944569076,1.79308954331907,0.08934009189882511,7.194153115837253,0.358446293381094,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":8.936725173829473,""dM_mean"":1.79308954331907,""dM_min"":-2.5621702666103374,""recovery_max"":0.44526936832534797,""recovery_mean"":0.08934009189882511,""recovery_min"":-0.12765928390597533,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":7.215088550219662,""dM_mean"":7.215088550219662,""dM_min"":7.215088550219662,""recovery_max"":0.3594893944569076,""recovery_mean"":0.3594893944569076,""recovery_min"":0.3594893944569076},""shuffled_operation"":{""count"":1,""dM_max"":7.194153115837253,""dM_mean"":7.194153115837253,""dM_min"":7.194153115837253,""recovery_max"":0.358446293381094,""recovery_mean"":0.358446293381094,""recovery_min"":0.358446293381094},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D1->D2,20,5,10,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",29.593761205693227,0.6636657730100073,2.989646691776869,0.06704542112555811,1.7969081397950504,0.040297224179657004,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":9.968808172567151,""dM_mean"":2.989646691776869,""dM_min"":-0.6757826805187506,""recovery_max"":0.22355917302470102,""recovery_mean"":0.06704542112555811,""recovery_min"":-0.015155012975064842,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":29.593761205693227,""dM_mean"":29.593761205693227,""dM_min"":29.593761205693227,""recovery_max"":0.6636657730100073,""recovery_mean"":0.6636657730100073,""recovery_min"":0.6636657730100073},""shuffled_operation"":{""count"":1,""dM_max"":1.7969081397950504,""dM_mean"":1.7969081397950504,""dM_min"":1.7969081397950504,""recovery_max"":0.040297224179657004,""recovery_mean"":0.040297224179657004,""recovery_min"":0.040297224179657004},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D1->D2,21,5,10,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",28.640637576600056,0.6422911486194269,3.142774617315766,0.07047944772210442,1.789069294937235,0.040121431282096325,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":8.672025550438775,""dM_mean"":3.142774617315766,""dM_min"":0.44922113417669607,""recovery_max"":0.19447769752860203,""recovery_mean"":0.07047944772210442,""recovery_min"":0.010074173714980665,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":28.640637576600056,""dM_mean"":28.640637576600056,""dM_min"":28.640637576600056,""recovery_max"":0.6422911486194269,""recovery_mean"":0.6422911486194269,""recovery_min"":0.6422911486194269},""shuffled_operation"":{""count"":1,""dM_max"":1.789069294937235,""dM_mean"":1.789069294937235,""dM_min"":1.789069294937235,""recovery_max"":0.040121431282096325,""recovery_mean"":0.040121431282096325,""recovery_min"":0.040121431282096325},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D2->D1,20,5,10,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",15.735174983758043,0.6253750262941472,2.0997865317373083,0.08345341306040524,9.200919592771243,0.3656791448585094,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":9.597160037625144,""dM_mean"":2.0997865317373083,""dM_min"":-2.581884860995615,""recovery_max"":0.3814272302071053,""recovery_mean"":0.08345341306040524,""recovery_min"":-0.10261381360552027,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":15.735174983758043,""dM_mean"":15.735174983758043,""dM_min"":15.735174983758043,""recovery_max"":0.6253750262941472,""recovery_mean"":0.6253750262941472,""recovery_min"":0.6253750262941472},""shuffled_operation"":{""count"":1,""dM_max"":9.200919592771243,""dM_mean"":9.200919592771243,""dM_min"":9.200919592771243,""recovery_max"":0.3656791448585094,""recovery_mean"":0.3656791448585094,""recovery_min"":0.3656791448585094},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D2->D1,21,5,10,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",4.6502859520151105,0.18481985122622335,3.1238858177303825,0.12415496983157615,6.018417501112708,0.23919454387336037,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":8.198871349934052,""dM_mean"":3.1238858177303825,""dM_min"":-3.1027100086312203,""recovery_max"":0.3258539794657412,""recovery_mean"":0.12415496983157615,""recovery_min"":-0.12331336354592265,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":4.6502859520151105,""dM_mean"":4.6502859520151105,""dM_min"":4.6502859520151105,""recovery_max"":0.18481985122622335,""recovery_mean"":0.18481985122622335,""recovery_min"":0.18481985122622335},""shuffled_operation"":{""count"":1,""dM_max"":6.018417501112708,""dM_mean"":6.018417501112708,""dM_min"":6.018417501112708,""recovery_max"":0.23919454387336037,""recovery_mean"":0.23919454387336037,""recovery_min"":0.23919454387336037},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D1->D2,20,6,11,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",15.773441553134944,0.36076811797389763,1.3676776615546515,0.03128134683175389,-3.7031224965971887,-0.08469733946290545,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.351565361021585,""dM_mean"":1.3676776615546515,""dM_min"":-1.7421870231546563,""recovery_max"":0.09952844090794792,""recovery_mean"":0.03128134683175389,""recovery_min"":-0.039847076580261855,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":15.773441553134944,""dM_mean"":15.773441553134944,""dM_min"":15.773441553134944,""recovery_max"":0.36076811797389763,""recovery_mean"":0.36076811797389763,""recovery_min"":0.36076811797389763},""shuffled_operation"":{""count"":1,""dM_max"":-3.7031224965971887,""dM_mean"":-3.7031224965971887,""dM_min"":-3.7031224965971887,""recovery_max"":-0.08469733946290545,""recovery_mean"":-0.08469733946290545,""recovery_min"":-0.08469733946290545},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D1->D2,21,6,11,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",19.562503099460628,0.4474310442826777,0.10315036921613796,0.0023592419222565075,-5.0000005960432645,-0.11435936785427685,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.539066433860171,""dM_mean"":0.10315036921613796,""dM_min"":-4.183593392372131,""recovery_max"":0.12668881207341592,""recovery_mean"":0.0023592419222565075,""recovery_min"":-0.0956866077355297,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":19.562503099460628,""dM_mean"":19.562503099460628,""dM_min"":19.562503099460628,""recovery_max"":0.4474310442826777,""recovery_mean"":0.4474310442826777,""recovery_min"":0.4474310442826777},""shuffled_operation"":{""count"":1,""dM_max"":-5.0000005960432645,""dM_mean"":-5.0000005960432645,""dM_min"":-5.0000005960432645,""recovery_max"":-0.11435936785427685,""recovery_mean"":-0.11435936785427685,""recovery_min"":-0.11435936785427685},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D2->D1,20,6,11,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",15.281454058615054,0.6288111800103289,2.0034236257741043,0.0824381743616457,8.63949017251798,0.3555033434142343,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.7902245896584645,""dM_mean"":2.0034236257741043,""dM_min"":-3.3448410032906395,""recovery_max"":0.27940856415762155,""recovery_mean"":0.0824381743616457,""recovery_min"":-0.13763568637896606,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":15.281454058615054,""dM_mean"":15.281454058615054,""dM_min"":15.281454058615054,""recovery_max"":0.6288111800103289,""recovery_mean"":0.6288111800103289,""recovery_min"":0.6288111800103289},""shuffled_operation"":{""count"":1,""dM_max"":8.63949017251798,""dM_mean"":8.63949017251798,""dM_min"":8.63949017251798,""recovery_max"":0.3555033434142343,""recovery_mean"":0.3555033434142343,""recovery_min"":0.3555033434142343},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D2->D1,21,6,11,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",6.849092932669009,0.2818309169057126,3.7600852164578953,0.1547224245043187,9.509947389615263,0.39132148138277884,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":11.682277590287413,""dM_mean"":3.7600852164578953,""dM_min"":-2.6436182258439658,""recovery_max"":0.48070993300637566,""recovery_mean"":0.1547224245043187,""recovery_min"":-0.1087813168637967,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":6.849092932669009,""dM_mean"":6.849092932669009,""dM_min"":6.849092932669009,""recovery_max"":0.2818309169057126,""recovery_mean"":0.2818309169057126,""recovery_min"":0.2818309169057126},""shuffled_operation"":{""count"":1,""dM_max"":9.509947389615263,""dM_mean"":9.509947389615263,""dM_min"":9.509947389615263,""recovery_max"":0.39132148138277884,""recovery_mean"":0.39132148138277884,""recovery_min"":0.39132148138277884},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D1->D2,20,8,13,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",10.411356453354529,0.31426148844701807,-0.22027531227490726,-0.006648898038769977,-5.570642824794049,-0.16814701461522097,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.631995826763159,""dM_mean"":-0.22027531227490726,""dM_min"":-6.125439476127212,""recovery_max"":0.1398144333565637,""recovery_mean"":-0.006648898038769977,""recovery_min"":-0.184893268786281,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":10.411356453354529,""dM_mean"":10.411356453354529,""dM_min"":10.411356453354529,""recovery_max"":0.31426148844701807,""recovery_mean"":0.31426148844701807,""recovery_min"":0.31426148844701807},""shuffled_operation"":{""count"":1,""dM_max"":-5.570642824794049,""dM_mean"":-5.570642824794049,""dM_min"":-5.570642824794049,""recovery_max"":-0.16814701461522097,""recovery_mean"":-0.16814701461522097,""recovery_min"":-0.16814701461522097},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D1->D2,21,8,13,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",7.861104969437292,0.23728344712831725,-1.7441886211732935,-0.05264744461281642,-9.855931516447527,-0.2974962697961144,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.5169815090848715,""dM_mean"":-1.7441886211732935,""dM_min"":-7.561747069948979,""recovery_max"":0.10615829443910169,""recovery_mean"":-0.05264744461281642,""recovery_min"":-0.22824748149856888,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":7.861104969437292,""dM_mean"":7.861104969437292,""dM_min"":7.861104969437292,""recovery_max"":0.23728344712831725,""recovery_mean"":0.23728344712831725,""recovery_min"":0.23728344712831725},""shuffled_operation"":{""count"":1,""dM_max"":-9.855931516447527,""dM_mean"":-9.855931516447527,""dM_min"":-9.855931516447527,""recovery_max"":-0.2974962697961144,""recovery_mean"":-0.2974962697961144,""recovery_min"":-0.2974962697961144},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D2->D1,20,8,13,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",9.77444694051519,0.30305006830613324,1.7512092745623704,0.05429505050303011,3.0385849834419787,0.09420925730019326,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.13937101373449,""dM_mean"":1.7512092745623704,""dM_min"":-3.062481946515618,""recovery_max"":0.19034701568198054,""recovery_mean"":0.05429505050303011,""recovery_min"":-0.09495016635989233,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":9.77444694051519,""dM_mean"":9.77444694051519,""dM_min"":9.77444694051519,""recovery_max"":0.30305006830613324,""recovery_mean"":0.30305006830613324,""recovery_min"":0.30305006830613324},""shuffled_operation"":{""count"":1,""dM_max"":3.0385849834419787,""dM_mean"":3.0385849834419787,""dM_min"":3.0385849834419787,""recovery_max"":0.09420925730019326,""recovery_mean"":0.09420925730019326,""recovery_min"":0.09420925730019326},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D2->D1,21,8,13,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",6.258000946138054,0.19402505591656768,0.7641811395930631,0.023692915615717708,-0.5041033560410142,-0.015629381121130548,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.881411767099053,""dM_mean"":0.7641811395930631,""dM_min"":-5.574001336166475,""recovery_max"":0.18234916498118708,""recovery_mean"":0.023692915615717708,""recovery_min"":-0.17281811400110728,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":6.258000946138054,""dM_mean"":6.258000946138054,""dM_min"":6.258000946138054,""recovery_max"":0.19402505591656768,""recovery_mean"":0.19402505591656768,""recovery_min"":0.19402505591656768},""shuffled_operation"":{""count"":1,""dM_max"":-0.5041033560410142,""dM_mean"":-0.5041033560410142,""dM_min"":-0.5041033560410142,""recovery_max"":-0.015629381121130548,""recovery_mean"":-0.015629381121130548,""recovery_min"":-0.015629381121130548},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D1->D2,20,9,14,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",-2.12500226420525,-0.066492439447159,0.38476503029548326,0.01203950033807381,1.3906227328479872,0.04351331733395577,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.500000601939973,""dM_mean"":0.38476503029548326,""dM_min"":-2.5312510851508705,""recovery_max"":0.1408073876328689,""recovery_mean"":0.01203950033807381,""recovery_min"":-0.07920417890373274,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":-2.12500226420525,""dM_mean"":-2.12500226420525,""dM_min"":-2.12500226420525,""recovery_max"":-0.066492439447159,""recovery_mean"":-0.066492439447159,""recovery_min"":-0.066492439447159},""shuffled_operation"":{""count"":1,""dM_max"":1.3906227328479872,""dM_mean"":1.3906227328479872,""dM_min"":1.3906227328479872,""recovery_max"":0.04351331733395577,""recovery_mean"":0.04351331733395577,""recovery_min"":0.04351331733395577},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D1->D2,21,9,14,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",-1.5468765191471903,-0.048402580559176296,0.45214738397564247,0.014147929654764779,-2.8281260825460777,-0.08849355384708558,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.109373637315002,""dM_mean"":0.45214738397564247,""dM_min"":-4.234376310601874,""recovery_max"":0.19116551708295057,""recovery_mean"":0.014147929654764779,""recovery_min"":-0.13249586373239972,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":-1.5468765191471903,""dM_mean"":-1.5468765191471903,""dM_min"":-1.5468765191471903,""recovery_max"":-0.048402580559176296,""recovery_mean"":-0.048402580559176296,""recovery_min"":-0.048402580559176296},""shuffled_operation"":{""count"":1,""dM_max"":-2.8281260825460777,""dM_mean"":-2.8281260825460777,""dM_min"":-2.8281260825460777,""recovery_max"":-0.08849355384708558,""recovery_mean"":-0.08849355384708558,""recovery_min"":-0.08849355384708558},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D2->D1,20,9,14,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",4.499966263771057,0.1856257572681065,0.6459576143906816,0.026646060060433872,-0.4062931090593338,-0.016759784767530705,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":7.453119397163391,""dM_mean"":0.6459576143906816,""dM_min"":-5.90624267255771,""recovery_max"":0.3074447342520022,""recovery_mean"":0.026646060060433872,""recovery_min"":-0.24363533067556095,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":4.499966263771057,""dM_mean"":4.499966263771057,""dM_min"":4.499966263771057,""recovery_max"":0.1856257572681065,""recovery_mean"":0.1856257572681065,""recovery_min"":0.1856257572681065},""shuffled_operation"":{""count"":1,""dM_max"":-0.4062931090593338,""dM_mean"":-0.4062931090593338,""dM_min"":-0.4062931090593338,""recovery_max"":-0.016759784767530705,""recovery_mean"":-0.016759784767530705,""recovery_min"":-0.016759784767530705},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D2->D1,21,9,14,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",2.202524334192276,0.09085518056601012,-0.7710699128247143,-0.031807002116232407,-2.8124884758144617,-0.11601649268663122,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.078084826469421,""dM_mean"":-0.7710699128247143,""dM_min"":-7.484367496042978,""recovery_max"":0.2094734240507686,""recovery_mean"":-0.031807002116232407,""recovery_min"":-0.3087337332528194,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":2.202524334192276,""dM_mean"":2.202524334192276,""dM_min"":2.202524334192276,""recovery_max"":0.09085518056601012,""recovery_mean"":0.09085518056601012,""recovery_min"":0.09085518056601012},""shuffled_operation"":{""count"":1,""dM_max"":-2.8124884758144617,""dM_mean"":-2.8124884758144617,""dM_min"":-2.8124884758144617,""recovery_max"":-0.11601649268663122,""recovery_mean"":-0.11601649268663122,""recovery_min"":-0.11601649268663122},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D1->D2,20,11,0,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",21.33594638127397,0.4232796723021641,1.1807874681457804,0.023425411914885244,-2.0273358820290923,-0.04021992052552459,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.773447744162695,""dM_mean"":1.1807874681457804,""dM_min"":-1.7656188011424092,""recovery_max"":0.09469949730816889,""recovery_mean"":0.023425411914885244,""recovery_min"":-0.035027766483985444,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":21.33594638127397,""dM_mean"":21.33594638127397,""dM_min"":21.33594638127397,""recovery_max"":0.4232796723021641,""recovery_mean"":0.4232796723021641,""recovery_min"":0.4232796723021641},""shuffled_operation"":{""count"":1,""dM_max"":-2.0273358820290923,""dM_mean"":-2.0273358820290923,""dM_min"":-2.0273358820290923,""recovery_max"":-0.04021992052552459,""recovery_mean"":-0.04021992052552459,""recovery_min"":-0.04021992052552459},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D1->D2,21,11,0,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",18.02344787139009,0.35756366145787105,1.4113759014220761,0.028000010797432303,-0.027333388476108667,-0.0005422617544272344,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.148446917639376,""dM_mean"":1.4113759014220761,""dM_min"":-1.6914169787287392,""recovery_max"":0.08230022800406334,""recovery_mean"":0.028000010797432303,""recovery_min"":-0.03355569102437294,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":18.02344787139009,""dM_mean"":18.02344787139009,""dM_min"":18.02344787139009,""recovery_max"":0.35756366145787105,""recovery_mean"":0.35756366145787105,""recovery_min"":0.35756366145787105},""shuffled_operation"":{""count"":1,""dM_max"":-0.027333388476108667,""dM_mean"":-0.027333388476108667,""dM_min"":-0.027333388476108667,""recovery_max"":-0.0005422617544272344,""recovery_mean"":-0.0005422617544272344,""recovery_min"":-0.0005422617544272344},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D2->D1,20,11,0,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",6.581083063621918,0.24669894511776694,0.6120850079246907,0.02294466189191624,-1.2799860233644722,-0.04798164658868704,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.0959969216528407,""dM_mean"":0.6120850079246907,""dM_min"":-1.3112452024888626,""recovery_max"":0.07857068882781522,""recovery_mean"":0.02294466189191624,""recovery_min"":-0.04915343038790113,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":6.581083063621918,""dM_mean"":6.581083063621918,""dM_min"":6.581083063621918,""recovery_max"":0.24669894511776694,""recovery_mean"":0.24669894511776694,""recovery_min"":0.24669894511776694},""shuffled_operation"":{""count"":1,""dM_max"":-1.2799860233644722,""dM_mean"":-1.2799860233644722,""dM_min"":-1.2799860233644722,""recovery_max"":-0.04798164658868704,""recovery_mean"":-0.04798164658868704,""recovery_min"":-0.04798164658868704},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D2->D1,21,11,0,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",8.097658485759894,0.30354939863978386,0.5635565329038528,0.021125520045494107,-6.025066613569379,-0.22585607315124964,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.102077021383593,""dM_mean"":0.5635565329038528,""dM_min"":-5.245366215123568,""recovery_max"":0.19125682002746433,""recovery_mean"":0.021125520045494107,""recovery_min"":-0.1966281688769913,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":8.097658485759894,""dM_mean"":8.097658485759894,""dM_min"":8.097658485759894,""recovery_max"":0.30354939863978386,""recovery_mean"":0.30354939863978386,""recovery_min"":0.30354939863978386},""shuffled_operation"":{""count"":1,""dM_max"":-6.025066613569379,""dM_mean"":-6.025066613569379,""dM_min"":-6.025066613569379,""recovery_max"":-0.22585607315124964,""recovery_mean"":-0.22585607315124964,""recovery_min"":-0.22585607315124964},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D1->D2,20,13,2,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",34.45224818076349,0.9601143667704848,2.5167981460603244,0.07013806604478863,-5.515261173246017,-0.15369915661647812,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":8.174327134920532,""dM_mean"":2.5167981460603244,""dM_min"":-3.002212882038748,""recovery_max"":0.2278019384900731,""recovery_mean"":0.07013806604478863,""recovery_min"":-0.08366559143035138,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":34.45224818076349,""dM_mean"":34.45224818076349,""dM_min"":34.45224818076349,""recovery_max"":0.9601143667704848,""recovery_mean"":0.9601143667704848,""recovery_min"":0.9601143667704848},""shuffled_operation"":{""count"":1,""dM_max"":-5.515261173246017,""dM_mean"":-5.515261173246017,""dM_min"":-5.515261173246017,""recovery_max"":-0.15369915661647812,""recovery_mean"":-0.15369915661647812,""recovery_min"":-0.15369915661647812},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D1->D2,21,13,2,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",32.64833930299028,0.9098430805308273,0.03662897645773455,0.0010207753744443581,-5.163888692857199,-0.14390711736437933,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.928053021405503,""dM_mean"":0.03662897645773455,""dM_min"":-7.452720642089844,""recovery_max"":0.13733485493408126,""recovery_mean"":0.0010207753744443581,""recovery_min"":-0.20769222729542175,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":32.64833930299028,""dM_mean"":32.64833930299028,""dM_min"":32.64833930299028,""recovery_max"":0.9098430805308273,""recovery_mean"":0.9098430805308273,""recovery_min"":0.9098430805308273},""shuffled_operation"":{""count"":1,""dM_max"":-5.163888692857199,""dM_mean"":-5.163888692857199,""dM_min"":-5.163888692857199,""recovery_max"":-0.14390711736437933,""recovery_mean"":-0.14390711736437933,""recovery_min"":-0.14390711736437933},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D2->D1,20,13,2,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",6.174738229447939,0.23566231771654225,-0.3425003963826754,-0.013071718060118006,-2.3212485313260913,-0.08859174082547859,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.5801663358715814,""dM_mean"":-0.3425003963826754,""dM_min"":-3.638284802448652,""recovery_max"":0.0984734827957328,""recovery_mean"":-0.013071718060118006,""recovery_min"":-0.1388571623925471,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":6.174738229447939,""dM_mean"":6.174738229447939,""dM_min"":6.174738229447939,""recovery_max"":0.23566231771654225,""recovery_mean"":0.23566231771654225,""recovery_min"":0.23566231771654225},""shuffled_operation"":{""count"":1,""dM_max"":-2.3212485313260913,""dM_mean"":-2.3212485313260913,""dM_min"":-2.3212485313260913,""recovery_max"":-0.08859174082547859,""recovery_mean"":-0.08859174082547859,""recovery_min"":-0.08859174082547859},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D2->D1,21,13,2,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",2.34654700523879,0.08955727114845247,-1.8731491032756082,-0.07148977700809502,-6.375266790376372,-0.2433156017393991,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":1.4243895923636956,""dM_mean"":-1.8731491032756082,""dM_min"":-6.742844230147057,""recovery_max"":0.05436262076129514,""recovery_mean"":-0.07148977700809502,""recovery_min"":-0.25734439910339957,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":2.34654700523879,""dM_mean"":2.34654700523879,""dM_min"":2.34654700523879,""recovery_max"":0.08955727114845247,""recovery_mean"":0.08955727114845247,""recovery_min"":0.08955727114845247},""shuffled_operation"":{""count"":1,""dM_max"":-6.375266790376372,""dM_mean"":-6.375266790376372,""dM_min"":-6.375266790376372,""recovery_max"":-0.2433156017393991,""recovery_mean"":-0.2433156017393991,""recovery_min"":-0.2433156017393991},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D1->D2,20,14,3,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",29.677141517409837,0.849574030512372,0.6124909071422451,0.017533911354897624,-8.040194034574142,-0.230168395701031,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":7.176051854821708,""dM_mean"":0.6124909071422451,""dM_min"":-4.0607650279971494,""recovery_max"":0.20543040824501752,""recovery_mean"":0.017533911354897624,""recovery_min"":-0.11624840990077691,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":29.677141517409837,""dM_mean"":29.677141517409837,""dM_min"":29.677141517409837,""recovery_max"":0.849574030512372,""recovery_mean"":0.849574030512372,""recovery_min"":0.849574030512372},""shuffled_operation"":{""count"":1,""dM_max"":-8.040194034574142,""dM_mean"":-8.040194034574142,""dM_min"":-8.040194034574142,""recovery_max"":-0.230168395701031,""recovery_mean"":-0.230168395701031,""recovery_min"":-0.230168395701031},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D1->D2,21,14,3,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",24.82856018842176,0.7107726308048252,-0.9825907055583798,-0.028128839348476656,-5.18257129360245,-0.14836260357961303,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":9.630657541923938,""dM_mean"":-0.9825907055583798,""dM_min"":-9.371678352352319,""recovery_max"":0.2756989428910065,""recovery_mean"":-0.028128839348476656,""recovery_min"":-0.2682850889059752,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":24.82856018842176,""dM_mean"":24.82856018842176,""dM_min"":24.82856018842176,""recovery_max"":0.7107726308048252,""recovery_mean"":0.7107726308048252,""recovery_min"":0.7107726308048252},""shuffled_operation"":{""count"":1,""dM_max"":-5.18257129360245,""dM_mean"":-5.18257129360245,""dM_min"":-5.18257129360245,""recovery_max"":-0.14836260357961303,""recovery_mean"":-0.14836260357961303,""recovery_min"":-0.14836260357961303},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D2->D1,20,14,3,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",6.052477407657534,0.1986979393974815,1.0659289358984836,0.034993585079593076,-1.6295757293455608,-0.05349765355645126,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.5363193736948233,""dM_mean"":1.0659289358984836,""dM_min"":-1.2940602302323896,""recovery_max"":0.11609450565078626,""recovery_mean"":0.034993585079593076,""recovery_min"":-0.04248295101078637,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":6.052477407657534,""dM_mean"":6.052477407657534,""dM_min"":6.052477407657534,""recovery_max"":0.1986979393974815,""recovery_mean"":0.1986979393974815,""recovery_min"":0.1986979393974815},""shuffled_operation"":{""count"":1,""dM_max"":-1.6295757293455608,""dM_mean"":-1.6295757293455608,""dM_min"":-1.6295757293455608,""recovery_max"":-0.05349765355645126,""recovery_mean"":-0.05349765355645126,""recovery_min"":-0.05349765355645126},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D2->D1,21,14,3,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",3.00566649395023,0.09867360068265055,1.3058696646730539,0.04287064519463262,-3.8865697383698716,-0.12759294191856957,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.005483504947733,""dM_mean"":1.3058696646730539,""dM_min"":-1.6949510574095257,""recovery_max"":0.131496784724347,""recovery_mean"":0.04287064519463262,""recovery_min"":-0.055643872715784165,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":3.00566649395023,""dM_mean"":3.00566649395023,""dM_min"":3.00566649395023,""recovery_max"":0.09867360068265055,""recovery_mean"":0.09867360068265055,""recovery_min"":0.09867360068265055},""shuffled_operation"":{""count"":1,""dM_max"":-3.8865697383698716,""dM_mean"":-3.8865697383698716,""dM_min"":-3.8865697383698716,""recovery_max"":-0.12759294191856957,""recovery_mean"":-0.12759294191856957,""recovery_min"":-0.12759294191856957},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D1->D2,20,15,4,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",8.077243447119145,0.17079532948426351,1.12373410155314,0.023761638160841272,-3.4930509329069537,-0.07386143415102107,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.54037999843149,""dM_mean"":1.12373410155314,""dM_min"":-2.3944470882429414,""recovery_max"":0.13829796812460934,""recovery_mean"":0.023761638160841272,""recovery_min"":-0.050631181546836955,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":8.077243447119145,""dM_mean"":8.077243447119145,""dM_min"":8.077243447119145,""recovery_max"":0.17079532948426351,""recovery_mean"":0.17079532948426351,""recovery_min"":0.17079532948426351},""shuffled_operation"":{""count"":1,""dM_max"":-3.4930509329069537,""dM_mean"":-3.4930509329069537,""dM_min"":-3.4930509329069537,""recovery_max"":-0.07386143415102107,""recovery_mean"":-0.07386143415102107,""recovery_min"":-0.07386143415102107},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D1->D2,21,15,4,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",9.00099324797793,0.19032824967313944,0.2887542295602259,0.006105780282666027,-6.2372988462457215,-0.13188924148575817,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.349167108539405,""dM_mean"":0.2887542295602259,""dM_min"":-4.140171408651895,""recovery_max"":0.09196422444714662,""recovery_mean"":0.006105780282666027,""recovery_min"":-0.08754495818919909,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":9.00099324797793,""dM_mean"":9.00099324797793,""dM_min"":9.00099324797793,""recovery_max"":0.19032824967313944,""recovery_mean"":0.19032824967313944,""recovery_min"":0.19032824967313944},""shuffled_operation"":{""count"":1,""dM_max"":-6.2372988462457215,""dM_mean"":-6.2372988462457215,""dM_min"":-6.2372988462457215,""recovery_max"":-0.13188924148575817,""recovery_mean"":-0.13188924148575817,""recovery_min"":-0.13188924148575817},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D2->D1,20,15,4,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",4.906572047297232,0.1494993096846407,0.6279169298239395,0.01913212455520502,-1.4534982442714863,-0.04428692416044758,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.568970299846114,""dM_mean"":0.6279169298239395,""dM_min"":-3.2089853286561265,""recovery_max"":0.13921285557660976,""recovery_mean"":0.01913212455520502,""recovery_min"":-0.09777520574399688,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":4.906572047297232,""dM_mean"":4.906572047297232,""dM_min"":4.906572047297232,""recovery_max"":0.1494993096846407,""recovery_mean"":0.1494993096846407,""recovery_min"":0.1494993096846407},""shuffled_operation"":{""count"":1,""dM_max"":-1.4534982442714863,""dM_mean"":-1.4534982442714863,""dM_min"":-1.4534982442714863,""recovery_max"":-0.04428692416044758,""recovery_mean"":-0.04428692416044758,""recovery_min"":-0.04428692416044758},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|binary4--integer_mod16|successor->reflection,D2->D1,21,15,4,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",4.891834916339576,0.14905028114013677,0.926425016237161,0.028227426208554264,-2.7308093309225114,-0.08320556712872003,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.086378789939772,""dM_mean"":0.926425016237161,""dM_min"":-3.8618080615888175,""recovery_max"":0.15497787672545507,""recovery_mean"":0.028227426208554264,""recovery_min"":-0.11766619011742284,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":4.891834916339576,""dM_mean"":4.891834916339576,""dM_min"":4.891834916339576,""recovery_max"":0.14905028114013677,""recovery_mean"":0.14905028114013677,""recovery_min"":0.14905028114013677},""shuffled_operation"":{""count"":1,""dM_max"":-2.7308093309225114,""dM_mean"":-2.7308093309225114,""dM_min"":-2.7308093309225114,""recovery_max"":-0.08320556712872003,""recovery_mean"":-0.08320556712872003,""recovery_min"":-0.08320556712872003},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,20,1,6,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",16.89118699231767,0.7522580015131918,-0.19074618136323807,-0.008494982694457384,4.577267043991014,0.20385102364155497,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.8598169058095664,""dM_mean"":-0.19074618136323807,""dM_min"":-3.986697330401512,""recovery_max"":0.1273634677797595,""recovery_mean"":-0.008494982694457384,""recovery_min"":-0.17754968716939865,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":16.89118699231767,""dM_mean"":16.89118699231767,""dM_min"":16.89118699231767,""recovery_max"":0.7522580015131918,""recovery_mean"":0.7522580015131918,""recovery_min"":0.7522580015131918},""shuffled_operation"":{""count"":1,""dM_max"":4.577267043991014,""dM_mean"":4.577267043991014,""dM_min"":4.577267043991014,""recovery_max"":0.20385102364155497,""recovery_mean"":0.20385102364155497,""recovery_min"":0.20385102364155497},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,21,1,6,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",12.797513731289655,0.5699440843450542,0.27240633149790483,0.012131760936952157,2.9848354689311236,0.13293123601822884,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.422665112419054,""dM_mean"":0.27240633149790483,""dM_min"":-4.1244413925742265,""recovery_max"":0.2860368086656246,""recovery_mean"":0.012131760936952157,""recovery_min"":-0.18368419228011007,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":12.797513731289655,""dM_mean"":12.797513731289655,""dM_min"":12.797513731289655,""recovery_max"":0.5699440843450542,""recovery_mean"":0.5699440843450542,""recovery_min"":0.5699440843450542},""shuffled_operation"":{""count"":1,""dM_max"":2.9848354689311236,""dM_mean"":2.9848354689311236,""dM_min"":2.9848354689311236,""recovery_max"":0.13293123601822884,""recovery_mean"":0.13293123601822884,""recovery_min"":0.13293123601822884},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,20,1,6,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",24.48438120069477,0.6459168005056118,1.0888636006659453,0.02872505894121638,14.226564884844265,0.3753077195327829,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.828128278913937,""dM_mean"":1.0888636006659453,""dM_min"":-0.6093715422921377,""recovery_max"":0.127369736028218,""recovery_mean"":0.02872505894121638,""recovery_min"":-0.016075689791389902,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":24.48438120069477,""dM_mean"":24.48438120069477,""dM_min"":24.48438120069477,""recovery_max"":0.6459168005056118,""recovery_mean"":0.6459168005056118,""recovery_min"":0.6459168005056118},""shuffled_operation"":{""count"":1,""dM_max"":14.226564884844265,""dM_mean"":14.226564884844265,""dM_min"":14.226564884844265,""recovery_max"":0.3753077195327829,""recovery_mean"":0.3753077195327829,""recovery_min"":0.3753077195327829},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,21,1,6,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",20.3750065108361,0.5375083367590608,0.08544870147625261,0.0022542024408333454,13.968752384844265,0.36850642756769836,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.156253585260856,""dM_mean"":0.08544870147625261,""dM_min"":-4.11721968737038,""recovery_max"":0.10964516504936184,""recovery_mean"":0.0022542024408333454,""recovery_min"":-0.10861542081241278,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":20.3750065108361,""dM_mean"":20.3750065108361,""dM_min"":20.3750065108361,""recovery_max"":0.5375083367590608,""recovery_mean"":0.5375083367590608,""recovery_min"":0.5375083367590608},""shuffled_operation"":{""count"":1,""dM_max"":13.968752384844265,""dM_mean"":13.968752384844265,""dM_min"":13.968752384844265,""recovery_max"":0.36850642756769836,""recovery_mean"":0.36850642756769836,""recovery_min"":0.36850642756769836},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,20,2,7,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",29.468771233856387,0.9359799157366707,1.1791729041670465,0.03745260183136607,13.796856404711434,0.4382123839719678,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.859382338436262,""dM_mean"":1.1791729041670465,""dM_min"":-3.4531882987948848,""recovery_max"":0.1861042709883231,""recovery_mean"":0.03745260183136607,""recovery_min"":-0.10967932348721579,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":29.468771233856387,""dM_mean"":29.468771233856387,""dM_min"":29.468771233856387,""recovery_max"":0.9359799157366707,""recovery_mean"":0.9359799157366707,""recovery_min"":0.9359799157366707},""shuffled_operation"":{""count"":1,""dM_max"":13.796856404711434,""dM_mean"":13.796856404711434,""dM_min"":13.796856404711434,""recovery_max"":0.4382123839719678,""recovery_mean"":0.4382123839719678,""recovery_min"":0.4382123839719678},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,21,2,7,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",26.078135509182175,0.8282873718335089,1.948722993601109,0.0618948638499505,12.281255842615792,0.39007424902418464,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.046883030408935,""dM_mean"":1.948722993601109,""dM_min"":-2.9531459795234696,""recovery_max"":0.19205962217960465,""recovery_mean"":0.0618948638499505,""recovery_min"":-0.09379710145147939,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":26.078135509182175,""dM_mean"":26.078135509182175,""dM_min"":26.078135509182175,""recovery_max"":0.8282873718335089,""recovery_mean"":0.8282873718335089,""recovery_min"":0.8282873718335089},""shuffled_operation"":{""count"":1,""dM_max"":12.281255842615792,""dM_mean"":12.281255842615792,""dM_min"":12.281255842615792,""recovery_max"":0.39007424902418464,""recovery_mean"":0.39007424902418464,""recovery_min"":0.39007424902418464},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,20,2,7,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",20.500003695924534,0.5912528078735629,1.0275878727859862,0.029637273443141945,34.343757391063264,0.9905287477792724,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.203126819309546,""dM_mean"":1.0275878727859862,""dM_min"":-3.6562514813085727,""recovery_max"":0.15006647741486018,""recovery_mean"":0.029637273443141945,""recovery_min"":-0.1054521251157303,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":20.500003695924534,""dM_mean"":20.500003695924534,""dM_min"":20.500003695924534,""recovery_max"":0.5912528078735629,""recovery_mean"":0.5912528078735629,""recovery_min"":0.5912528078735629},""shuffled_operation"":{""count"":1,""dM_max"":34.343757391063264,""dM_mean"":34.343757391063264,""dM_min"":34.343757391063264,""recovery_max"":0.9905287477792724,""recovery_mean"":0.9905287477792724,""recovery_min"":0.9905287477792724},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,21,2,7,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",16.625004531320883,0.4794916506287426,1.3808581058844425,0.039826150496814615,32.218756300833775,0.9292403265687754,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.609377992543159,""dM_mean"":1.3808581058844425,""dM_min"":-2.7890618379460648,""recovery_max"":0.19062500448064607,""recovery_mean"":0.039826150496814615,""recovery_min"":-0.08044099247389139,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":16.625004531320883,""dM_mean"":16.625004531320883,""dM_min"":16.625004531320883,""recovery_max"":0.4794916506287426,""recovery_mean"":0.4794916506287426,""recovery_min"":0.4794916506287426},""shuffled_operation"":{""count"":1,""dM_max"":32.218756300833775,""dM_mean"":32.218756300833775,""dM_min"":32.218756300833775,""recovery_max"":0.9292403265687754,""recovery_mean"":0.9292403265687754,""recovery_min"":0.9292403265687754},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,20,3,8,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",25.95334721582185,1.0091078854483775,2.77270454800086,0.1078072126935726,12.421396047066082,0.48296385800018526,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":8.765897758494248,""dM_mean"":2.77270454800086,""dM_min"":-1.671643376216707,""recovery_max"":0.34083220470838554,""recovery_mean"":0.1078072126935726,""recovery_min"":-0.06499618328881555,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":25.95334721582185,""dM_mean"":25.95334721582185,""dM_min"":25.95334721582185,""recovery_max"":1.0091078854483775,""recovery_mean"":1.0091078854483775,""recovery_min"":1.0091078854483775},""shuffled_operation"":{""count"":1,""dM_max"":12.421396047066082,""dM_mean"":12.421396047066082,""dM_min"":12.421396047066082,""recovery_max"":0.48296385800018526,""recovery_mean"":0.48296385800018526,""recovery_min"":0.48296385800018526},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,21,3,8,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",23.547007228451548,0.9155455161658214,4.647811188983496,0.18071437498509668,15.234630584905972,0.5923469418907792,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":9.233162015865673,""dM_mean"":4.647811188983496,""dM_min"":0.9985038016748149,""recovery_max"":0.3590001906248316,""recovery_mean"":0.18071437498509668,""recovery_min"":0.03882343389241061,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":23.547007228451548,""dM_mean"":23.547007228451548,""dM_min"":23.547007228451548,""recovery_max"":0.9155455161658214,""recovery_mean"":0.9155455161658214,""recovery_min"":0.9155455161658214},""shuffled_operation"":{""count"":1,""dM_max"":15.234630584905972,""dM_mean"":15.234630584905972,""dM_min"":15.234630584905972,""recovery_max"":0.5923469418907792,""recovery_mean"":0.5923469418907792,""recovery_min"":0.5923469418907792},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,20,3,8,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",12.406256757774827,0.382646401551434,0.76123209417986,0.023478695247931485,5.468756554389984,0.16867295731137782,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.60156374347207,""dM_mean"":0.76123209417986,""dM_min"":-1.750016093661543,""recovery_max"":0.11108309567541777,""recovery_mean"":0.023478695247931485,""recovery_min"":-0.053975778026440914,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":12.406256757774827,""dM_mean"":12.406256757774827,""dM_min"":12.406256757774827,""recovery_max"":0.382646401551434,""recovery_mean"":0.382646401551434,""recovery_min"":0.382646401551434},""shuffled_operation"":{""count"":1,""dM_max"":5.468756554389984,""dM_mean"":5.468756554389984,""dM_min"":5.468756554389984,""recovery_max"":0.16867295731137782,""recovery_mean"":0.16867295731137782,""recovery_min"":0.16867295731137782},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,21,3,8,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",14.984383523562428,0.46216361201492284,0.891115480079435,0.02748469086821741,6.562505832607712,0.20240748608027598,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.859379237965186,""dM_mean"":0.891115480079435,""dM_min"":-2.054688692034688,""recovery_max"":0.1190349036347501,""recovery_mean"":0.02748469086821741,""recovery_min"":-0.06337280048817168,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":14.984383523562428,""dM_mean"":14.984383523562428,""dM_min"":14.984383523562428,""recovery_max"":0.46216361201492284,""recovery_mean"":0.46216361201492284,""recovery_min"":0.46216361201492284},""shuffled_operation"":{""count"":1,""dM_max"":6.562505832607712,""dM_mean"":6.562505832607712,""dM_min"":6.562505832607712,""recovery_max"":0.20240748608027598,""recovery_mean"":0.20240748608027598,""recovery_min"":0.20240748608027598},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,20,4,9,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",18.093776095403882,0.9690360276419191,-1.1328318576042875,-0.06067030328500212,3.3905958542600274,0.181587830015532,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.2656225943937898,""dM_mean"":-1.1328318576042875,""dM_min"":-5.046872633887688,""recovery_max"":0.12133840429056833,""recovery_mean"":-0.06067030328500212,""recovery_min"":-0.27029191603622904,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":18.093776095403882,""dM_mean"":18.093776095403882,""dM_min"":18.093776095403882,""recovery_max"":0.9690360276419191,""recovery_mean"":0.9690360276419191,""recovery_min"":0.9690360276419191},""shuffled_operation"":{""count"":1,""dM_max"":3.3905958542600274,""dM_mean"":3.3905958542600274,""dM_min"":3.3905958542600274,""recovery_max"":0.181587830015532,""recovery_mean"":0.181587830015532,""recovery_min"":0.181587830015532},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,21,4,9,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",14.921885003059288,0.799161219418822,-1.8203252311286633,-0.09748991706807698,2.2187505001202226,0.11882810750107435,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.578113184310496,""dM_mean"":-1.8203252311286633,""dM_min"":-6.156264200311853,""recovery_max"":0.2451868858566371,""recovery_mean"":-0.09748991706807698,""recovery_min"":-0.3297068436311492,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":14.921885003059288,""dM_mean"":14.921885003059288,""dM_min"":14.921885003059288,""recovery_max"":0.799161219418822,""recovery_mean"":0.799161219418822,""recovery_min"":0.799161219418822},""shuffled_operation"":{""count"":1,""dM_max"":2.2187505001202226,""dM_mean"":2.2187505001202226,""dM_min"":2.2187505001202226,""recovery_max"":0.11882810750107435,""recovery_mean"":0.11882810750107435,""recovery_min"":0.11882810750107435},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,20,4,9,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",13.802934728737455,0.3966507427721103,0.4802044239957013,0.013799488674229992,11.604221068497282,0.3334669761589343,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.974211447115522,""dM_mean"":0.4802044239957013,""dM_min"":-3.069908061872411,""recovery_max"":0.11420570722179928,""recovery_mean"":0.013799488674229992,""recovery_min"":-0.08821901551476524,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":13.802934728737455,""dM_mean"":13.802934728737455,""dM_min"":13.802934728737455,""recovery_max"":0.3966507427721103,""recovery_mean"":0.3966507427721103,""recovery_min"":0.3966507427721103},""shuffled_operation"":{""count"":1,""dM_max"":11.604221068497282,""dM_mean"":11.604221068497282,""dM_min"":11.604221068497282,""recovery_max"":0.3334669761589343,""recovery_mean"":0.3334669761589343,""recovery_min"":0.3334669761589343},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,21,4,9,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",21.084673129196744,0.6059038474181081,1.2013448612936486,0.034522682380399114,13.074931346054655,0.37573033068897976,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.993500329728704,""dM_mean"":1.2013448612936486,""dM_min"":-3.8859893455064594,""recovery_max"":0.17223339849910535,""recovery_mean"":0.034522682380399114,""recovery_min"":-0.11167049548459562,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":21.084673129196744,""dM_mean"":21.084673129196744,""dM_min"":21.084673129196744,""recovery_max"":0.6059038474181081,""recovery_mean"":0.6059038474181081,""recovery_min"":0.6059038474181081},""shuffled_operation"":{""count"":1,""dM_max"":13.074931346054655,""dM_mean"":13.074931346054655,""dM_min"":13.074931346054655,""recovery_max"":0.37573033068897976,""recovery_mean"":0.37573033068897976,""recovery_min"":0.37573033068897976},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,20,5,10,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",11.171875958680175,0.6085105556659803,0.15771384668914834,0.008590369320245358,3.9531221333891153,0.21531894508147398,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.6562495920807123,""dM_mean"":0.15771384668914834,""dM_min"":-2.124998167157173,""recovery_max"":0.1446807967831681,""recovery_mean"":0.008590369320245358,""recovery_min"":-0.11574455536997956,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":11.171875958680175,""dM_mean"":11.171875958680175,""dM_min"":11.171875958680175,""recovery_max"":0.6085105556659803,""recovery_mean"":0.6085105556659803,""recovery_min"":0.6085105556659803},""shuffled_operation"":{""count"":1,""dM_max"":3.9531221333891153,""dM_mean"":3.9531221333891153,""dM_min"":3.9531221333891153,""recovery_max"":0.21531894508147398,""recovery_mean"":0.21531894508147398,""recovery_min"":0.21531894508147398},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,21,5,10,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",9.562500156462193,0.5208509569284785,0.3989246992241533,0.02172865965318609,1.0156247559934855,0.05531912338657339,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.8750015888363123,""dM_mean"":0.3989246992241533,""dM_min"":-2.203123562852852,""recovery_max"":0.1565957965192123,""recovery_mean"":0.02172865965318609,""recovery_min"":-0.1199998951286944,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":9.562500156462193,""dM_mean"":9.562500156462193,""dM_min"":9.562500156462193,""recovery_max"":0.5208509569284785,""recovery_mean"":0.5208509569284785,""recovery_min"":0.5208509569284785},""shuffled_operation"":{""count"":1,""dM_max"":1.0156247559934855,""dM_mean"":1.0156247559934855,""dM_min"":1.0156247559934855,""recovery_max"":0.05531912338657339,""recovery_mean"":0.05531912338657339,""recovery_min"":0.05531912338657339},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,20,5,10,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",14.158162118954351,0.3659412546631087,0.12811879905174806,0.003311443510606587,15.48585510448902,0.40025768873498013,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.141611490020296,""dM_mean"":0.12811879905174806,""dM_min"":-3.695875523569157,""recovery_max"":0.10704683928969641,""recovery_mean"":0.003311443510606587,""recovery_min"":-0.09552605167325613,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":14.158162118954351,""dM_mean"":14.158162118954351,""dM_min"":14.158162118954351,""recovery_max"":0.3659412546631087,""recovery_mean"":0.3659412546631087,""recovery_min"":0.3659412546631087},""shuffled_operation"":{""count"":1,""dM_max"":15.48585510448902,""dM_mean"":15.48585510448902,""dM_min"":15.48585510448902,""recovery_max"":0.40025768873498013,""recovery_mean"":0.40025768873498013,""recovery_min"":0.40025768873498013},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,21,5,10,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",14.735647203488043,0.380867317425208,1.6761859221595614,0.04332381380084177,14.749882700009039,0.3812352575161519,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":7.95836857901304,""dM_mean"":1.6761859221595614,""dM_min"":-3.5990505200734333,""recovery_max"":0.20569727612997415,""recovery_mean"":0.04332381380084177,""recovery_min"":-0.09302344837176196,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":14.735647203488043,""dM_mean"":14.735647203488043,""dM_min"":14.735647203488043,""recovery_max"":0.380867317425208,""recovery_mean"":0.380867317425208,""recovery_min"":0.380867317425208},""shuffled_operation"":{""count"":1,""dM_max"":14.749882700009039,""dM_mean"":14.749882700009039,""dM_min"":14.749882700009039,""recovery_max"":0.3812352575161519,""recovery_mean"":0.3812352575161519,""recovery_min"":0.3812352575161519},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,20,6,11,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",16.921881527006917,1.1364108899775063,0.8144502029754221,0.054695459162062116,4.046862676739693,0.27177230905149496,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.640622466802597,""dM_mean"":0.8144502029754221,""dM_min"":-1.1093741916120052,""recovery_max"":0.1773344248276695,""recovery_mean"":0.054695459162062116,""recovery_min"":-0.07450146193234013,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":16.921881527006917,""dM_mean"":16.921881527006917,""dM_min"":16.921881527006917,""recovery_max"":1.1364108899775063,""recovery_mean"":1.1364108899775063,""recovery_min"":1.1364108899775063},""shuffled_operation"":{""count"":1,""dM_max"":4.046862676739693,""dM_mean"":4.046862676739693,""dM_min"":4.046862676739693,""recovery_max"":0.27177230905149496,""recovery_mean"":0.27177230905149496,""recovery_min"":0.27177230905149496},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,21,6,11,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",17.21875557313615,1.1563478513865855,1.5981444936187472,0.10732546516221626,2.968753546476364,0.199370492843287,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.8593773152679205,""dM_mean"":1.5981444936187472,""dM_min"":-2.5312474044039845,""recovery_max"":0.39349407918561347,""recovery_mean"":0.10732546516221626,""recovery_min"":-0.1699892007281283,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":17.21875557313615,""dM_mean"":17.21875557313615,""dM_min"":17.21875557313615,""recovery_max"":1.1563478513865855,""recovery_mean"":1.1563478513865855,""recovery_min"":1.1563478513865855},""shuffled_operation"":{""count"":1,""dM_max"":2.968753546476364,""dM_mean"":2.968753546476364,""dM_min"":2.968753546476364,""recovery_max"":0.199370492843287,""recovery_mean"":0.199370492843287,""recovery_min"":0.199370492843287},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,20,6,11,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",3.0937510729418136,0.06979192347086896,0.040528472180952235,0.0009142817124438566,3.1406253576860763,0.07084936035460393,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":0.8906247951672412,""dM_mean"":0.040528472180952235,""dM_min"":-0.7187495231664798,""recovery_max"":0.02009160274374134,""recovery_mean"":0.0009142817124438566,""recovery_min"":-0.01621426887065583,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":3.0937510729418136,""dM_mean"":3.0937510729418136,""dM_min"":3.0937510729418136,""recovery_max"":0.06979192347086896,""recovery_mean"":0.06979192347086896,""recovery_min"":0.06979192347086896},""shuffled_operation"":{""count"":1,""dM_max"":3.1406253576860763,""dM_mean"":3.1406253576860763,""dM_min"":3.1406253576860763,""recovery_max"":0.07084936035460393,""recovery_mean"":0.07084936035460393,""recovery_min"":0.07084936035460393},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,21,6,11,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",2.124999053834472,0.04793784885862204,0.19360413786213826,0.0043675153090030295,3.2968753576860763,0.0743742037518957,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.031252026259608,""dM_mean"":0.19360413786213826,""dM_min"":-1.5390644073168005,""recovery_max"":0.04582300987517891,""recovery_mean"":0.0043675153090030295,""recovery_min"":-0.03471975049047932,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":2.124999053834472,""dM_mean"":2.124999053834472,""dM_min"":2.124999053834472,""recovery_max"":0.04793784885862204,""recovery_mean"":0.04793784885862204,""recovery_min"":0.04793784885862204},""shuffled_operation"":{""count"":1,""dM_max"":3.2968753576860763,""dM_mean"":3.2968753576860763,""dM_min"":3.2968753576860763,""recovery_max"":0.0743742037518957,""recovery_mean"":0.0743742037518957,""recovery_min"":0.0743742037518957},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,20,7,12,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",19.671981560244603,0.9012168564791159,0.4760556900255324,0.021809160971400995,5.6718997824937105,0.25984223686818075,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.984479995444417,""dM_mean"":0.4760556900255324,""dM_min"":-1.750072275812272,""recovery_max"":0.13672561005012349,""recovery_mean"":0.021809160971400995,""recovery_min"":-0.08017467026332334,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":19.671981560244603,""dM_mean"":19.671981560244603,""dM_min"":19.671981560244603,""recovery_max"":0.9012168564791159,""recovery_mean"":0.9012168564791159,""recovery_min"":0.9012168564791159},""shuffled_operation"":{""count"":1,""dM_max"":5.6718997824937105,""dM_mean"":5.6718997824937105,""dM_min"":5.6718997824937105,""recovery_max"":0.25984223686818075,""recovery_mean"":0.25984223686818075,""recovery_min"":0.25984223686818075},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,21,7,12,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",18.0157270303971,0.8253401840479578,0.7988443971835295,0.036596823468999985,3.734477462247014,0.17108464791975497,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.250004531815648,""dM_mean"":0.7988443971835295,""dM_min"":-3.1717795896402095,""recovery_max"":0.19470207983141632,""recovery_mean"":0.036596823468999985,""recovery_min"":-0.14530621749853995,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":18.0157270303971,""dM_mean"":18.0157270303971,""dM_min"":18.0157270303971,""recovery_max"":0.8253401840479578,""recovery_mean"":0.8253401840479578,""recovery_min"":0.8253401840479578},""shuffled_operation"":{""count"":1,""dM_max"":3.734477462247014,""dM_mean"":3.734477462247014,""dM_min"":3.734477462247014,""recovery_max"":0.17108464791975497,""recovery_mean"":0.17108464791975497,""recovery_min"":0.17108464791975497},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,20,7,12,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",3.015627265074727,0.0663074369412031,0.17675711844094621,0.003886525241587302,0.9375002385168045,0.02061370072745893,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":1.296871900329279,""dM_mean"":0.17675711844094621,""dM_min"":-0.7187515496780179,""recovery_max"":0.028515543929389105,""recovery_mean"":0.003886525241587302,""recovery_min"":-0.015803867277836874,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":3.015627265074727,""dM_mean"":3.015627265074727,""dM_min"":3.015627265074727,""recovery_max"":0.0663074369412031,""recovery_mean"":0.0663074369412031,""recovery_min"":0.0663074369412031},""shuffled_operation"":{""count"":1,""dM_max"":0.9375002385168045,""dM_mean"":0.9375002385168045,""dM_min"":0.9375002385168045,""recovery_max"":0.02061370072745893,""recovery_mean"":0.02061370072745893,""recovery_min"":0.02061370072745893},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,21,7,12,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",2.554688096144673,0.05617233329907485,0.30688415729355256,0.006747751004795432,0.1562513114004105,0.003435644748823516,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":1.234374880848918,""dM_mean"":0.30688415729355256,""dM_min"":-0.5468789361511881,""recovery_max"":0.02714136309935059,""recovery_mean"":0.006747751004795432,""recovery_min"":-0.012024742246259856,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":2.554688096144673,""dM_mean"":2.554688096144673,""dM_min"":2.554688096144673,""recovery_max"":0.05617233329907485,""recovery_mean"":0.05617233329907485,""recovery_min"":0.05617233329907485},""shuffled_operation"":{""count"":1,""dM_max"":0.1562513114004105,""dM_mean"":0.1562513114004105,""dM_min"":0.1562513114004105,""recovery_max"":0.003435644748823516,""recovery_mean"":0.003435644748823516,""recovery_min"":0.003435644748823516},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,20,8,13,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",15.296877650544047,1.1087202447211069,0.4736325949570528,0.0343289695181683,0.7500001098960638,0.054360133118750965,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.031251860782504,""dM_mean"":0.4736325949570528,""dM_min"":-4.703123275277903,""recovery_max"":0.21970564069841786,""recovery_mean"":0.0343289695181683,""recovery_min"":-0.3408831598083805,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":15.296877650544047,""dM_mean"":15.296877650544047,""dM_min"":15.296877650544047,""recovery_max"":1.1087202447211069,""recovery_mean"":1.1087202447211069,""recovery_min"":1.1087202447211069},""shuffled_operation"":{""count"":1,""dM_max"":0.7500001098960638,""dM_mean"":0.7500001098960638,""dM_min"":0.7500001098960638,""recovery_max"":0.054360133118750965,""recovery_mean"":0.054360133118750965,""recovery_min"":0.054360133118750965},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,21,8,13,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",17.000001670210622,1.232162957869039,0.13476535390714162,0.009767815339657794,0.06250150315463543,0.004530119378354303,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.281251398846507,""dM_mean"":0.13476535390714162,""dM_min"":-6.296874973682861,""recovery_max"":0.3103058158063296,""recovery_mean"":0.009767815339657794,""recovery_min"":-0.4563985488601704,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":17.000001670210622,""dM_mean"":17.000001670210622,""dM_min"":17.000001670210622,""recovery_max"":1.232162957869039,""recovery_mean"":1.232162957869039,""recovery_min"":1.232162957869039},""shuffled_operation"":{""count"":1,""dM_max"":0.06250150315463543,""dM_mean"":0.06250150315463543,""dM_min"":0.06250150315463543,""recovery_max"":0.004530119378354303,""recovery_mean"":0.004530119378354303,""recovery_min"":0.004530119378354303},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,20,8,13,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",2.937500737656592,0.0731285009905016,0.21093825232782137,0.00525126615171359,0.7343752384676918,0.018282126593277704,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":1.0156267877846403,""dM_mean"":0.21093825232782137,""dM_min"":-0.4531246423466655,""recovery_max"":0.025283828393431948,""recovery_mean"":0.00525126615171359,""recovery_min"":-0.011280448522747778,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":2.937500737656592,""dM_mean"":2.937500737656592,""dM_min"":2.937500737656592,""recovery_max"":0.0731285009905016,""recovery_mean"":0.0731285009905016,""recovery_min"":0.0731285009905016},""shuffled_operation"":{""count"":1,""dM_max"":0.7343752384676918,""dM_mean"":0.7343752384676918,""dM_min"":0.7343752384676918,""recovery_max"":0.018282126593277704,""recovery_mean"":0.018282126593277704,""recovery_min"":0.018282126593277704},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,21,8,13,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",2.593750710531822,0.06457091192275123,0.17920022723143347,0.004461154282142002,0.8906252384676918,0.02217193949895251,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":0.8750014304041542,""dM_mean"":0.17920022723143347,""dM_min"":-0.7812502384185791,""recovery_max"":0.021782987881407968,""recovery_mean"":0.004461154282142002,""recovery_min"":-0.019449070463757493,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":2.593750710531822,""dM_mean"":2.593750710531822,""dM_min"":2.593750710531822,""recovery_max"":0.06457091192275123,""recovery_mean"":0.06457091192275123,""recovery_min"":0.06457091192275123},""shuffled_operation"":{""count"":1,""dM_max"":0.8906252384676918,""dM_mean"":0.8906252384676918,""dM_min"":0.8906252384676918,""recovery_max"":0.02217193949895251,""recovery_mean"":0.02217193949895251,""recovery_min"":0.02217193949895251},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,20,9,14,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",14.125002551692887,0.7191726532503766,-0.2299794054084714,-0.011709371278006017,0.8750001200096449,0.044550516405132634,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.5312493288511178,""dM_mean"":-0.2299794054084714,""dM_min"":-3.031248436011083,""recovery_max"":0.12887822775295124,""recovery_mean"":-0.011709371278006017,""recovery_min"":-0.15433561674832208,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":14.125002551692887,""dM_mean"":14.125002551692887,""dM_min"":14.125002551692887,""recovery_max"":0.7191726532503766,""recovery_mean"":0.7191726532503766,""recovery_min"":0.7191726532503766},""shuffled_operation"":{""count"":1,""dM_max"":0.8750001200096449,""dM_mean"":0.8750001200096449,""dM_min"":0.8750001200096449,""recovery_max"":0.044550516405132634,""recovery_mean"":0.044550516405132634,""recovery_min"":0.044550516405132634},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,21,9,14,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",9.093751686028554,0.4630071749797611,-0.05957045638956515,-0.0030330219778887646,1.9531244250101736,0.0994430740612034,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.109374505802407,""dM_mean"":-0.05957045638956515,""dM_min"":-3.0624995091129676,""recovery_max"":0.15831339535007652,""recovery_mean"":-0.0030330219778887646,""recovery_min"":-0.15592676103855163,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":9.093751686028554,""dM_mean"":9.093751686028554,""dM_min"":9.093751686028554,""recovery_max"":0.4630071749797611,""recovery_mean"":0.4630071749797611,""recovery_min"":0.4630071749797611},""shuffled_operation"":{""count"":1,""dM_max"":1.9531244250101736,""dM_mean"":1.9531244250101736,""dM_min"":1.9531244250101736,""recovery_max"":0.0994430740612034,""recovery_mean"":0.0994430740612034,""recovery_min"":0.0994430740612034},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,20,9,14,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",2.5624996401511453,0.0757647229419232,0.0058589195939759975,0.0001732290661903913,0.26562503736022336,0.00785366251245533,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":1.359374046069206,""dM_mean"":0.0058589195939759975,""dM_min"":-0.7500009536852303,""recovery_max"":0.040192239000197354,""recovery_mean"":0.0001732290661903913,""recovery_min"":-0.02217507217241521,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":2.5624996401511453,""dM_mean"":2.5624996401511453,""dM_min"":2.5624996401511453,""recovery_max"":0.0757647229419232,""recovery_mean"":0.0757647229419232,""recovery_min"":0.0757647229419232},""shuffled_operation"":{""count"":1,""dM_max"":0.26562503736022336,""dM_mean"":0.26562503736022336,""dM_min"":0.26562503736022336,""recovery_max"":0.00785366251245533,""recovery_mean"":0.00785366251245533,""recovery_min"":0.00785366251245533},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,21,9,14,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",2.3437487054525263,0.06929697414655166,0.02978492793982923,0.0008806427824798462,-0.187501864400474,-0.00554381611798316,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":1.1093752383549145,""dM_mean"":0.02978492793982923,""dM_min"":-0.8750009661689546,""recovery_max"":0.03280059292715938,""recovery_mean"":0.0008806427824798462,""recovery_min"":-0.025870913204029056,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":2.3437487054525263,""dM_mean"":2.3437487054525263,""dM_min"":2.3437487054525263,""recovery_max"":0.06929697414655166,""recovery_mean"":0.06929697414655166,""recovery_min"":0.06929697414655166},""shuffled_operation"":{""count"":1,""dM_max"":-0.187501864400474,""dM_mean"":-0.187501864400474,""dM_min"":-0.187501864400474,""recovery_max"":-0.00554381611798316,""recovery_mean"":-0.00554381611798316,""recovery_min"":-0.00554381611798316},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,20,10,15,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",8.515623033046722,0.32277163579057544,1.1315904704242712,0.042891201943352254,7.578122913837433,0.28723713105067056,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.781247407197952,""dM_mean"":1.1315904704242712,""dM_min"":-2.5625018724240363,""recovery_max"":0.21912931975614705,""recovery_mean"":0.042891201943352254,""recovery_min"":-0.09712770491001847,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":8.515623033046722,""dM_mean"":8.515623033046722,""dM_min"":8.515623033046722,""recovery_max"":0.32277163579057544,""recovery_mean"":0.32277163579057544,""recovery_min"":0.32277163579057544},""shuffled_operation"":{""count"":1,""dM_max"":7.578122913837433,""dM_mean"":7.578122913837433,""dM_min"":7.578122913837433,""recovery_max"":0.28723713105067056,""recovery_mean"":0.28723713105067056,""recovery_min"":0.28723713105067056},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,21,10,15,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",8.718748986721039,0.33047081365278785,2.3549796749639427,0.08926189416697479,5.406248152256012,0.20491554790784675,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":9.031253159046173,""dM_mean"":2.3549796749639427,""dM_min"":-4.695315462333383,""recovery_max"":0.3423158052055287,""recovery_mean"":0.08926189416697479,""recovery_min"":-0.17796873422518172,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":8.718748986721039,""dM_mean"":8.718748986721039,""dM_min"":8.718748986721039,""recovery_max"":0.33047081365278785,""recovery_mean"":0.33047081365278785,""recovery_min"":0.33047081365278785},""shuffled_operation"":{""count"":1,""dM_max"":5.406248152256012,""dM_mean"":5.406248152256012,""dM_min"":5.406248152256012,""recovery_max"":0.20491554790784675,""recovery_mean"":0.20491554790784675,""recovery_min"":0.20491554790784675},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,20,10,15,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",6.497383192181587,0.18934302506689565,0.6130392176564783,0.017864838277569246,2.049512729048729,0.05972572781272245,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.983533158898354,""dM_mean"":0.6130392176564783,""dM_min"":-2.414906643331051,""recovery_max"":0.14522727318321682,""recovery_mean"":0.017864838277569246,""recovery_min"":-0.0703738282902347,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":6.497383192181587,""dM_mean"":6.497383192181587,""dM_min"":6.497383192181587,""recovery_max"":0.18934302506689565,""recovery_mean"":0.18934302506689565,""recovery_min"":0.18934302506689565},""shuffled_operation"":{""count"":1,""dM_max"":2.049512729048729,""dM_mean"":2.049512729048729,""dM_min"":2.049512729048729,""recovery_max"":0.05972572781272245,""recovery_mean"":0.05972572781272245,""recovery_min"":0.05972572781272245},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,21,10,15,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",4.948265299201012,0.14419951738596523,-0.042036648315843195,-0.0012250079640327496,-0.8503817170858383,-0.024781337657345557,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.228828921914101,""dM_mean"":-0.042036648315843195,""dM_min"":-4.203275561332703,""recovery_max"":0.15237554202187512,""recovery_mean"":-0.0012250079640327496,""recovery_min"":-0.12248945251223,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":4.948265299201012,""dM_mean"":4.948265299201012,""dM_min"":4.948265299201012,""recovery_max"":0.14419951738596523,""recovery_mean"":0.14419951738596523,""recovery_min"":0.14419951738596523},""shuffled_operation"":{""count"":1,""dM_max"":-0.8503817170858383,""dM_mean"":-0.8503817170858383,""dM_min"":-0.8503817170858383,""recovery_max"":-0.024781337657345557,""recovery_mean"":-0.024781337657345557,""recovery_min"":-0.024781337657345557},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,20,12,1,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",23.515644752151275,0.9622752734932098,2.113265540312568,0.08647618201418944,3.343712203321047,0.13682684905498887,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":7.9999902920098975,""dM_mean"":2.113265540312568,""dM_min"":-2.015618504374288,""recovery_max"":0.3273647364264846,""recovery_mean"":0.08647618201418944,""recovery_min"":-0.0824804026424708,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":23.515644752151275,""dM_mean"":23.515644752151275,""dM_min"":23.515644752151275,""recovery_max"":0.9622752734932098,""recovery_mean"":0.9622752734932098,""recovery_min"":0.9622752734932098},""shuffled_operation"":{""count"":1,""dM_max"":3.343712203321047,""dM_mean"":3.343712203321047,""dM_min"":3.343712203321047,""recovery_max"":0.13682684905498887,""recovery_mean"":0.13682684905498887,""recovery_min"":0.13682684905498887},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,21,12,1,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",21.484390105251805,0.8791550298647324,2.8569322588609793,0.11690750135590147,2.3906358258100227,0.0978263520881584,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.312491975841112,""dM_mean"":2.8569322588609793,""dM_min"":-1.78124817321077,""recovery_max"":0.25831122244353943,""recovery_mean"":0.11690750135590147,""recovery_min"":-0.07288981829336692,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":21.484390105251805,""dM_mean"":21.484390105251805,""dM_min"":21.484390105251805,""recovery_max"":0.8791550298647324,""recovery_mean"":0.8791550298647324,""recovery_min"":0.8791550298647324},""shuffled_operation"":{""count"":1,""dM_max"":2.3906358258100227,""dM_mean"":2.3906358258100227,""dM_min"":2.3906358258100227,""recovery_max"":0.0978263520881584,""recovery_mean"":0.0978263520881584,""recovery_min"":0.0978263520881584},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,20,12,1,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",12.617195259779692,0.4502372260711742,0.6398913513403386,0.022834148246306824,10.234387900680304,0.3652081404832873,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.8125022910535336,""dM_mean"":0.6398913513403386,""dM_min"":-1.5234357621520758,""recovery_max"":0.10036249766850926,""recovery_mean"":0.022834148246306824,""recovery_min"":-0.05436291327245041,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":12.617195259779692,""dM_mean"":12.617195259779692,""dM_min"":12.617195259779692,""recovery_max"":0.4502372260711742,""recovery_mean"":0.4502372260711742,""recovery_min"":0.4502372260711742},""shuffled_operation"":{""count"":1,""dM_max"":10.234387900680304,""dM_mean"":10.234387900680304,""dM_min"":10.234387900680304,""recovery_max"":0.3652081404832873,""recovery_mean"":0.3652081404832873,""recovery_min"":0.3652081404832873},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,21,12,1,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",16.773445393890142,0.5985505788180437,1.5832515608453832,0.05649740502948586,10.843765761703253,0.3869534326918307,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.4140634797513485,""dM_mean"":1.5832515608453832,""dM_min"":-2.148435340845026,""recovery_max"":0.19319768559554332,""recovery_mean"":0.05649740502948586,""recovery_min"":-0.07666565733026727,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":16.773445393890142,""dM_mean"":16.773445393890142,""dM_min"":16.773445393890142,""recovery_max"":0.5985505788180437,""recovery_mean"":0.5985505788180437,""recovery_min"":0.5985505788180437},""shuffled_operation"":{""count"":1,""dM_max"":10.843765761703253,""dM_mean"":10.843765761703253,""dM_min"":10.843765761703253,""recovery_max"":0.3869534326918307,""recovery_mean"":0.3869534326918307,""recovery_min"":0.3869534326918307},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,20,13,2,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",16.593771352869226,0.6704544698647477,0.20946068161219955,0.008463045998493499,-2.7031937797364662,-0.10921979783827258,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.4843521337315906,""dM_mean"":0.20946068161219955,""dM_min"":-3.0625485141645186,""recovery_max"":0.1003777235058962,""recovery_mean"":0.008463045998493499,""recovery_min"":-0.12373916072696803,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":16.593771352869226,""dM_mean"":16.593771352869226,""dM_min"":16.593771352869226,""recovery_max"":0.6704544698647477,""recovery_mean"":0.6704544698647477,""recovery_min"":0.6704544698647477},""shuffled_operation"":{""count"":1,""dM_max"":-2.7031937797364662,""dM_mean"":-2.7031937797364662,""dM_min"":-2.7031937797364662,""recovery_max"":-0.10921979783827258,""recovery_mean"":-0.10921979783827258,""recovery_min"":-0.10921979783827258},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,21,13,2,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",16.125017795158783,0.6515149586861977,0.34716698198775475,0.014026929135846992,-3.859368797075149,-0.15593387457445942,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.6250062423350755,""dM_mean"":0.34716698198775475,""dM_min"":-2.5312578637986007,""recovery_max"":0.14646469369610324,""recovery_mean"":0.014026929135846992,""recovery_min"":-0.10227290186631506,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":16.125017795158783,""dM_mean"":16.125017795158783,""dM_min"":16.125017795158783,""recovery_max"":0.6515149586861977,""recovery_mean"":0.6515149586861977,""recovery_min"":0.6515149586861977},""shuffled_operation"":{""count"":1,""dM_max"":-3.859368797075149,""dM_mean"":-3.859368797075149,""dM_min"":-3.859368797075149,""recovery_max"":-0.15593387457445942,""recovery_mean"":-0.15593387457445942,""recovery_min"":-0.15593387457445942},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,20,13,2,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",14.205929212272167,0.4635520544645573,0.39285435451893136,0.012819185596481712,5.77915233373642,0.18857886008983396,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.367500737309456,""dM_mean"":0.39285435451893136,""dM_min"":-1.9408123940229416,""recovery_max"":0.10988453214606957,""recovery_mean"":0.012819185596481712,""recovery_min"":-0.06333042767821262,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":14.205929212272167,""dM_mean"":14.205929212272167,""dM_min"":14.205929212272167,""recovery_max"":0.4635520544645573,""recovery_mean"":0.4635520544645573,""recovery_min"":0.4635520544645573},""shuffled_operation"":{""count"":1,""dM_max"":5.77915233373642,""dM_mean"":5.77915233373642,""dM_min"":5.77915233373642,""recovery_max"":0.18857886008983396,""recovery_mean"":0.18857886008983396,""recovery_min"":0.18857886008983396},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,21,13,2,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",14.068431541323662,0.45906538365972105,0.08024134137667716,0.0026183460506066583,7.010158956050873,0.22874769665846767,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.562937095761299,""dM_mean"":0.08024134137667716,""dM_min"":-3.22922195866704,""recovery_max"":0.08363090780272532,""recovery_mean"":0.0026183460506066583,""recovery_min"":-0.1053723731052398,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":14.068431541323662,""dM_mean"":14.068431541323662,""dM_min"":14.068431541323662,""recovery_max"":0.45906538365972105,""recovery_mean"":0.45906538365972105,""recovery_min"":0.45906538365972105},""shuffled_operation"":{""count"":1,""dM_max"":7.010158956050873,""dM_mean"":7.010158956050873,""dM_min"":7.010158956050873,""recovery_max"":0.22874769665846767,""recovery_mean"":0.22874769665846767,""recovery_min"":0.22874769665846767},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,20,14,3,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",24.546912074931242,0.8281483029185149,0.6332302015194102,0.02136352283921715,-0.5627368710720475,-0.01898526312985527,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.687525625986382,""dM_mean"":0.6332302015194102,""dM_min"":-3.0625351667404175,""recovery_max"":0.15814479557337743,""recovery_mean"":0.02136352283921715,""recovery_min"":-0.10332188803309804,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":24.546912074931242,""dM_mean"":24.546912074931242,""dM_min"":24.546912074931242,""recovery_max"":0.8281483029185149,""recovery_mean"":0.8281483029185149,""recovery_min"":0.8281483029185149},""shuffled_operation"":{""count"":1,""dM_max"":-0.5627368710720475,""dM_mean"":-0.5627368710720475,""dM_min"":-0.5627368710720475,""recovery_max"":-0.01898526312985527,""recovery_mean"":-0.01898526312985527,""recovery_min"":-0.01898526312985527},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,21,14,3,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",20.68753843151171,0.6979431788128881,1.3686462561184953,0.04617452781190548,0.18751847707062552,0.006326380608601987,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.453144428362066,""dM_mean"":1.3686462561184953,""dM_min"":-0.9999705556128902,""recovery_max"":0.1502373899308235,""recovery_mean"":0.04617452781190548,""recovery_min"":-0.03373637857468144,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":20.68753843151171,""dM_mean"":20.68753843151171,""dM_min"":20.68753843151171,""recovery_max"":0.6979431788128881,""recovery_mean"":0.6979431788128881,""recovery_min"":0.6979431788128881},""shuffled_operation"":{""count"":1,""dM_max"":0.18751847707062552,""dM_mean"":0.18751847707062552,""dM_min"":0.18751847707062552,""recovery_max"":0.006326380608601987,""recovery_mean"":0.006326380608601987,""recovery_min"":0.006326380608601987},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,20,14,3,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",13.210942491927199,0.3962971964054395,0.5979004565804757,0.017935607154233344,9.09375751022344,0.272791332510504,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.070314287861038,""dM_mean"":0.5979004565804757,""dM_min"":-3.281251430506927,""recovery_max"":0.09210220581206947,""recovery_mean"":0.017935607154233344,""recovery_min"":-0.09842982386804253,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":13.210942491927199,""dM_mean"":13.210942491927199,""dM_min"":13.210942491927199,""recovery_max"":0.3962971964054395,""recovery_mean"":0.3962971964054395,""recovery_min"":0.3962971964054395},""shuffled_operation"":{""count"":1,""dM_max"":9.09375751022344,""dM_mean"":9.09375751022344,""dM_min"":9.09375751022344,""recovery_max"":0.272791332510504,""recovery_mean"":0.272791332510504,""recovery_min"":0.272791332510504},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,21,14,3,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",11.992191616483979,0.3597375372176138,0.7744141186145441,0.023230601772074123,9.47657287124639,0.28427489277935203,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.6640634376617527,""dM_mean"":0.7744141186145441,""dM_min"":-2.226565957067578,""recovery_max"":0.1099132835287367,""recovery_mean"":0.023230601772074123,""recovery_min"":-0.06679174078131608,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":11.992191616483979,""dM_mean"":11.992191616483979,""dM_min"":11.992191616483979,""recovery_max"":0.3597375372176138,""recovery_mean"":0.3597375372176138,""recovery_min"":0.3597375372176138},""shuffled_operation"":{""count"":1,""dM_max"":9.47657287124639,""dM_mean"":9.47657287124639,""dM_min"":9.47657287124639,""recovery_max"":0.28427489277935203,""recovery_mean"":0.28427489277935203,""recovery_min"":0.28427489277935203},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,20,15,4,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",6.328131191595276,0.2025001212027474,0.3657224625274864,0.0117031143549528,1.1874887927069722,0.03799962693084531,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.4218784570612115,""dM_mean"":0.3657224625274864,""dM_min"":-2.7656233310390235,""recovery_max"":0.10950006902769076,""recovery_mean"":0.0117031143549528,""recovery_min"":-0.08849991297278502,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":6.328131191595276,""dM_mean"":6.328131191595276,""dM_min"":6.328131191595276,""recovery_max"":0.2025001212027474,""recovery_mean"":0.2025001212027474,""recovery_min"":0.2025001212027474},""shuffled_operation"":{""count"":1,""dM_max"":1.1874887927069722,""dM_mean"":1.1874887927069722,""dM_min"":1.1874887927069722,""recovery_max"":0.03799962693084531,""recovery_mean"":0.03799962693084531,""recovery_min"":0.03799962693084531},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D1->D2,21,15,4,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",8.468756031436897,0.2710000900550467,1.3310558162224027,0.042593769938058065,2.4843769049430193,0.07950003075670171,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.265626668550794,""dM_mean"":1.3310558162224027,""dM_min"":-1.0312471390034261,""recovery_max"":0.13650000153828232,""recovery_mean"":0.042593769938058065,""recovery_min"":-0.03299989591169275,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":8.468756031436897,""dM_mean"":8.468756031436897,""dM_min"":8.468756031436897,""recovery_max"":0.2710000900550467,""recovery_mean"":0.2710000900550467,""recovery_min"":0.2710000900550467},""shuffled_operation"":{""count"":1,""dM_max"":2.4843769049430193,""dM_mean"":2.4843769049430193,""dM_min"":2.4843769049430193,""recovery_max"":0.07950003075670171,""recovery_mean"":0.07950003075670171,""recovery_min"":0.07950003075670171},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,20,15,4,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",6.328132272064977,0.1828424429923148,0.9064914321537287,0.026191789438134567,4.296879642897693,0.12415226758447448,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.460922600723279,""dM_mean"":0.9064914321537287,""dM_min"":-1.4531198721924738,""recovery_max"":0.1288920571266308,""recovery_mean"":0.026191789438134567,""recovery_min"":-0.04198584605527728,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":6.328132272064977,""dM_mean"":6.328132272064977,""dM_min"":6.328132272064977,""recovery_max"":0.1828424429923148,""recovery_mean"":0.1828424429923148,""recovery_min"":0.1828424429923148},""shuffled_operation"":{""count"":1,""dM_max"":4.296879642897693,""dM_mean"":4.296879642897693,""dM_min"":4.296879642897693,""recovery_max"":0.12415226758447448,""recovery_mean"":0.12415226758447448,""recovery_min"":0.12415226758447448},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|predecessor->successor,D2->D1,21,15,4,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",3.9531308430741774,0.11422013158711831,1.3532717450890175,0.03910087546634145,4.093755702742783,0.11828328826302467,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.156252288048563,""dM_mean"":1.3532717450890175,""dM_min"":-1.8828107100052875,""recovery_max"":0.12008903881385151,""recovery_mean"":0.03910087546634145,""recovery_min"":-0.054401155840114006,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":3.9531308430741774,""dM_mean"":3.9531308430741774,""dM_min"":3.9531308430741774,""recovery_max"":0.11422013158711831,""recovery_mean"":0.11422013158711831,""recovery_min"":0.11422013158711831},""shuffled_operation"":{""count"":1,""dM_max"":4.093755702742783,""dM_mean"":4.093755702742783,""dM_min"":4.093755702742783,""recovery_max"":0.11828328826302467,""recovery_mean"":0.11828328826302467,""recovery_min"":0.11828328826302467},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,20,1,6,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",17.54687518296123,0.7814594240143847,0.03857414612201637,0.0017179201251530463,10.015624527310138,0.4460511682362845,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.250000774351065,""dM_mean"":0.03857414612201637,""dM_min"":-2.4374992806278897,""recovery_max"":0.10020498184563782,""recovery_mean"":0.0017179201251530463,""recovery_min"":-0.10855532760183974,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":17.54687518296123,""dM_mean"":17.54687518296123,""dM_min"":17.54687518296123,""recovery_max"":0.7814594240143847,""recovery_mean"":0.7814594240143847,""recovery_min"":0.7814594240143847},""shuffled_operation"":{""count"":1,""dM_max"":10.015624527310138,""dM_mean"":10.015624527310138,""dM_min"":10.015624527310138,""recovery_max"":0.4460511682362845,""recovery_mean"":0.4460511682362845,""recovery_min"":0.4460511682362845},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,21,1,6,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",16.796874706124072,0.7480577536583545,0.1865236685846412,0.008306930840811109,10.015624288891559,0.4460511576181862,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.0312492226803442,""dM_mean"":0.1865236685846412,""dM_min"":-3.2812495190555637,""recovery_max"":0.1349982972409833,""recovery_mean"":0.008306930840811109,""recovery_min"":-0.146132193480156,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":16.796874706124072,""dM_mean"":16.796874706124072,""dM_min"":16.796874706124072,""recovery_max"":0.7480577536583545,""recovery_mean"":0.7480577536583545,""recovery_min"":0.7480577536583545},""shuffled_operation"":{""count"":1,""dM_max"":10.015624288891559,""dM_mean"":10.015624288891559,""dM_min"":10.015624288891559,""recovery_max"":0.4460511576181862,""recovery_mean"":0.4460511576181862,""recovery_min"":0.4460511576181862},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,20,1,6,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",15.57822937575429,0.41096566800896805,0.23848036676413642,0.006291295427115995,8.507828579301986,0.2244430590321395,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.3280725479176,""dM_mean"":0.23848036676413642,""dM_min"":-2.609613418654135,""recovery_max"":0.061416343716018174,""recovery_mean"":0.006291295427115995,""recovery_min"":-0.06884360834431708,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":15.57822937575429,""dM_mean"":15.57822937575429,""dM_min"":15.57822937575429,""recovery_max"":0.41096566800896805,""recovery_mean"":0.41096566800896805,""recovery_min"":0.41096566800896805},""shuffled_operation"":{""count"":1,""dM_max"":8.507828579301986,""dM_mean"":8.507828579301986,""dM_min"":8.507828579301986,""recovery_max"":0.2244430590321395,""recovery_mean"":0.2244430590321395,""recovery_min"":0.2244430590321395},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,21,1,6,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",24.140734553354832,0.6368511377414658,0.3510745391112806,0.009261616259891671,7.554720457078929,0.19929933398571037,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.7890154123374487,""dM_mean"":0.3510745391112806,""dM_min"":-2.546946883194778,""recovery_max"":0.07357637086808327,""recovery_mean"":0.009261616259891671,""recovery_min"":-0.06719041695871936,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":24.140734553354832,""dM_mean"":24.140734553354832,""dM_min"":24.140734553354832,""recovery_max"":0.6368511377414658,""recovery_mean"":0.6368511377414658,""recovery_min"":0.6368511377414658},""shuffled_operation"":{""count"":1,""dM_max"":7.554720457078929,""dM_mean"":7.554720457078929,""dM_min"":7.554720457078929,""recovery_max"":0.19929933398571037,""recovery_mean"":0.19929933398571037,""recovery_min"":0.19929933398571037},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,20,2,7,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",25.73437314511102,0.8173688755717069,0.42016416482562136,0.013345151600255225,12.578122864084435,0.3995032668659596,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.1562489723582985,""dM_mean"":0.42016416482562136,""dM_min"":-4.515626659107511,""recovery_max"":0.19553327652093738,""recovery_mean"":0.013345151600255225,""recovery_min"":-0.14342423124293305,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":25.73437314511102,""dM_mean"":25.73437314511102,""dM_min"":25.73437314511102,""recovery_max"":0.8173688755717069,""recovery_mean"":0.8173688755717069,""recovery_min"":0.8173688755717069},""shuffled_operation"":{""count"":1,""dM_max"":12.578122864084435,""dM_mean"":12.578122864084435,""dM_min"":12.578122864084435,""recovery_max"":0.3995032668659596,""recovery_mean"":0.3995032668659596,""recovery_min"":0.3995032668659596},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,21,2,7,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",24.703123400526238,0.784614573012563,2.0246570084789823,0.06430666148762343,12.34374929459591,0.3920591507852476,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.843748182596755,""dM_mean"":2.0246570084789823,""dM_min"":-1.3984382444032235,""recovery_max"":0.21736945855111053,""recovery_mean"":0.06430666148762343,""recovery_min"":-0.04441685402395308,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":24.703123400526238,""dM_mean"":24.703123400526238,""dM_min"":24.703123400526238,""recovery_max"":0.784614573012563,""recovery_mean"":0.784614573012563,""recovery_min"":0.784614573012563},""shuffled_operation"":{""count"":1,""dM_max"":12.34374929459591,""dM_mean"":12.34374929459591,""dM_min"":12.34374929459591,""recovery_max"":0.3920591507852476,""recovery_mean"":0.3920591507852476,""recovery_min"":0.3920591507852476},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,20,2,7,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",18.140772461911183,0.5232088156761022,0.9186752474868172,0.02649605959380899,2.7969017023260676,0.08066710666863887,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.843741178435266,""dM_mean"":0.9186752474868172,""dM_min"":-1.890972852701907,""recovery_max"":0.08201803187722291,""recovery_mean"":0.02649605959380899,""recovery_min"":-0.054538673522042065,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":18.140772461911183,""dM_mean"":18.140772461911183,""dM_min"":18.140772461911183,""recovery_max"":0.5232088156761022,""recovery_mean"":0.5232088156761022,""recovery_min"":0.5232088156761022},""shuffled_operation"":{""count"":1,""dM_max"":2.7969017023260676,""dM_mean"":2.7969017023260676,""dM_min"":2.7969017023260676,""recovery_max"":0.08066710666863887,""recovery_mean"":0.08066710666863887,""recovery_min"":0.08066710666863887},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,21,2,7,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",26.437675685874638,0.7625047397445868,0.2194706536799771,0.00632988374826147,2.484421966064474,0.07165469261209959,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.890659689901895,""dM_mean"":0.2194706536799771,""dM_min"":-2.0469670295688047,""recovery_max"":0.0833712365915912,""recovery_mean"":0.00632988374826147,""recovery_min"":-0.05903779442233802,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":26.437675685874638,""dM_mean"":26.437675685874638,""dM_min"":26.437675685874638,""recovery_max"":0.7625047397445868,""recovery_mean"":0.7625047397445868,""recovery_min"":0.7625047397445868},""shuffled_operation"":{""count"":1,""dM_max"":2.484421966064474,""dM_mean"":2.484421966064474,""dM_min"":2.484421966064474,""recovery_max"":0.07165469261209959,""recovery_mean"":0.07165469261209959,""recovery_min"":0.07165469261209959},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,20,3,8,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",21.57812236144673,0.8389921056052243,0.36962943026992434,0.01437178679410506,10.046875714324415,0.3906386880711841,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.8437503119930625,""dM_mean"":0.36962943026992434,""dM_min"":-1.9531245103571564,""recovery_max"":0.11056958627398424,""recovery_mean"":0.01437178679410506,""recovery_min"":-0.07594062254376138,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":21.57812236144673,""dM_mean"":21.57812236144673,""dM_min"":21.57812236144673,""recovery_max"":0.8389921056052243,""recovery_mean"":0.8389921056052243,""recovery_min"":0.8389921056052243},""shuffled_operation"":{""count"":1,""dM_max"":10.046875714324415,""dM_mean"":10.046875714324415,""dM_min"":10.046875714324415,""recovery_max"":0.3906386880711841,""recovery_mean"":0.3906386880711841,""recovery_min"":0.3906386880711841},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,21,3,8,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",18.64062467124313,0.724777470474702,1.5083017964855117,0.05864519993558318,9.937502383254468,0.38638607703328476,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.859377740882337,""dM_mean"":1.5083017964855117,""dM_min"":-2.6796879258472472,""recovery_max"":0.26670363980541584,""recovery_mean"":0.05864519993558318,""recovery_min"":-0.10419057680794161,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":18.64062467124313,""dM_mean"":18.64062467124313,""dM_min"":18.64062467124313,""recovery_max"":0.724777470474702,""recovery_mean"":0.724777470474702,""recovery_min"":0.724777470474702},""shuffled_operation"":{""count"":1,""dM_max"":9.937502383254468,""dM_mean"":9.937502383254468,""dM_min"":9.937502383254468,""recovery_max"":0.38638607703328476,""recovery_mean"":0.38638607703328476,""recovery_min"":0.38638607703328476},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,20,3,8,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",17.156438469910427,0.5291563420074887,0.20648489145112592,0.006368617241376766,15.093858599686428,0.46554015376770946,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.124933123453957,""dM_mean"":0.20648489145112592,""dM_min"":-2.3123786449341424,""recovery_max"":0.09638236884217177,""recovery_mean"":0.006368617241376766,""recovery_min"":-0.07132073636586025,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":17.156438469910427,""dM_mean"":17.156438469910427,""dM_min"":17.156438469910427,""recovery_max"":0.5291563420074887,""recovery_mean"":0.5291563420074887,""recovery_min"":0.5291563420074887},""shuffled_operation"":{""count"":1,""dM_max"":15.093858599686428,""dM_mean"":15.093858599686428,""dM_min"":15.093858599686428,""recovery_max"":0.46554015376770946,""recovery_mean"":0.46554015376770946,""recovery_min"":0.46554015376770946},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,21,3,8,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",25.92210902514671,0.7995160774727832,-0.44804193080213395,-0.013818965374721354,12.984533287608429,0.40048219501942,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":1.9998849629855613,""dM_mean"":-0.44804193080213395,""dM_min"":-2.8051836490558344,""recovery_max"":0.06168248808196534,""recovery_mean"":-0.013818965374721354,""recovery_min"":-0.08652033002053218,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":25.92210902514671,""dM_mean"":25.92210902514671,""dM_min"":25.92210902514671,""recovery_max"":0.7995160774727832,""recovery_mean"":0.7995160774727832,""recovery_min"":0.7995160774727832},""shuffled_operation"":{""count"":1,""dM_max"":12.984533287608429,""dM_mean"":12.984533287608429,""dM_min"":12.984533287608429,""recovery_max"":0.40048219501942,""recovery_mean"":0.40048219501942,""recovery_min"":0.40048219501942},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,20,4,9,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",18.125000147614628,0.9707082729135333,0.2673331619523651,0.014317379852018733,8.921874864492565,0.47782276801813034,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.359373851213604,""dM_mean"":0.2673331619523651,""dM_min"":-3.101562807278242,""recovery_max"":0.3405846486978078,""recovery_mean"":0.014317379852018733,""recovery_min"":-0.16610828421880827,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":18.125000147614628,""dM_mean"":18.125000147614628,""dM_min"":18.125000147614628,""recovery_max"":0.9707082729135333,""recovery_mean"":0.9707082729135333,""recovery_min"":0.9707082729135333},""shuffled_operation"":{""count"":1,""dM_max"":8.921874864492565,""dM_mean"":8.921874864492565,""dM_min"":8.921874864492565,""recovery_max"":0.47782276801813034,""recovery_mean"":0.47782276801813034,""recovery_min"":0.47782276801813034},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,21,4,9,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",17.437501354608685,0.9338883688829799,1.3369144916471214,0.07160021774624066,8.390627189073712,0.4493710985397699,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":7.585937483701855,""dM_mean"":1.3369144916471214,""dM_min"":-3.5625006740374374,""recovery_max"":0.40627488073170465,""recovery_mean"":0.07160021774624066,""recovery_min"":-0.1907944192211935,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":17.437501354608685,""dM_mean"":17.437501354608685,""dM_min"":17.437501354608685,""recovery_max"":0.9338883688829799,""recovery_mean"":0.9338883688829799,""recovery_min"":0.9338883688829799},""shuffled_operation"":{""count"":1,""dM_max"":8.390627189073712,""dM_mean"":8.390627189073712,""dM_min"":8.390627189073712,""recovery_max"":0.4493710985397699,""recovery_mean"":0.4493710985397699,""recovery_min"":0.4493710985397699},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,20,4,9,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",13.96124395658262,0.4012000269675742,-0.05432980338468951,-0.0015612590576359966,2.8282133607717697,0.08127350830200879,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.2027640335727483,""dM_mean"":-0.05432980338468951,""dM_min"":-2.6097854111212655,""recovery_max"":0.06330016096136679,""recovery_mean"":-0.0015612590576359966,""recovery_min"":-0.074996610658591,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":13.96124395658262,""dM_mean"":13.96124395658262,""dM_min"":13.96124395658262,""recovery_max"":0.4012000269675742,""recovery_mean"":0.4012000269675742,""recovery_min"":0.4012000269675742},""shuffled_operation"":{""count"":1,""dM_max"":2.8282133607717697,""dM_mean"":2.8282133607717697,""dM_min"":2.8282133607717697,""recovery_max"":0.08127350830200879,""recovery_mean"":0.08127350830200879,""recovery_min"":0.08127350830200879},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,21,4,9,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",18.63313617487438,0.5354547745958832,0.13569100085101127,0.0038993110764327823,2.4923470300709596,0.07162181957328832,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.132968050718773,""dM_mean"":0.13569100085101127,""dM_min"":-2.7736460068263113,""recovery_max"":0.09003115126029147,""recovery_mean"":0.0038993110764327823,""recovery_min"":-0.079705422826062,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":18.63313617487438,""dM_mean"":18.63313617487438,""dM_min"":18.63313617487438,""recovery_max"":0.5354547745958832,""recovery_mean"":0.5354547745958832,""recovery_min"":0.5354547745958832},""shuffled_operation"":{""count"":1,""dM_max"":2.4923470300709596,""dM_mean"":2.4923470300709596,""dM_min"":2.4923470300709596,""recovery_max"":0.07162181957328832,""recovery_mean"":0.07162181957328832,""recovery_min"":0.07162181957328832},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,20,5,10,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",17.54687393695349,0.955744411150613,0.10449224786577815,0.0056914913884439314,9.093751630338375,0.49531912797207184,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.0468758920032997,""dM_mean"":0.10449224786577815,""dM_min"":-2.296875469677616,""recovery_max"":0.1114893855811637,""recovery_mean"":0.0056914913884439314,""recovery_min"":-0.12510638083688533,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":17.54687393695349,""dM_mean"":17.54687393695349,""dM_min"":17.54687393695349,""recovery_max"":0.955744411150613,""recovery_mean"":0.955744411150613,""recovery_min"":0.955744411150613},""shuffled_operation"":{""count"":1,""dM_max"":9.093751630338375,""dM_mean"":9.093751630338375,""dM_min"":9.093751630338375,""recovery_max"":0.49531912797207184,""recovery_mean"":0.49531912797207184,""recovery_min"":0.49531912797207184},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,21,5,10,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",16.843750032188836,0.9174466069525686,1.8564459553927293,0.10111703388562758,9.750001630338375,0.5310638009019149,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.328125758154783,""dM_mean"":1.8564459553927293,""dM_min"":-3.468748729850631,""recovery_max"":0.3446808159758595,""recovery_mean"":0.10111703388562758,""recovery_min"":-0.1889360591608675,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":16.843750032188836,""dM_mean"":16.843750032188836,""dM_min"":16.843750032188836,""recovery_max"":0.9174466069525686,""recovery_mean"":0.9174466069525686,""recovery_min"":0.9174466069525686},""shuffled_operation"":{""count"":1,""dM_max"":9.750001630338375,""dM_mean"":9.750001630338375,""dM_min"":9.750001630338375,""recovery_max"":0.5310638009019149,""recovery_mean"":0.5310638009019149,""recovery_min"":0.5310638009019149},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,20,5,10,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",13.812574442961704,0.35700896622861256,0.9655746332843904,0.02495688280768585,10.687540531178456,0.27623726571165425,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.7265923022278002,""dM_mean"":0.9655746332843904,""dM_min"":-2.132829427731849,""recovery_max"":0.07047331423732175,""recovery_mean"":0.02495688280768585,""recovery_min"":-0.055126524912559476,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":13.812574442961704,""dM_mean"":13.812574442961704,""dM_min"":13.812574442961704,""recovery_max"":0.35700896622861256,""recovery_mean"":0.35700896622861256,""recovery_min"":0.35700896622861256},""shuffled_operation"":{""count"":1,""dM_max"":10.687540531178456,""dM_mean"":10.687540531178456,""dM_min"":10.687540531178456,""recovery_max"":0.27623726571165425,""recovery_mean"":0.27623726571165425,""recovery_min"":0.27623726571165425},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,21,5,10,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",21.156334847231847,0.546820671568963,0.8605938143426215,0.02224347888729418,9.718800975029808,0.25119858020711217,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.281293392166845,""dM_mean"":0.8605938143426215,""dM_min"":-3.4296849966008267,""recovery_max"":0.11065715043713034,""recovery_mean"":0.02224347888729418,""recovery_min"":-0.08864591464700919,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":21.156334847231847,""dM_mean"":21.156334847231847,""dM_min"":21.156334847231847,""recovery_max"":0.546820671568963,""recovery_mean"":0.546820671568963,""recovery_min"":0.546820671568963},""shuffled_operation"":{""count"":1,""dM_max"":9.718800975029808,""dM_mean"":9.718800975029808,""dM_min"":9.718800975029808,""recovery_max"":0.25119858020711217,""recovery_mean"":0.25119858020711217,""recovery_min"":0.25119858020711217},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,20,6,11,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",13.062498698942363,0.8772290331960934,0.780029266827114,0.052383876574763594,6.890625248663127,0.4627488709714295,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.671874853782356,""dM_mean"":0.780029266827114,""dM_min"":-2.281250540225301,""recovery_max"":0.2465895156997294,""recovery_mean"":0.052383876574763594,""recovery_min"":-0.1532003372403732,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":13.062498698942363,""dM_mean"":13.062498698942363,""dM_min"":13.062498698942363,""recovery_max"":0.8772290331960934,""recovery_mean"":0.8772290331960934,""recovery_min"":0.8772290331960934},""shuffled_operation"":{""count"":1,""dM_max"":6.890625248663127,""dM_mean"":6.890625248663127,""dM_min"":6.890625248663127,""recovery_max"":0.4627488709714295,""recovery_mean"":0.4627488709714295,""recovery_min"":0.4627488709714295},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,21,6,11,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",12.85937340091914,0.8635878904936632,1.6896973825641908,0.11347381810041969,6.859375352971256,0.46065024371663954,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.8125010104849935,""dM_mean"":1.6896973825641908,""dM_min"":-2.281250075553544,""recovery_max"":0.3903460401716182,""recovery_mean"":0.11347381810041969,""recovery_min"":-0.15320030603473903,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":12.85937340091914,""dM_mean"":12.85937340091914,""dM_min"":12.85937340091914,""recovery_max"":0.8635878904936632,""recovery_mean"":0.8635878904936632,""recovery_min"":0.8635878904936632},""shuffled_operation"":{""count"":1,""dM_max"":6.859375352971256,""dM_mean"":6.859375352971256,""dM_min"":6.859375352971256,""recovery_max"":0.46065024371663954,""recovery_mean"":0.46065024371663954,""recovery_min"":0.46065024371663954},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,20,6,11,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",4.6718912124424605,0.10539318331547674,-0.20606711879615602,-0.004648667667760442,0.07029128076555935,0.001585700844119448,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":0.7578221559488156,""dM_mean"":-0.20606711879615602,""dM_min"":-1.7577903270644128,""recovery_max"":0.01709570830539261,""recovery_mean"":-0.004648667667760442,""recovery_min"":-0.03965398802032854,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":4.6718912124424605,""dM_mean"":4.6718912124424605,""dM_min"":4.6718912124424605,""recovery_max"":0.10539318331547674,""recovery_mean"":0.10539318331547674,""recovery_min"":0.10539318331547674},""shuffled_operation"":{""count"":1,""dM_max"":0.07029128076555935,""dM_mean"":0.07029128076555935,""dM_min"":0.07029128076555935,""recovery_max"":0.001585700844119448,""recovery_mean"":0.001585700844119448,""recovery_min"":0.001585700844119448},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,21,6,11,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",8.671925187104534,0.19562994072047105,-0.25146075710713944,-0.005672702651949374,-0.32029760297427856,-0.007225592902478503,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":0.7344129085554414,""dM_mean"":-0.25146075710713944,""dM_min"":-1.195316433905191,""recovery_max"":0.016567619146287942,""recovery_mean"":-0.005672702651949374,""recovery_min"":-0.02696514073424035,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":8.671925187104534,""dM_mean"":8.671925187104534,""dM_min"":8.671925187104534,""recovery_max"":0.19562994072047105,""recovery_mean"":0.19562994072047105,""recovery_min"":0.19562994072047105},""shuffled_operation"":{""count"":1,""dM_max"":-0.32029760297427856,""dM_mean"":-0.32029760297427856,""dM_min"":-0.32029760297427856,""recovery_max"":-0.007225592902478503,""recovery_mean"":-0.007225592902478503,""recovery_min"":-0.007225592902478503},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,20,7,12,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",19.60937481781002,0.898348703546047,0.831054956454409,0.038072460220825784,11.21875029464718,0.5139556908999243,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.2031255163019523,""dM_mean"":0.831054956454409,""dM_min"":-3.2499993950186763,""recovery_max"":0.14674224352382917,""recovery_mean"":0.038072460220825784,""recovery_min"":-0.14888963927543153,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":19.60937481781002,""dM_mean"":19.60937481781002,""dM_min"":19.60937481781002,""recovery_max"":0.898348703546047,""recovery_mean"":0.898348703546047,""recovery_min"":0.898348703546047},""shuffled_operation"":{""count"":1,""dM_max"":11.21875029464718,""dM_mean"":11.21875029464718,""dM_min"":11.21875029464718,""recovery_max"":0.5139556908999243,""recovery_mean"":0.5139556908999243,""recovery_min"":0.5139556908999243},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,21,7,12,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",18.32812517543789,0.839651831981409,2.2050782314968274,0.10101949648510086,13.078124817810021,0.5991377381507522,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.734374506515451,""dM_mean"":2.2050782314968274,""dM_min"":-2.507811503135599,""recovery_max"":0.26270434174662666,""recovery_mean"":0.10101949648510086,""recovery_min"":-0.11488837525475644,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":18.32812517543789,""dM_mean"":18.32812517543789,""dM_min"":18.32812517543789,""recovery_max"":0.839651831981409,""recovery_mean"":0.839651831981409,""recovery_min"":0.839651831981409},""shuffled_operation"":{""count"":1,""dM_max"":13.078124817810021,""dM_mean"":13.078124817810021,""dM_min"":13.078124817810021,""recovery_max"":0.5991377381507522,""recovery_mean"":0.5991377381507522,""recovery_min"":0.5991377381507522},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,20,7,12,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",1.2838298241549637,0.0282287755168846,0.006967197191670493,0.00015319432669745766,1.0648876588384155,0.02341468791772047,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":1.0358925002801698,""dM_mean"":0.006967197191670493,""dM_min"":-0.8842734005593229,""recovery_max"":0.022777144057453833,""recovery_mean"":0.00015319432669745766,""recovery_min"":-0.019443352109670485,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":1.2838298241549637,""dM_mean"":1.2838298241549637,""dM_min"":1.2838298241549637,""recovery_max"":0.0282287755168846,""recovery_mean"":0.0282287755168846,""recovery_min"":0.0282287755168846},""shuffled_operation"":{""count"":1,""dM_max"":1.0648876588384155,""dM_mean"":1.0648876588384155,""dM_min"":1.0648876588384155,""recovery_max"":0.02341468791772047,""recovery_mean"":0.02341468791772047,""recovery_min"":0.02341468791772047},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,21,7,12,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",4.299627677550234,0.09453996334415983,-0.030504796710488336,-0.0006707376961704194,1.3229184235970024,0.029088253368355313,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":0.972972400879371,""dM_mean"":-0.030504796710488336,""dM_min"":-1.1834187349559215,""recovery_max"":0.02139366057072746,""recovery_mean"":-0.0006707376961704194,""recovery_min"":-0.026020942326631883,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":4.299627677550234,""dM_mean"":4.299627677550234,""dM_min"":4.299627677550234,""recovery_max"":0.09453996334415983,""recovery_mean"":0.09453996334415983,""recovery_min"":0.09453996334415983},""shuffled_operation"":{""count"":1,""dM_max"":1.3229184235970024,""dM_mean"":1.3229184235970024,""dM_min"":1.3229184235970024,""recovery_max"":0.029088253368355313,""recovery_mean"":0.029088253368355313,""recovery_min"":0.029088253368355313},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,20,8,13,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",11.48437466728501,0.832389392297209,-0.3225097352797093,-0.023375559430688215,9.671874928055331,0.701019108743676,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.937500248430297,""dM_mean"":-0.3225097352797093,""dM_min"":-4.437499934923835,""recovery_max"":0.35787084193325336,""recovery_mean"":-0.023375559430688215,""recovery_min"":-0.32163073577460877,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":11.48437466728501,""dM_mean"":11.48437466728501,""dM_min"":11.48437466728501,""recovery_max"":0.832389392297209,""recovery_mean"":0.832389392297209,""recovery_min"":0.832389392297209},""shuffled_operation"":{""count"":1,""dM_max"":9.671874928055331,""dM_mean"":9.671874928055331,""dM_min"":9.671874928055331,""recovery_max"":0.701019108743676,""recovery_mean"":0.701019108743676,""recovery_min"":0.701019108743676},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,21,8,13,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",10.10937477904372,0.732729170949478,0.7612305412367277,0.05517411665635884,9.843749808846042,0.7134766287843695,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.593750267056748,""dM_mean"":0.7612305412367277,""dM_min"":-3.7812496924598236,""recovery_max"":0.3329557859212965,""recovery_mean"":0.05517411665635884,""recovery_min"":-0.27406560869149404,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":10.10937477904372,""dM_mean"":10.10937477904372,""dM_min"":10.10937477904372,""recovery_max"":0.732729170949478,""recovery_mean"":0.732729170949478,""recovery_min"":0.732729170949478},""shuffled_operation"":{""count"":1,""dM_max"":9.843749808846042,""dM_mean"":9.843749808846042,""dM_min"":9.843749808846042,""recovery_max"":0.7134766287843695,""recovery_mean"":0.7134766287843695,""recovery_min"":0.7134766287843695},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,20,8,13,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",1.8747755331132794,0.04667216680926336,0.09096324036909209,0.002264511912510041,2.1871416375870467,0.054448459317918876,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":0.5765168701582297,""dM_mean"":0.09096324036909209,""dM_min"":-0.7669103418520535,""recovery_max"":0.014352273676036663,""recovery_mean"":0.002264511912510041,""recovery_min"":-0.01909208156948221,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":1.8747755331132794,""dM_mean"":1.8747755331132794,""dM_min"":1.8747755331132794,""recovery_max"":0.04667216680926336,""recovery_mean"":0.04667216680926336,""recovery_min"":0.04667216680926336},""shuffled_operation"":{""count"":1,""dM_max"":2.1871416375870467,""dM_mean"":2.1871416375870467,""dM_min"":2.1871416375870467,""recovery_max"":0.054448459317918876,""recovery_mean"":0.054448459317918876,""recovery_min"":0.054448459317918876},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,21,8,13,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",3.198595647249931,0.07962840722373146,0.029333442517327057,0.0007302502609393208,1.837147834685311,0.04573543268474527,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":1.026327852254326,""dM_mean"":0.029333442517327057,""dM_min"":-0.7463798507669708,""recovery_max"":0.02555022928097525,""recovery_mean"":0.0007302502609393208,""recovery_min"":-0.018580979046713592,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":3.198595647249931,""dM_mean"":3.198595647249931,""dM_min"":3.198595647249931,""recovery_max"":0.07962840722373146,""recovery_mean"":0.07962840722373146,""recovery_min"":0.07962840722373146},""shuffled_operation"":{""count"":1,""dM_max"":1.837147834685311,""dM_mean"":1.837147834685311,""dM_min"":1.837147834685311,""recovery_max"":0.04573543268474527,""recovery_mean"":0.04573543268474527,""recovery_min"":0.04573543268474527},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,20,9,14,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",15.39062559325248,0.7836116844988443,2.011963210536578,0.10243884311301024,9.04687595833093,0.4606205034490503,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.093748574145138,""dM_mean"":2.011963210536578,""dM_min"":-2.499999406732968,""recovery_max"":0.2593475409049916,""recovery_mean"":0.10243884311301024,""recovery_min"":-0.12728714206490768,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":15.39062559325248,""dM_mean"":15.39062559325248,""dM_min"":15.39062559325248,""recovery_max"":0.7836116844988443,""recovery_mean"":0.7836116844988443,""recovery_min"":0.7836116844988443},""shuffled_operation"":{""count"":1,""dM_max"":9.04687595833093,""dM_mean"":9.04687595833093,""dM_min"":9.04687595833093,""recovery_max"":0.4606205034490503,""recovery_mean"":0.4606205034490503,""recovery_min"":0.4606205034490503},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,21,9,14,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",12.343750153668225,0.6284804209121629,2.5949714502967254,0.13212263121292003,7.781251792795956,0.39618141497352344,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":9.250000690110028,""dM_mean"":2.5949714502967254,""dM_min"":-1.8046864857897162,""recovery_max"":0.47096257253963875,""recovery_mean"":0.13212263121292003,""recovery_min"":-0.09188537584475953,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":12.343750153668225,""dM_mean"":12.343750153668225,""dM_min"":12.343750153668225,""recovery_max"":0.6284804209121629,""recovery_mean"":0.6284804209121629,""recovery_min"":0.6284804209121629},""shuffled_operation"":{""count"":1,""dM_max"":7.781251792795956,""dM_mean"":7.781251792795956,""dM_min"":7.781251792795956,""recovery_max"":0.39618141497352344,""recovery_mean"":0.39618141497352344,""recovery_min"":0.39618141497352344},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,20,9,14,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",0.5861941583407315,0.017331841652176685,-0.015550266460707007,-0.0004597704567868956,0.6879235159867676,0.020339645624651438,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":0.9772160761785926,""dM_mean"":-0.015550266460707007,""dM_min"":-1.2583115094712412,""recovery_max"":0.028893079283202294,""recovery_mean"":-0.0004597704567868956,""recovery_min"":-0.03720415074247524,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":0.5861941583407315,""dM_mean"":0.5861941583407315,""dM_min"":0.5861941583407315,""recovery_max"":0.017331841652176685,""recovery_mean"":0.017331841652176685,""recovery_min"":0.017331841652176685},""shuffled_operation"":{""count"":1,""dM_max"":0.6879235159867676,""dM_mean"":0.6879235159867676,""dM_min"":0.6879235159867676,""recovery_max"":0.020339645624651438,""recovery_mean"":0.020339645624651438,""recovery_min"":0.020339645624651438},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,21,9,14,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",1.0240255601693207,0.030277082437795016,-0.04857875592944083,-0.0014363147319857972,0.6725092118867906,0.0198838951296354,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":0.5930730929685524,""dM_mean"":-0.04857875592944083,""dM_min"":-0.8518328032077989,""recovery_max"":0.017535229222674725,""recovery_mean"":-0.0014363147319857972,""recovery_min"":-0.02518590649404889,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":1.0240255601693207,""dM_mean"":1.0240255601693207,""dM_min"":1.0240255601693207,""recovery_max"":0.030277082437795016,""recovery_mean"":0.030277082437795016,""recovery_min"":0.030277082437795016},""shuffled_operation"":{""count"":1,""dM_max"":0.6725092118867906,""dM_mean"":0.6725092118867906,""dM_min"":0.6725092118867906,""recovery_max"":0.0198838951296354,""recovery_mean"":0.0198838951296354,""recovery_min"":0.0198838951296354},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,20,10,15,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",3.4140639295364963,0.12940485915753766,0.11987325344671262,0.0045436118945592335,0.35937429946352495,0.01362153186546505,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.3281254908870324,""dM_mean"":0.11987325344671262,""dM_min"":-3.5234361831098795,""recovery_max"":0.08824402748961149,""recovery_mean"":0.0045436118945592335,""recovery_min"":-0.1335504467509509,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":3.4140639295364963,""dM_mean"":3.4140639295364963,""dM_min"":3.4140639295364963,""recovery_max"":0.12940485915753766,""recovery_mean"":0.12940485915753766,""recovery_min"":0.12940485915753766},""shuffled_operation"":{""count"":1,""dM_max"":0.35937429946352495,""dM_mean"":0.35937429946352495,""dM_min"":0.35937429946352495,""recovery_max"":0.01362153186546505,""recovery_mean"":0.01362153186546505,""recovery_min"":0.01362153186546505},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,21,10,15,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",1.2812522756648832,0.04856390322491658,1.8017585100205622,0.06829289405156504,-0.02343653242860455,-0.0008883258312261241,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.960937918047421,""dM_mean"":1.8017585100205622,""dM_min"":-2.1093747708946466,""recovery_max"":0.18803674618400315,""recovery_mean"":0.06829289405156504,""recovery_min"":-0.07995261681439672,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":1.2812522756648832,""dM_mean"":1.2812522756648832,""dM_min"":1.2812522756648832,""recovery_max"":0.04856390322491658,""recovery_mean"":0.04856390322491658,""recovery_min"":0.04856390322491658},""shuffled_operation"":{""count"":1,""dM_max"":-0.02343653242860455,""dM_mean"":-0.02343653242860455,""dM_min"":-0.02343653242860455,""recovery_max"":-0.0008883258312261241,""recovery_mean"":-0.0008883258312261241,""recovery_min"":-0.0008883258312261241},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,20,10,15,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",3.384465893232118,0.09862816945003615,1.1234857794648434,0.032739980052198144,1.556500893766497,0.04535865886742036,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.166774863417231,""dM_mean"":1.1234857794648434,""dM_min"":-2.0560332536556416,""recovery_max"":0.12142577004869844,""recovery_mean"":0.032739980052198144,""recovery_min"":-0.05991574521166263,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":3.384465893232118,""dM_mean"":3.384465893232118,""dM_min"":3.384465893232118,""recovery_max"":0.09862816945003615,""recovery_mean"":0.09862816945003615,""recovery_min"":0.09862816945003615},""shuffled_operation"":{""count"":1,""dM_max"":1.556500893766497,""dM_mean"":1.556500893766497,""dM_min"":1.556500893766497,""recovery_max"":0.04535865886742036,""recovery_mean"":0.04535865886742036,""recovery_min"":0.04535865886742036},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,21,10,15,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",6.27521330865784,0.18286867738246707,0.9511119690423726,0.02771676105120528,0.39242112568899756,0.011435712015187961,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.202996461852308,""dM_mean"":0.9511119690423726,""dM_min"":-1.705803632718471,""recovery_max"":0.15162274724460154,""recovery_mean"":0.02771676105120528,""recovery_min"":-0.049709553898200885,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":6.27521330865784,""dM_mean"":6.27521330865784,""dM_min"":6.27521330865784,""recovery_max"":0.18286867738246707,""recovery_mean"":0.18286867738246707,""recovery_min"":0.18286867738246707},""shuffled_operation"":{""count"":1,""dM_max"":0.39242112568899756,""dM_mean"":0.39242112568899756,""dM_min"":0.39242112568899756,""recovery_max"":0.011435712015187961,""recovery_mean"":0.011435712015187961,""recovery_min"":0.011435712015187961},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,20,12,1,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",14.81250127102976,0.6061370573475223,0.25830027585860194,0.010569813042122485,9.92187540676241,0.4060095086159359,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.437502136810508,""dM_mean"":0.25830027585860194,""dM_min"":-2.453125710981112,""recovery_max"":0.14066479331935886,""recovery_mean"":0.010569813042122485,""recovery_min"":-0.10038347828977226,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":14.81250127102976,""dM_mean"":14.81250127102976,""dM_min"":14.81250127102976,""recovery_max"":0.6061370573475223,""recovery_mean"":0.6061370573475223,""recovery_min"":0.6061370573475223},""shuffled_operation"":{""count"":1,""dM_max"":9.92187540676241,""dM_mean"":9.92187540676241,""dM_min"":9.92187540676241,""recovery_max"":0.4060095086159359,""recovery_mean"":0.4060095086159359,""recovery_min"":0.4060095086159359},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,21,12,1,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",13.703125578125764,0.5607406920959062,1.2236324036991846,0.05007182317708164,10.32812577184086,0.4226335342500542,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.625000464300683,""dM_mean"":1.2236324036991846,""dM_min"":-1.7031254724315659,""recovery_max"":0.18925798691035323,""recovery_mean"":0.05007182317708164,""recovery_min"":-0.06969298724532776,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":13.703125578125764,""dM_mean"":13.703125578125764,""dM_min"":13.703125578125764,""recovery_max"":0.5607406920959062,""recovery_mean"":0.5607406920959062,""recovery_min"":0.5607406920959062},""shuffled_operation"":{""count"":1,""dM_max"":10.32812577184086,""dM_mean"":10.32812577184086,""dM_min"":10.32812577184086,""recovery_max"":0.4226335342500542,""recovery_mean"":0.4226335342500542,""recovery_min"":0.4226335342500542},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,20,12,1,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",9.765627592819328,0.348480703334369,0.0415035894893947,0.0014810312925305472,3.7812487408691595,0.13493164757472234,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.796875356630153,""dM_mean"":0.0415035894893947,""dM_min"":-4.37500154971849,""recovery_max"":0.09980485966244562,""recovery_mean"":0.0014810312925305472,""recovery_min"":-0.15611936894418293,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":9.765627592819328,""dM_mean"":9.765627592819328,""dM_min"":9.765627592819328,""recovery_max"":0.348480703334369,""recovery_mean"":0.348480703334369,""recovery_min"":0.348480703334369},""shuffled_operation"":{""count"":1,""dM_max"":3.7812487408691595,""dM_mean"":3.7812487408691595,""dM_min"":3.7812487408691595,""recovery_max"":0.13493164757472234,""recovery_mean"":0.13493164757472234,""recovery_min"":0.13493164757472234},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,21,12,1,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",21.421877641102583,0.7644271621214924,0.1542968254778998,0.005505991883648689,6.328125804679985,0.2258154645201459,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.531250921386345,""dM_mean"":0.1542968254778998,""dM_min"":-2.8906260728740563,""recovery_max"":0.16169503629549625,""recovery_mean"":0.005505991883648689,""recovery_min"":-0.10315029908497683,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":21.421877641102583,""dM_mean"":21.421877641102583,""dM_min"":21.421877641102583,""recovery_max"":0.7644271621214924,""recovery_mean"":0.7644271621214924,""recovery_min"":0.7644271621214924},""shuffled_operation"":{""count"":1,""dM_max"":6.328125804679985,""dM_mean"":6.328125804679985,""dM_min"":6.328125804679985,""recovery_max"":0.2258154645201459,""recovery_mean"":0.2258154645201459,""recovery_min"":0.2258154645201459},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,20,13,2,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",19.312501133128535,0.7803019840173444,-0.06396480933295834,-0.0025844331236920975,10.296876360371243,0.4160348262398985,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.0000017199781723,""dM_mean"":-0.06396480933295834,""dM_min"":-2.828125864616595,""recovery_max"":0.12121202106436835,""recovery_mean"":-0.0025844331236920975,""recovery_min"":-0.11426755177896561,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":19.312501133128535,""dM_mean"":19.312501133128535,""dM_min"":19.312501133128535,""recovery_max"":0.7803019840173444,""recovery_mean"":0.7803019840173444,""recovery_min"":0.7803019840173444},""shuffled_operation"":{""count"":1,""dM_max"":10.296876360371243,""dM_mean"":10.296876360371243,""dM_min"":10.296876360371243,""recovery_max"":0.4160348262398985,""recovery_mean"":0.4160348262398985,""recovery_min"":0.4160348262398985},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,21,13,2,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",16.734376539185178,0.6761354795428396,0.36035195777003537,0.014559654684506549,7.921876643493306,0.32007537601925934,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.2812506860354915,""dM_mean"":0.36035195777003537,""dM_min"":-3.218747790382622,""recovery_max"":0.17297958360548912,""recovery_mean"":0.014559654684506549,""recovery_min"":-0.13005023376172803,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":16.734376539185178,""dM_mean"":16.734376539185178,""dM_min"":16.734376539185178,""recovery_max"":0.6761354795428396,""recovery_mean"":0.6761354795428396,""recovery_min"":0.6761354795428396},""shuffled_operation"":{""count"":1,""dM_max"":7.921876643493306,""dM_mean"":7.921876643493306,""dM_min"":7.921876643493306,""recovery_max"":0.32007537601925934,""recovery_mean"":0.32007537601925934,""recovery_min"":0.32007537601925934},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,20,13,2,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",7.367599010414779,0.24041128226926842,0.39640971645492584,0.012935200205956999,6.42092204092296,0.2095203741445739,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":1.7573823928660204,""dM_mean"":0.39640971645492584,""dM_min"":-1.3288319110906741,""recovery_max"":0.05734494424969658,""recovery_mean"":0.012935200205956999,""recovery_min"":-0.0433609623995601,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":7.367599010414779,""dM_mean"":7.367599010414779,""dM_min"":7.367599010414779,""recovery_max"":0.24041128226926842,""recovery_mean"":0.24041128226926842,""recovery_min"":0.24041128226926842},""shuffled_operation"":{""count"":1,""dM_max"":6.42092204092296,""dM_mean"":6.42092204092296,""dM_min"":6.42092204092296,""recovery_max"":0.2095203741445739,""recovery_mean"":0.2095203741445739,""recovery_min"":0.2095203741445739},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,21,13,2,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",13.633343393927134,0.44486807198899936,0.2811476550988914,0.009174097039452921,6.408782482138122,0.20912424958764284,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":1.8634318113345216,""dM_mean"":0.2811476550988914,""dM_min"":-2.1660676002479704,""recovery_max"":0.06080543071779595,""recovery_mean"":0.009174097039452921,""recovery_min"":-0.07068070459879912,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":13.633343393927134,""dM_mean"":13.633343393927134,""dM_min"":13.633343393927134,""recovery_max"":0.44486807198899936,""recovery_mean"":0.44486807198899936,""recovery_min"":0.44486807198899936},""shuffled_operation"":{""count"":1,""dM_max"":6.408782482138122,""dM_mean"":6.408782482138122,""dM_min"":6.408782482138122,""recovery_max"":0.20912424958764284,""recovery_mean"":0.20912424958764284,""recovery_min"":0.20912424958764284},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,20,14,3,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",19.531266346217308,0.6589335973948436,-0.10011119226422238,-0.0033774885298682583,8.937515575082216,0.3015282872737004,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.7265384528946015,""dM_mean"":-0.10011119226422238,""dM_min"":-4.140667911990931,""recovery_max"":0.0919862419237945,""recovery_mean"":-0.0033774885298682583,""recovery_min"":-0.13969525347208242,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":19.531266346217308,""dM_mean"":19.531266346217308,""dM_min"":19.531266346217308,""recovery_max"":0.6589335973948436,""recovery_mean"":0.6589335973948436,""recovery_min"":0.6589335973948436},""shuffled_operation"":{""count"":1,""dM_max"":8.937515575082216,""dM_mean"":8.937515575082216,""dM_min"":8.937515575082216,""recovery_max"":0.3015282872737004,""recovery_mean"":0.3015282872737004,""recovery_min"":0.3015282872737004},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,21,14,3,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",17.437506291658792,0.5882956356582218,0.11766629708267828,0.003969751630765915,6.843761097283277,0.23089051368229074,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.374990499687556,""dM_mean"":0.11766629708267828,""dM_min"":-4.609385367882169,""recovery_max"":0.1476006817697058,""recovery_mean"":0.003969751630765915,""recovery_min"":-0.15550854862137461,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":17.437506291658792,""dM_mean"":17.437506291658792,""dM_min"":17.437506291658792,""recovery_max"":0.5882956356582218,""recovery_mean"":0.5882956356582218,""recovery_min"":0.5882956356582218},""shuffled_operation"":{""count"":1,""dM_max"":6.843761097283277,""dM_mean"":6.843761097283277,""dM_min"":6.843761097283277,""recovery_max"":0.23089051368229074,""recovery_mean"":0.23089051368229074,""recovery_min"":0.23089051368229074},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,20,14,3,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",16.250005394229447,0.48746193416870764,0.15014475956577655,0.004503989575856972,12.437498778113877,0.37309570449455337,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.6249989271173035,""dM_mean"":0.15014475956577655,""dM_min"":-3.953128695488431,""recovery_max"":0.10874144011051154,""recovery_mean"":0.004503989575856972,""recovery_min"":-0.1185845612460479,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":16.250005394229447,""dM_mean"":16.250005394229447,""dM_min"":16.250005394229447,""recovery_max"":0.48746193416870764,""recovery_mean"":0.48746193416870764,""recovery_min"":0.48746193416870764},""shuffled_operation"":{""count"":1,""dM_max"":12.437498778113877,""dM_mean"":12.437498778113877,""dM_min"":12.437498778113877,""recovery_max"":0.37309570449455337,""recovery_mean"":0.37309570449455337,""recovery_min"":0.37309570449455337},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,21,14,3,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",24.59375744570025,0.7377548672823426,0.5148916356246858,0.015445537801361472,10.562501530172085,0.316850197931997,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.671876549720764,""dM_mean"":0.5148916356246858,""dM_min"":-2.5703133344618436,""recovery_max"":0.11014765851039147,""recovery_mean"":0.015445537801361472,""recovery_min"":-0.07710335344758222,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":24.59375744570025,""dM_mean"":24.59375744570025,""dM_min"":24.59375744570025,""recovery_max"":0.7377548672823426,""recovery_mean"":0.7377548672823426,""recovery_min"":0.7377548672823426},""shuffled_operation"":{""count"":1,""dM_max"":10.562501530172085,""dM_mean"":10.562501530172085,""dM_min"":10.562501530172085,""recovery_max"":0.316850197931997,""recovery_mean"":0.316850197931997,""recovery_min"":0.316850197931997},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,20,15,4,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",5.0625004125759006,0.16199995165984288,1.5092756904150235,0.04829680374568148,4.953124309889972,0.15849991770353025,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.453123287996277,""dM_mean"":1.5092756904150235,""dM_min"":-3.3281260030462363,""recovery_max"":0.17449987892466484,""recovery_mean"":0.04829680374568148,""recovery_min"":-0.10649999163891881,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":5.0625004125759006,""dM_mean"":5.0625004125759006,""dM_min"":5.0625004125759006,""recovery_max"":0.16199995165984288,""recovery_mean"":0.16199995165984288,""recovery_min"":0.16199995165984288},""shuffled_operation"":{""count"":1,""dM_max"":4.953124309889972,""dM_mean"":4.953124309889972,""dM_min"":4.953124309889972,""recovery_max"":0.15849991770353025,""recovery_mean"":0.15849991770353025,""recovery_min"":0.15849991770353025},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D1->D2,21,15,4,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",8.921876440523192,0.2854999376374231,1.593261067575952,0.050984334793857986,5.7500018728896976,0.1839999900322322,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.734373967163265,""dM_mean"":1.593261067575952,""dM_min"":-3.8593774335640774,""recovery_max"":0.1514999093955271,""recovery_mean"":0.050984334793857986,""recovery_min"":-0.12350003095730026,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":8.921876440523192,""dM_mean"":8.921876440523192,""dM_min"":8.921876440523192,""recovery_max"":0.2854999376374231,""recovery_mean"":0.2854999376374231,""recovery_min"":0.2854999376374231},""shuffled_operation"":{""count"":1,""dM_max"":5.7500018728896976,""dM_mean"":5.7500018728896976,""dM_min"":5.7500018728896976,""recovery_max"":0.1839999900322322,""recovery_mean"":0.1839999900322322,""recovery_min"":0.1839999900322322},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,20,15,4,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",-1.0159631967617315,-0.02935482143858219,0.24402616172922365,0.007050791236076557,-0.3594995737134923,-0.010387232359639235,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.1872928142552155,""dM_mean"":0.24402616172922365,""dM_min"":-3.2657669782697667,""recovery_max"":0.09209232355380355,""recovery_mean"":0.007050791236076557,""recovery_min"":-0.094359723671772,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":-1.0159631967617315,""dM_mean"":-1.0159631967617315,""dM_min"":-1.0159631967617315,""recovery_max"":-0.02935482143858219,""recovery_mean"":-0.02935482143858219,""recovery_min"":-0.02935482143858219},""shuffled_operation"":{""count"":1,""dM_max"":-0.3594995737134923,""dM_mean"":-0.3594995737134923,""dM_min"":-0.3594995737134923,""recovery_max"":-0.010387232359639235,""recovery_mean"":-0.010387232359639235,""recovery_min"":-0.010387232359639235},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
relational|integer_mod16--letters16|successor->predecessor,D2->D1,21,15,4,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",3.39081466197149,0.09797279985216172,-0.5156680233783106,-0.014899499111882706,3.593870997427075,0.10383982583132174,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":1.6719111204083674,""dM_mean"":-0.5156680233783106,""dM_min"":-4.109450221058069,""recovery_max"":0.048307510111783775,""recovery_mean"":-0.014899499111882706,""recovery_min"":-0.11873675919994268,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":3.39081466197149,""dM_mean"":3.39081466197149,""dM_min"":3.39081466197149,""recovery_max"":0.09797279985216172,""recovery_mean"":0.09797279985216172,""recovery_min"":0.09797279985216172},""shuffled_operation"":{""count"":1,""dM_max"":3.593870997427075,""dM_mean"":3.593870997427075,""dM_min"":3.593870997427075,""recovery_max"":0.10383982583132174,""recovery_mean"":0.10383982583132174,""recovery_min"":0.10383982583132174},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,20,0,5,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",15.84379727920168,0.41463926637689374,2.770490541379843,0.07250497752138263,7.656274811975891,0.20036813872801149,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":7.773418007098371,""dM_mean"":2.770490541379843,""dM_min"":-3.5937743607501034,""recovery_max"":0.20343382857689588,""recovery_mean"":0.07250497752138263,""recovery_min"":-0.094050683570763,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":15.84379727920168,""dM_mean"":15.84379727920168,""dM_min"":15.84379727920168,""recovery_max"":0.41463926637689374,""recovery_mean"":0.41463926637689374,""recovery_min"":0.41463926637689374},""shuffled_operation"":{""count"":1,""dM_max"":7.656274811975891,""dM_mean"":7.656274811975891,""dM_min"":7.656274811975891,""recovery_max"":0.20036813872801149,""recovery_mean"":0.20036813872801149,""recovery_min"":0.20036813872801149},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,21,0,5,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",11.109411893092329,0.2907382817424336,3.2228942192681416,0.08434458426465097,5.781273288332159,0.15129850961581873,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":9.5156215854513,""dM_mean"":3.2228942192681416,""dM_min"":-4.109382820708561,""recovery_max"":0.24902807602133528,""recovery_mean"":0.08434458426465097,""recovery_min"":-0.10754438775085505,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":11.109411893092329,""dM_mean"":11.109411893092329,""dM_min"":11.109411893092329,""recovery_max"":0.2907382817424336,""recovery_mean"":0.2907382817424336,""recovery_min"":0.2907382817424336},""shuffled_operation"":{""count"":1,""dM_max"":5.781273288332159,""dM_mean"":5.781273288332159,""dM_min"":5.781273288332159,""recovery_max"":0.15129850961581873,""recovery_mean"":0.15129850961581873,""recovery_min"":0.15129850961581873},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,20,0,5,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",14.648440852804924,0.47868096422821854,4.170409482402761,0.1362804173033066,15.843748569532181,0.5177411656613884,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":9.070315940349246,""dM_mean"":4.170409482402761,""dM_min"":-0.92969799083221,""recovery_max"":0.296399297632388,""recovery_mean"":0.1362804173033066,""recovery_min"":-0.030380621061618613,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":14.648440852804924,""dM_mean"":14.648440852804924,""dM_min"":14.648440852804924,""recovery_max"":0.47868096422821854,""recovery_mean"":0.47868096422821854,""recovery_min"":0.47868096422821854},""shuffled_operation"":{""count"":1,""dM_max"":15.843748569532181,""dM_mean"":15.843748569532181,""dM_min"":15.843748569532181,""recovery_max"":0.5177411656613884,""recovery_mean"":0.5177411656613884,""recovery_min"":0.5177411656613884},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,21,0,5,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",9.976566289013135,0.3260136979013097,2.974121978847762,0.09718819844875018,17.453128337903763,0.5703323913812219,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":9.210940524979378,""dM_mean"":2.974121978847762,""dM_min"":-2.296877505410521,""recovery_max"":0.30099462026374196,""recovery_mean"":0.09718819844875018,""recovery_min"":-0.07505723988321143,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":9.976566289013135,""dM_mean"":9.976566289013135,""dM_min"":9.976566289013135,""recovery_max"":0.3260136979013097,""recovery_mean"":0.3260136979013097,""recovery_min"":0.3260136979013097},""shuffled_operation"":{""count"":1,""dM_max"":17.453128337903763,""dM_mean"":17.453128337903763,""dM_min"":17.453128337903763,""recovery_max"":0.5703323913812219,""recovery_mean"":0.5703323913812219,""recovery_min"":0.5703323913812219},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,20,1,6,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",27.000069982688274,0.7055930781416851,2.6655036211584076,0.06965763074158189,14.453200578700034,0.37770562416552544,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":7.2969410065666125,""dM_mean"":2.6655036211584076,""dM_min"":-1.5468478202797087,""recovery_max"":0.19069102669522017,""recovery_mean"":0.06965763074158189,""recovery_min"":-0.0404237883689828,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":27.000069982688274,""dM_mean"":27.000069982688274,""dM_min"":27.000069982688274,""recovery_max"":0.7055930781416851,""recovery_mean"":0.7055930781416851,""recovery_min"":0.7055930781416851},""shuffled_operation"":{""count"":1,""dM_max"":14.453200578700034,""dM_mean"":14.453200578700034,""dM_min"":14.453200578700034,""recovery_max"":0.37770562416552544,""recovery_mean"":0.37770562416552544,""recovery_min"":0.37770562416552544},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,21,1,6,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",27.875077301239344,0.728459652476078,3.633316386351197,0.09494949066990956,9.109415411959617,0.23805643706542468,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":8.031237602011515,""dM_mean"":3.633316386351197,""dM_min"":-0.3281344176325547,""recovery_max"":0.20988040640353686,""recovery_mean"":0.09494949066990956,""recovery_min"":-0.00857513976556483,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":27.875077301239344,""dM_mean"":27.875077301239344,""dM_min"":27.875077301239344,""recovery_max"":0.728459652476078,""recovery_mean"":0.728459652476078,""recovery_min"":0.728459652476078},""shuffled_operation"":{""count"":1,""dM_max"":9.109415411959617,""dM_mean"":9.109415411959617,""dM_min"":9.109415411959617,""recovery_max"":0.23805643706542468,""recovery_mean"":0.23805643706542468,""recovery_min"":0.23805643706542468},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,20,1,6,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",25.109377270797722,0.7005201290511903,2.1665042294697088,0.060442750373707436,15.179687857642875,0.4234942500688685,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.359376775887085,""dM_mean"":2.1665042294697088,""dM_min"":-0.8906249999968168,""recovery_max"":0.17741863494602042,""recovery_mean"":0.060442750373707436,""recovery_min"":-0.02484732031405593,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":25.109377270797722,""dM_mean"":25.109377270797722,""dM_min"":25.109377270797722,""recovery_max"":0.7005201290511903,""recovery_mean"":0.7005201290511903,""recovery_min"":0.7005201290511903},""shuffled_operation"":{""count"":1,""dM_max"":15.179687857642875,""dM_mean"":15.179687857642875,""dM_min"":15.179687857642875,""recovery_max"":0.4234942500688685,""recovery_mean"":0.4234942500688685,""recovery_min"":0.4234942500688685},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,21,1,6,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",31.625002384211257,0.8822978966187656,0.685302510386137,0.019119080407188037,17.12500131131719,0.47776605525608073,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.9375013110097825,""dM_mean"":0.685302510386137,""dM_min"":-2.8593749999968168,""recovery_max"":0.13775009305394487,""recovery_mean"":0.019119080407188037,""recovery_min"":-0.07977297574532324,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":31.625002384211257,""dM_mean"":31.625002384211257,""dM_min"":31.625002384211257,""recovery_max"":0.8822978966187656,""recovery_mean"":0.8822978966187656,""recovery_min"":0.8822978966187656},""shuffled_operation"":{""count"":1,""dM_max"":17.12500131131719,""dM_mean"":17.12500131131719,""dM_min"":17.12500131131719,""recovery_max"":0.47776605525608073,""recovery_mean"":0.47776605525608073,""recovery_min"":0.47776605525608073},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,20,2,7,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",29.25794219717136,0.6958368885595934,3.365220259529792,0.08003448700966082,15.914162636992842,0.3784839459566308,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":9.195390380245954,""dM_mean"":3.365220259529792,""dM_min"":-2.7891660917084664,""recovery_max"":0.21869247632527497,""recovery_mean"":0.08003448700966082,""recovery_min"":-0.06633428427232235,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":29.25794219717136,""dM_mean"":29.25794219717136,""dM_min"":29.25794219717136,""recovery_max"":0.6958368885595934,""recovery_mean"":0.6958368885595934,""recovery_min"":0.6958368885595934},""shuffled_operation"":{""count"":1,""dM_max"":15.914162636992842,""dM_mean"":15.914162636992842,""dM_min"":15.914162636992842,""recovery_max"":0.3784839459566308,""recovery_mean"":0.3784839459566308,""recovery_min"":0.3784839459566308},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,21,2,7,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",33.05480536564937,0.7861370687853814,4.918199446642177,0.11696873885402197,13.585981847045332,0.3231132002642726,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":13.382900343534857,""dM_mean"":4.918199446642177,""dM_min"":-0.43748938960561645,""recovery_max"":0.3182833458413462,""recovery_mean"":0.11696873885402197,""recovery_min"":-0.010404739116288197,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":33.05480536564937,""dM_mean"":33.05480536564937,""dM_min"":33.05480536564937,""recovery_max"":0.7861370687853814,""recovery_mean"":0.7861370687853814,""recovery_min"":0.7861370687853814},""shuffled_operation"":{""count"":1,""dM_max"":13.585981847045332,""dM_mean"":13.585981847045332,""dM_min"":13.585981847045332,""recovery_max"":0.3231132002642726,""recovery_mean"":0.3231132002642726,""recovery_min"":0.3231132002642726},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,20,2,7,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",23.406254183979854,0.6778270967207355,1.5817860979782807,0.04580730731189268,30.703128695501164,0.8891389634723693,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.9687560795196077,""dM_mean"":1.5817860979782807,""dM_min"":-1.3359385728795132,""recovery_max"":0.11493211984405319,""recovery_mean"":0.04580730731189268,""recovery_min"":-0.03868775230476419,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":23.406254183979854,""dM_mean"":23.406254183979854,""dM_min"":23.406254183979854,""recovery_max"":0.6778270967207355,""recovery_mean"":0.6778270967207355,""recovery_min"":0.6778270967207355},""shuffled_operation"":{""count"":1,""dM_max"":30.703128695501164,""dM_mean"":30.703128695501164,""dM_min"":30.703128695501164,""recovery_max"":0.8891389634723693,""recovery_mean"":0.8891389634723693,""recovery_min"":0.8891389634723693},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,21,2,7,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",24.968755121414233,0.7230759206341947,0.8251943356698632,0.023896992503838258,32.03125500680335,0.9276004786978401,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.117189763599981,""dM_mean"":0.8251943356698632,""dM_min"":-2.8984366655304257,""recovery_max"":0.14818987496102923,""recovery_mean"":0.023896992503838258,""recovery_min"":-0.0839364938354849,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":24.968755121414233,""dM_mean"":24.968755121414233,""dM_min"":24.968755121414233,""recovery_max"":0.7230759206341947,""recovery_mean"":0.7230759206341947,""recovery_min"":0.7230759206341947},""shuffled_operation"":{""count"":1,""dM_max"":32.03125500680335,""dM_mean"":32.03125500680335,""dM_min"":32.03125500680335,""recovery_max"":0.9276004786978401,""recovery_mean"":0.9276004786978401,""recovery_min"":0.9276004786978401},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,20,3,8,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",30.687587380649347,0.8767687882585472,3.602633550973124,0.10293010701186818,16.437827229623508,0.46964180282247375,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":11.092006564264011,""dM_mean"":3.602633550973124,""dM_min"":-4.3293210267002,""recovery_max"":0.31690745297357503,""recovery_mean"":0.10293010701186818,""recovery_min"":-0.12369214638736009,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":30.687587380649347,""dM_mean"":30.687587380649347,""dM_min"":30.687587380649347,""recovery_max"":0.8767687882585472,""recovery_mean"":0.8767687882585472,""recovery_min"":0.8767687882585472},""shuffled_operation"":{""count"":1,""dM_max"":16.437827229623508,""dM_mean"":16.437827229623508,""dM_min"":16.437827229623508,""recovery_max"":0.46964180282247375,""recovery_mean"":0.46964180282247375,""recovery_min"":0.46964180282247375},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,21,3,8,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",29.328576024890936,0.8379407525176451,6.958943381549261,0.1988225493428046,18.234803795938205,0.5209828530990499,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":13.812354982022953,""dM_mean"":6.958943381549261,""dM_min"":0.39038205151518923,""recovery_max"":0.39462997173318093,""recovery_mean"":0.1988225493428046,""recovery_min"":0.011153525821996885,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":29.328576024890936,""dM_mean"":29.328576024890936,""dM_min"":29.328576024890936,""recovery_max"":0.8379407525176451,""recovery_mean"":0.8379407525176451,""recovery_min"":0.8379407525176451},""shuffled_operation"":{""count"":1,""dM_max"":18.234803795938205,""dM_mean"":18.234803795938205,""dM_min"":18.234803795938205,""recovery_max"":0.5209828530990499,""recovery_mean"":0.5209828530990499,""recovery_min"":0.5209828530990499},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,20,3,8,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",19.265633050654287,0.68423487456884,1.4082078504566766,0.05001366523439294,3.2187571215145,0.11431681842565969,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.8750069931375037,""dM_mean"":1.4082078504566766,""dM_min"":-0.8906207084346534,""recovery_max"":0.13762407479326366,""recovery_mean"":0.05001366523439294,""recovery_min"":-0.031631130268179826,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":19.265633050654287,""dM_mean"":19.265633050654287,""dM_min"":19.265633050654287,""recovery_max"":0.68423487456884,""recovery_mean"":0.68423487456884,""recovery_min"":0.68423487456884},""shuffled_operation"":{""count"":1,""dM_max"":3.2187571215145,""dM_mean"":3.2187571215145,""dM_min"":3.2187571215145,""recovery_max"":0.11431681842565969,""recovery_mean"":0.11431681842565969,""recovery_min"":0.11431681842565969},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,21,3,8,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",22.312509425039025,0.792447206256695,1.1069353643893578,0.03931372398806501,4.734381151774869,0.16814545803029,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.1562592364316515,""dM_mean"":1.1069353643893578,""dM_min"":-1.3203138114513422,""recovery_max"":0.18312880675179347,""recovery_mean"":0.03931372398806501,""recovery_min"":-0.046892035823304305,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":22.312509425039025,""dM_mean"":22.312509425039025,""dM_min"":22.312509425039025,""recovery_max"":0.792447206256695,""recovery_mean"":0.792447206256695,""recovery_min"":0.792447206256695},""shuffled_operation"":{""count"":1,""dM_max"":4.734381151774869,""dM_mean"":4.734381151774869,""dM_min"":4.734381151774869,""recovery_max"":0.16814545803029,""recovery_mean"":0.16814545803029,""recovery_min"":0.16814545803029},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,20,4,9,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",23.859487416921183,0.7383930244594967,2.2155630782283424,0.06856628114540281,10.093836268177256,0.31237964840655086,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":7.906252344837412,""dM_mean"":2.2155630782283424,""dM_min"":-4.531322163165896,""recovery_max"":0.24467925396017615,""recovery_mean"":0.06856628114540281,""recovery_min"":-0.14023338466556917,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":23.859487416921183,""dM_mean"":23.859487416921183,""dM_min"":23.859487416921183,""recovery_max"":0.7383930244594967,""recovery_mean"":0.7383930244594967,""recovery_min"":0.7383930244594967},""shuffled_operation"":{""count"":1,""dM_max"":10.093836268177256,""dM_mean"":10.093836268177256,""dM_min"":10.093836268177256,""recovery_max"":0.31237964840655086,""recovery_mean"":0.31237964840655086,""recovery_min"":0.31237964840655086},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,21,4,9,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",26.226682392589282,0.8116519435228319,2.5143495773895665,0.07781299558348649,10.843832215061411,0.33559019630622644,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":11.43755086301826,""dM_mean"":2.5143495773895665,""dM_min"":-5.109394609884475,""recovery_max"":0.35396434242606084,""recovery_mean"":0.07781299558348649,""recovery_min"":-0.15812331896426302,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":26.226682392589282,""dM_mean"":26.226682392589282,""dM_min"":26.226682392589282,""recovery_max"":0.8116519435228319,""recovery_mean"":0.8116519435228319,""recovery_min"":0.8116519435228319},""shuffled_operation"":{""count"":1,""dM_max"":10.843832215061411,""dM_mean"":10.843832215061411,""dM_min"":10.843832215061411,""recovery_max"":0.33559019630622644,""recovery_mean"":0.33559019630622644,""recovery_min"":0.33559019630622644},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,20,4,9,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",30.90531800368626,0.8730583066831615,2.430536499833977,0.06866132490931065,13.69892192115367,0.386987041338346,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":15.986445906062727,""dM_mean"":2.430536499833977,""dM_min"":-2.3681839683104045,""recovery_max"":0.45160834102934444,""recovery_mean"":0.06866132490931065,""recovery_min"":-0.06689990004440922,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":30.90531800368626,""dM_mean"":30.90531800368626,""dM_min"":30.90531800368626,""recovery_max"":0.8730583066831615,""recovery_mean"":0.8730583066831615,""recovery_min"":0.8730583066831615},""shuffled_operation"":{""count"":1,""dM_max"":13.69892192115367,""dM_mean"":13.69892192115367,""dM_min"":13.69892192115367,""recovery_max"":0.386987041338346,""recovery_mean"":0.386987041338346,""recovery_min"":0.386987041338346},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,21,4,9,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",31.09006538936228,0.8782773191418979,1.8256935342649854,0.051574842406011366,10.07359814872325,0.2845736303662023,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":7.0013848864036845,""dM_mean"":1.8256935342649854,""dM_min"":-2.5320514434351935,""recovery_max"":0.19778528836466241,""recovery_mean"":0.051574842406011366,""recovery_min"":-0.0715290664660532,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":31.09006538936228,""dM_mean"":31.09006538936228,""dM_min"":31.09006538936228,""recovery_max"":0.8782773191418979,""recovery_mean"":0.8782773191418979,""recovery_min"":0.8782773191418979},""shuffled_operation"":{""count"":1,""dM_max"":10.07359814872325,""dM_mean"":10.07359814872325,""dM_min"":10.07359814872325,""recovery_max"":0.2845736303662023,""recovery_mean"":0.2845736303662023,""recovery_min"":0.2845736303662023},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,20,5,10,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",11.968750097439624,0.5394365848771185,1.5390624466267582,0.06936618973259075,7.890625063912012,0.35563377983245276,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":7.843750183121301,""dM_mean"":1.5390624466267582,""dM_min"":-3.4843756517075235,""recovery_max"":0.3535211093025808,""recovery_mean"":0.06936618973259075,""recovery_min"":-0.15704227147228833,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":11.968750097439624,""dM_mean"":11.968750097439624,""dM_min"":11.968750097439624,""recovery_max"":0.5394365848771185,""recovery_mean"":0.5394365848771185,""recovery_min"":0.5394365848771185},""shuffled_operation"":{""count"":1,""dM_max"":7.890625063912012,""dM_mean"":7.890625063912012,""dM_min"":7.890625063912012,""recovery_max"":0.35563377983245276,""recovery_mean"":0.35563377983245276,""recovery_min"":0.35563377983245276},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,21,5,10,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",12.796874723979272,0.5767605089925323,2.1469722727661065,0.09676494046730648,4.640624348656274,0.20915488500944293,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":8.640623842016794,""dM_mean"":2.1469722727661065,""dM_min"":-3.71875088266097,""recovery_max"":0.389436539204077,""recovery_mean"":0.09676494046730648,""recovery_min"":-0.16760566139488012,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":12.796874723979272,""dM_mean"":12.796874723979272,""dM_min"":12.796874723979272,""recovery_max"":0.5767605089925323,""recovery_mean"":0.5767605089925323,""recovery_min"":0.5767605089925323},""shuffled_operation"":{""count"":1,""dM_max"":4.640624348656274,""dM_mean"":4.640624348656274,""dM_min"":4.640624348656274,""recovery_max"":0.20915488500944293,""recovery_mean"":0.20915488500944293,""recovery_min"":0.20915488500944293},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,20,5,10,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",17.217313051616657,0.508202991716584,1.7555860218407702,0.05181958798335964,15.444206953441608,0.455866264085389,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.748839300518739,""dM_mean"":1.7555860218407702,""dM_min"":-2.154766082405331,""recovery_max"":0.19920531809207212,""recovery_mean"":0.05181958798335964,""recovery_min"":-0.06360217568472391,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":17.217313051616657,""dM_mean"":17.217313051616657,""dM_min"":17.217313051616657,""recovery_max"":0.508202991716584,""recovery_mean"":0.508202991716584,""recovery_min"":0.508202991716584},""shuffled_operation"":{""count"":1,""dM_max"":15.444206953441608,""dM_mean"":15.444206953441608,""dM_min"":15.444206953441608,""recovery_max"":0.455866264085389,""recovery_mean"":0.455866264085389,""recovery_min"":0.455866264085389},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,21,5,10,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",17.69551968613814,0.522318204792745,2.2777004930177327,0.0672308275580353,13.96993136445235,0.4123501089981863,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":13.478581428920734,""dM_mean"":2.2777004930177327,""dM_min"":-1.4441077750307159,""recovery_max"":0.39784694544018434,""recovery_mean"":0.0672308275580353,""recovery_min"":-0.04262569248939098,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":17.69551968613814,""dM_mean"":17.69551968613814,""dM_min"":17.69551968613814,""recovery_max"":0.522318204792745,""recovery_mean"":0.522318204792745,""recovery_min"":0.522318204792745},""shuffled_operation"":{""count"":1,""dM_max"":13.96993136445235,""dM_mean"":13.96993136445235,""dM_min"":13.96993136445235,""recovery_max"":0.4123501089981863,""recovery_mean"":0.4123501089981863,""recovery_min"":0.4123501089981863},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,20,6,11,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",16.00001615099609,0.6942369166666786,2.2499996358674252,0.09762695205832687,6.000014465302229,0.26033920860058435,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.406249098479748,""dM_mean"":2.2499996358674252,""dM_min"":-2.2187577201984823,""recovery_max"":0.27796563325658835,""recovery_mean"":0.09762695205832687,""recovery_min"":-0.0962713727264012,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":16.00001615099609,""dM_mean"":16.00001615099609,""dM_min"":16.00001615099609,""recovery_max"":0.6942369166666786,""recovery_mean"":0.6942369166666786,""recovery_min"":0.6942369166666786},""shuffled_operation"":{""count"":1,""dM_max"":6.000014465302229,""dM_mean"":6.000014465302229,""dM_min"":6.000014465302229,""recovery_max"":0.26033920860058435,""recovery_mean"":0.26033920860058435,""recovery_min"":0.26033920860058435},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,21,6,11,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",12.35938750533387,0.5362709007676524,2.9047833008917223,0.12603786042243345,6.312509685754776,0.2738983023085332,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":9.562486868351698,""dM_mean"":2.9047833008917223,""dM_min"":-2.4375071176327765,""recovery_max"":0.4149140436171869,""recovery_mean"":0.12603786042243345,""recovery_min"":-0.10576285734518541,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":12.35938750533387,""dM_mean"":12.35938750533387,""dM_min"":12.35938750533387,""recovery_max"":0.5362709007676524,""recovery_mean"":0.5362709007676524,""recovery_min"":0.5362709007676524},""shuffled_operation"":{""count"":1,""dM_max"":6.312509685754776,""dM_mean"":6.312509685754776,""dM_min"":6.312509685754776,""recovery_max"":0.2738983023085332,""recovery_mean"":0.2738983023085332,""recovery_min"":0.2738983023085332},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,20,6,11,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",3.117191074627044,0.07588435474839705,0.13647324932867377,0.0033222809310663078,1.6953144078870537,0.04127043766592394,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":1.226563558288035,""dM_mean"":0.13647324932867377,""dM_min"":-1.2187487444462022,""recovery_max"":0.029859248903990148,""recovery_mean"":0.0033222809310663078,""recovery_min"":-0.029669006441571548,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":3.117191074627044,""dM_mean"":3.117191074627044,""dM_min"":3.117191074627044,""recovery_max"":0.07588435474839705,""recovery_mean"":0.07588435474839705,""recovery_min"":0.07588435474839705},""shuffled_operation"":{""count"":1,""dM_max"":1.6953144078870537,""dM_mean"":1.6953144078870537,""dM_min"":1.6953144078870537,""recovery_max"":0.04127043766592394,""recovery_mean"":0.04127043766592394,""recovery_min"":0.04127043766592394},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,21,6,11,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",2.3359403614849725,0.05686572392205149,-0.02343730004719191,-0.0005705535363559725,2.164062500538421,0.052681559313205915,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":0.8515644687140593,""dM_mean"":-0.02343730004719191,""dM_min"":-0.8749978725682013,""recovery_max"":0.020730336603687165,""recovery_mean"":-0.0005705535363559725,""recovery_min"":-0.021300795291800442,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":2.3359403614849725,""dM_mean"":2.3359403614849725,""dM_min"":2.3359403614849725,""recovery_max"":0.05686572392205149,""recovery_mean"":0.05686572392205149,""recovery_min"":0.05686572392205149},""shuffled_operation"":{""count"":1,""dM_max"":2.164062500538421,""dM_mean"":2.164062500538421,""dM_min"":2.164062500538421,""recovery_max"":0.052681559313205915,""recovery_mean"":0.052681559313205915,""recovery_min"":0.052681559313205915},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,20,7,12,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",24.797807995040785,0.7484053149562928,2.6587968375679054,0.08024328944811361,10.157164117830689,0.30654627264587503,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":9.984400829809601,""dM_mean"":2.6587968375679054,""dM_min"":-6.186742761604364,""recovery_max"":0.3013322245731517,""recovery_mean"":0.08024328944811361,""recovery_min"":-0.18671776013339778,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":24.797807995040785,""dM_mean"":24.797807995040785,""dM_min"":24.797807995040785,""recovery_max"":0.7484053149562928,""recovery_mean"":0.7484053149562928,""recovery_min"":0.7484053149562928},""shuffled_operation"":{""count"":1,""dM_max"":10.157164117830689,""dM_mean"":10.157164117830689,""dM_min"":10.157164117830689,""recovery_max"":0.30654627264587503,""recovery_mean"":0.30654627264587503,""recovery_min"":0.30654627264587503},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,21,7,12,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",25.56351433035161,0.7715145628042046,3.2279529829163494,0.09742059335755583,6.766761562364991,0.2042229022552595,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":8.297810813921387,""dM_mean"":3.2279529829163494,""dM_min"":-3.718065134162316,""recovery_max"":0.25043042985422365,""recovery_mean"":0.09742059335755583,""recovery_min"":-0.1122123257151295,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":25.56351433035161,""dM_mean"":25.56351433035161,""dM_min"":25.56351433035161,""recovery_max"":0.7715145628042046,""recovery_mean"":0.7715145628042046,""recovery_min"":0.7715145628042046},""shuffled_operation"":{""count"":1,""dM_max"":6.766761562364991,""dM_mean"":6.766761562364991,""dM_min"":6.766761562364991,""recovery_max"":0.2042229022552595,""recovery_mean"":0.2042229022552595,""recovery_min"":0.2042229022552595},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,20,7,12,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",2.695319264610589,0.06256137659310423,0.34741194691793,0.008063820093393017,0.5312589423338068,0.012331114609015122,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":1.5781296081913752,""dM_mean"":0.34741194691793,""dM_min"":-1.2343724951788317,""recovery_max"":0.036630154366908675,""recovery_mean"":0.008063820093393017,""recovery_min"":-0.028651167058760186,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":2.695319264610589,""dM_mean"":2.695319264610589,""dM_min"":2.695319264610589,""recovery_max"":0.06256137659310423,""recovery_mean"":0.06256137659310423,""recovery_min"":0.06256137659310423},""shuffled_operation"":{""count"":1,""dM_max"":0.5312589423338068,""dM_mean"":0.5312589423338068,""dM_min"":0.5312589423338068,""recovery_max"":0.012331114609015122,""recovery_mean"":0.012331114609015122,""recovery_min"":0.012331114609015122},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,21,7,12,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",1.7031313184124883,0.03953158395656992,0.09277347349029696,0.002153376146968396,0.46875679656659486,0.010880369856599095,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":1.062503788729373,""dM_mean"":0.09277347349029696,""dM_min"":-1.0156337959851953,""recovery_max"":0.024661902035528236,""recovery_mean"":0.002153376146968396,""recovery_min"":-0.02357399704947153,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":1.7031313184124883,""dM_mean"":1.7031313184124883,""dM_min"":1.7031313184124883,""recovery_max"":0.03953158395656992,""recovery_mean"":0.03953158395656992,""recovery_min"":0.03953158395656992},""shuffled_operation"":{""count"":1,""dM_max"":0.46875679656659486,""dM_mean"":0.46875679656659486,""dM_min"":0.46875679656659486,""recovery_max"":0.010880369856599095,""recovery_mean"":0.010880369856599095,""recovery_min"":0.010880369856599095},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,20,8,13,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",7.9218760803341866,0.3467852203786334,1.862060596817173,0.08151290021168477,-0.5468742772936821,-0.023939773211233452,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.624990113079548,""dM_mean"":1.862060596817173,""dM_min"":-2.2499977871775627,""recovery_max"":0.2462375599177052,""recovery_mean"":0.08151290021168477,""recovery_min"":-0.09849510022187735,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":7.9218760803341866,""dM_mean"":7.9218760803341866,""dM_min"":7.9218760803341866,""recovery_max"":0.3467852203786334,""recovery_mean"":0.3467852203786334,""recovery_min"":0.3467852203786334},""shuffled_operation"":{""count"":1,""dM_max"":-0.5468742772936821,""dM_mean"":-0.5468742772936821,""dM_min"":-0.5468742772936821,""recovery_max"":-0.023939773211233452,""recovery_mean"":-0.023939773211233452,""recovery_min"":-0.023939773211233452},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,21,8,13,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",6.468750961124897,0.2831737337064683,1.4150392181672942,0.06194425185906888,-2.296874426305294,-0.10054715524844805,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":8.921874664723873,""dM_mean"":1.4150392181672942,""dM_min"":-8.765623301675078,""recovery_max"":0.39056080156031603,""recovery_mean"":0.06194425185906888,""recovery_min"":-0.38372079764964484,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":6.468750961124897,""dM_mean"":6.468750961124897,""dM_min"":6.468750961124897,""recovery_max"":0.2831737337064683,""recovery_mean"":0.2831737337064683,""recovery_min"":0.2831737337064683},""shuffled_operation"":{""count"":1,""dM_max"":-2.296874426305294,""dM_mean"":-2.296874426305294,""dM_min"":-2.296874426305294,""recovery_max"":-0.10054715524844805,""recovery_mean"":-0.10054715524844805,""recovery_min"":-0.10054715524844805},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,20,8,13,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",2.3281230656903062,0.05830644050078427,0.06055495660359611,0.001516562430168724,1.1718720207900333,0.02934882921855689,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":1.1562565535750764,""dM_mean"":0.06055495660359611,""dM_min"":-0.5468771453051886,""recovery_max"":0.028957749243671258,""recovery_mean"":0.001516562430168724,""recovery_min"":-0.013696208849046026,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":2.3281230656903062,""dM_mean"":2.3281230656903062,""dM_min"":2.3281230656903062,""recovery_max"":0.05830644050078427,""recovery_mean"":0.05830644050078427,""recovery_min"":0.05830644050078427},""shuffled_operation"":{""count"":1,""dM_max"":1.1718720207900333,""dM_mean"":1.1718720207900333,""dM_min"":1.1718720207900333,""recovery_max"":0.02934882921855689,""recovery_mean"":0.02934882921855689,""recovery_min"":0.02934882921855689},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,21,8,13,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",1.812498786344804,0.045392940863468484,0.058107015195105305,0.0014552552114108295,1.359371305534296,0.034044635918379876,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":0.9843806071185099,""dM_mean"":0.058107015195105305,""dM_min"":-1.000001429596523,""recovery_max"":0.024653219645011777,""recovery_mean"":0.0014552552114108295,""recovery_min"":-0.025044433739236437,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":1.812498786344804,""dM_mean"":1.812498786344804,""dM_min"":1.812498786344804,""recovery_max"":0.045392940863468484,""recovery_mean"":0.045392940863468484,""recovery_min"":0.045392940863468484},""shuffled_operation"":{""count"":1,""dM_max"":1.359371305534296,""dM_mean"":1.359371305534296,""dM_min"":1.359371305534296,""recovery_max"":0.034044635918379876,""recovery_mean"":0.034044635918379876,""recovery_min"":0.034044635918379876},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,20,9,14,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",9.203125023748726,0.35028227190267475,1.801269315659738,0.0685585283878782,7.328124725725502,0.27891745152753655,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":7.2968744575046,""dM_mean"":1.801269315659738,""dM_min"":-3.4062502342276275,""recovery_max"":0.27772802783485195,""recovery_mean"":0.0685585283878782,""recovery_min"":-0.12964607865647182,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":9.203125023748726,""dM_mean"":9.203125023748726,""dM_min"":9.203125023748726,""recovery_max"":0.35028227190267475,""recovery_mean"":0.35028227190267475,""recovery_min"":0.35028227190267475},""shuffled_operation"":{""count"":1,""dM_max"":7.328124725725502,""dM_mean"":7.328124725725502,""dM_min"":7.328124725725502,""recovery_max"":0.27891745152753655,""recovery_mean"":0.27891745152753655,""recovery_min"":0.27891745152753655},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,21,9,14,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",7.76562457671389,0.29556923463010615,3.0297847174242634,0.11531733747577422,6.046874189283699,0.23015147827136262,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.624999911990017,""dM_mean"":3.0297847174242634,""dM_min"":-1.2187502443266567,""recovery_max"":0.25215565522999067,""recovery_mean"":0.11531733747577422,""recovery_min"":-0.04638713517017816,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":7.76562457671389,""dM_mean"":7.76562457671389,""dM_min"":7.76562457671389,""recovery_max"":0.29556923463010615,""recovery_mean"":0.29556923463010615,""recovery_min"":0.29556923463010615},""shuffled_operation"":{""count"":1,""dM_max"":6.046874189283699,""dM_mean"":6.046874189283699,""dM_min"":6.046874189283699,""recovery_max"":0.23015147827136262,""recovery_mean"":0.23015147827136262,""recovery_min"":0.23015147827136262},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,20,9,14,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",2.062498680483259,0.060119309349426685,-0.018550138916680226,-0.000540713819872812,0.6249989288553479,0.01821795296281644,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":0.7344191222146037,""dM_mean"":-0.018550138916680226,""dM_min"":-1.2186957704325323,""recovery_max"":0.02140741752630302,""recovery_mean"":-0.000540713819872812,""recovery_min"":-0.0355234884360286,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":2.062498680483259,""dM_mean"":2.062498680483259,""dM_min"":2.062498680483259,""recovery_max"":0.060119309349426685,""recovery_mean"":0.060119309349426685,""recovery_min"":0.060119309349426685},""shuffled_operation"":{""count"":1,""dM_max"":0.6249989288553479,""dM_mean"":0.6249989288553479,""dM_min"":0.6249989288553479,""recovery_max"":0.01821795296281644,""recovery_mean"":0.01821795296281644,""recovery_min"":0.01821795296281644},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,21,9,14,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",1.5937492830926203,0.04645583877572327,0.04297090797228975,0.0012525493149923021,0.5937485712274793,0.017307043329133742,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":0.953122414117388,""dM_mean"":0.04297090797228975,""dM_min"":-1.0781245217185642,""recovery_max"":0.027782350507380472,""recovery_mean"":0.0012525493149923021,""recovery_min"":-0.031426008778446424,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":1.5937492830926203,""dM_mean"":1.5937492830926203,""dM_min"":1.5937492830926203,""recovery_max"":0.04645583877572327,""recovery_mean"":0.04645583877572327,""recovery_min"":0.04645583877572327},""shuffled_operation"":{""count"":1,""dM_max"":0.5937485712274793,""dM_mean"":0.5937485712274793,""dM_min"":0.5937485712274793,""recovery_max"":0.017307043329133742,""recovery_mean"":0.017307043329133742,""recovery_min"":0.017307043329133742},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,20,10,15,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",11.265625305473804,0.3624025977487996,2.5834959108850626,0.0831081812141604,8.249999769032001,0.26539328857950595,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":8.687499232590199,""dM_mean"":2.5834959108850626,""dM_min"":-2.9296870944090188,""recovery_max"":0.27946715823236573,""recovery_mean"":0.0831081812141604,""recovery_min"":-0.09424476536505114,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":11.265625305473804,""dM_mean"":11.265625305473804,""dM_min"":11.265625305473804,""recovery_max"":0.3624025977487996,""recovery_mean"":0.3624025977487996,""recovery_min"":0.3624025977487996},""shuffled_operation"":{""count"":1,""dM_max"":8.249999769032001,""dM_mean"":8.249999769032001,""dM_min"":8.249999769032001,""recovery_max"":0.26539328857950595,""recovery_mean"":0.26539328857950595,""recovery_min"":0.26539328857950595},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,21,10,15,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",14.140624947845936,0.45488812879307133,3.8403319875764055,0.12353919563073618,11.000000305473804,0.3538577378394032,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":13.875000305473804,""dM_mean"":3.8403319875764055,""dM_min"":-4.250000291158358,""recovery_max"":0.44634328038816445,""recovery_mean"":0.12353919563073618,""recovery_min"":-0.13671776791658227,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":14.140624947845936,""dM_mean"":14.140624947845936,""dM_min"":14.140624947845936,""recovery_max"":0.45488812879307133,""recovery_mean"":0.45488812879307133,""recovery_min"":0.45488812879307133},""shuffled_operation"":{""count"":1,""dM_max"":11.000000305473804,""dM_mean"":11.000000305473804,""dM_min"":11.000000305473804,""recovery_max"":0.3538577378394032,""recovery_mean"":0.3538577378394032,""recovery_min"":0.3538577378394032},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,20,10,15,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",5.812289603287354,0.20329156070501242,-0.22750797201661044,-0.00795735482243183,0.890684180194512,0.031152710798270766,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.7344562637154013,""dM_mean"":-0.22750797201661044,""dM_min"":-3.640906675136648,""recovery_max"":0.13061693309396166,""recovery_mean"":-0.00795735482243183,""recovery_min"":-0.12734492788370333,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":5.812289603287354,""dM_mean"":5.812289603287354,""dM_min"":5.812289603287354,""recovery_max"":0.20329156070501242,""recovery_mean"":0.20329156070501242,""recovery_min"":0.20329156070501242},""shuffled_operation"":{""count"":1,""dM_max"":0.890684180194512,""dM_mean"":0.890684180194512,""dM_min"":0.890684180194512,""recovery_max"":0.031152710798270766,""recovery_mean"":0.031152710798270766,""recovery_min"":0.031152710798270766},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,21,10,15,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",5.828133292729035,0.20384571209349506,-0.059389724028733326,-0.0020772243834533996,5.030960180098191,0.1759636591883647,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.937322691315785,""dM_mean"":-0.059389724028733326,""dM_min"":-3.171758295618929,""recovery_max"":0.13771242136044567,""recovery_mean"":-0.0020772243834533996,""recovery_min"":-0.1109359199394945,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":5.828133292729035,""dM_mean"":5.828133292729035,""dM_min"":5.828133292729035,""recovery_max"":0.20384571209349506,""recovery_mean"":0.20384571209349506,""recovery_min"":0.20384571209349506},""shuffled_operation"":{""count"":1,""dM_max"":5.030960180098191,""dM_mean"":5.030960180098191,""dM_min"":5.030960180098191,""recovery_max"":0.1759636591883647,""recovery_mean"":0.1759636591883647,""recovery_min"":0.1759636591883647},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,20,11,0,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",1.695982162747896,0.04499760116396754,0.0945228564806797,0.0025078694164478743,0.33709454482050205,0.008943753192430768,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.212313569698381,""dM_mean"":0.0945228564806797,""dM_min"":-2.866500019943487,""recovery_max"":0.0852287294040221,""recovery_mean"":0.0025078694164478743,""recovery_min"":-0.07605364458841628,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":1.695982162747896,""dM_mean"":1.695982162747896,""dM_min"":1.695982162747896,""recovery_max"":0.04499760116396754,""recovery_mean"":0.04499760116396754,""recovery_min"":0.04499760116396754},""shuffled_operation"":{""count"":1,""dM_max"":0.33709454482050205,""dM_mean"":0.33709454482050205,""dM_min"":0.33709454482050205,""recovery_max"":0.008943753192430768,""recovery_mean"":0.008943753192430768,""recovery_min"":0.008943753192430768},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,21,11,0,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",1.3297946683251212,0.03528195722195165,-0.48582891159537667,-0.01288995608448673,-2.4357204435909807,-0.06462425105347118,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.8681842089499696,""dM_mean"":-0.48582891159537667,""dM_min"":-3.804119878599522,""recovery_max"":0.07609832929493208,""recovery_mean"":-0.01288995608448673,""recovery_min"":-0.10093046544769993,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":1.3297946683251212,""dM_mean"":1.3297946683251212,""dM_min"":1.3297946683251212,""recovery_max"":0.03528195722195165,""recovery_mean"":0.03528195722195165,""recovery_min"":0.03528195722195165},""shuffled_operation"":{""count"":1,""dM_max"":-2.4357204435909807,""dM_mean"":-2.4357204435909807,""dM_min"":-2.4357204435909807,""recovery_max"":-0.06462425105347118,""recovery_mean"":-0.06462425105347118,""recovery_min"":-0.06462425105347118},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,20,11,0,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",12.031249902327545,0.35565818117893594,0.5180667122506293,0.015314673546325756,-0.6875009856885299,-0.020323353941921255,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.359375663996616,""dM_mean"":0.5180667122506293,""dM_min"":-1.4062499174615368,""recovery_max"":0.069745975205165,""recovery_mean"":0.015314673546325756,""recovery_min"":-0.04157043465871671,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":12.031249902327545,""dM_mean"":12.031249902327545,""dM_min"":12.031249902327545,""recovery_max"":0.35565818117893594,""recovery_mean"":0.35565818117893594,""recovery_min"":0.35565818117893594},""shuffled_operation"":{""count"":1,""dM_max"":-0.6875009856885299,""dM_mean"":-0.6875009856885299,""dM_min"":-0.6875009856885299,""recovery_max"":-0.020323353941921255,""recovery_mean"":-0.020323353941921255,""recovery_min"":-0.020323353941921255},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,21,11,0,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",11.812499705818482,0.3491916629323241,-0.04760690287162106,-0.0014073171635814341,-1.18749969342025,-0.035103915598219286,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":1.6562508459901437,""dM_mean"":-0.04760690287162106,""dM_min"":-2.4374994554236764,""recovery_max"":0.04896076203578567,""recovery_mean"":-0.0014073171635814341,""recovery_min"":-0.0720554082060019,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":11.812499705818482,""dM_mean"":11.812499705818482,""dM_min"":11.812499705818482,""recovery_max"":0.3491916629323241,""recovery_mean"":0.3491916629323241,""recovery_min"":0.3491916629323241},""shuffled_operation"":{""count"":1,""dM_max"":-1.18749969342025,""dM_mean"":-1.18749969342025,""dM_min"":-1.18749969342025,""recovery_max"":-0.035103915598219286,""recovery_mean"":-0.035103915598219286,""recovery_min"":-0.035103915598219286},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,20,12,1,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",21.156483333092183,0.6297688565342612,3.1641764031373896,0.09418860988865851,4.984383463859558,0.1483710418759999,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":8.233953833580017,""dM_mean"":3.1641764031373896,""dM_min"":-3.009785132482648,""recovery_max"":0.24510158937514143,""recovery_mean"":0.09418860988865851,""recovery_min"":-0.08959281707903671,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":21.156483333092183,""dM_mean"":21.156483333092183,""dM_min"":21.156483333092183,""recovery_max"":0.6297688565342612,""recovery_mean"":0.6297688565342612,""recovery_min"":0.6297688565342612},""shuffled_operation"":{""count"":1,""dM_max"":4.984383463859558,""dM_mean"":4.984383463859558,""dM_min"":4.984383463859558,""recovery_max"":0.1483710418759999,""recovery_mean"":0.1483710418759999,""recovery_min"":0.1483710418759999},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,21,12,1,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",22.476786368060857,0.6690705551918239,2.891079213062767,0.08605927655815185,5.1251219511032104,0.15256042981852058,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":15.906354313716292,""dM_mean"":2.891079213062767,""dM_min"":-3.0628176033496857,""recovery_max"":0.47348731876006983,""recovery_mean"":0.08605927655815185,""recovery_min"":-0.09117144420771839,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":22.476786368060857,""dM_mean"":22.476786368060857,""dM_min"":22.476786368060857,""recovery_max"":0.6690705551918239,""recovery_mean"":0.6690705551918239,""recovery_min"":0.6690705551918239},""shuffled_operation"":{""count"":1,""dM_max"":5.1251219511032104,""dM_mean"":5.1251219511032104,""dM_min"":5.1251219511032104,""recovery_max"":0.15256042981852058,""recovery_mean"":0.15256042981852058,""recovery_min"":0.15256042981852058},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,20,12,1,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",19.335938535699825,0.6812543562861424,1.501223007793584,0.052891909639045075,14.453127503464202,0.5092204888588657,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.41406867054684,""dM_mean"":1.501223007793584,""dM_min"":-1.7890610695903888,""recovery_max"":0.15551888030695893,""recovery_mean"":0.052891909639045075,""recovery_min"":-0.0630331775760522,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":19.335938535699825,""dM_mean"":19.335938535699825,""dM_min"":19.335938535699825,""recovery_max"":0.6812543562861424,""recovery_mean"":0.6812543562861424,""recovery_min"":0.6812543562861424},""shuffled_operation"":{""count"":1,""dM_max"":14.453127503464202,""dM_mean"":14.453127503464202,""dM_min"":14.453127503464202,""recovery_max"":0.5092204888588657,""recovery_mean"":0.5092204888588657,""recovery_min"":0.5092204888588657},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,21,12,1,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",21.570313227432052,0.7599770668237096,1.5473654570163546,0.05451762563336761,14.843751072952728,0.5229831519895318,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.523438831103704,""dM_mean"":1.5473654570163546,""dM_min"":-1.7343754768025974,""recovery_max"":0.19460481622974127,""recovery_mean"":0.05451762563336761,""recovery_min"":-0.061106464877623334,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":21.570313227432052,""dM_mean"":21.570313227432052,""dM_min"":21.570313227432052,""recovery_max"":0.7599770668237096,""recovery_mean"":0.7599770668237096,""recovery_min"":0.7599770668237096},""shuffled_operation"":{""count"":1,""dM_max"":14.843751072952728,""dM_mean"":14.843751072952728,""dM_min"":14.843751072952728,""recovery_max"":0.5229831519895318,""recovery_mean"":0.5229831519895318,""recovery_min"":0.5229831519895318},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,20,13,2,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",18.140734605587568,0.483952583593128,1.4833893702567877,0.03957337637193792,8.921948105193223,0.23801681299400843,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.781290583699956,""dM_mean"":1.4833893702567877,""dM_min"":-1.687489151864611,""recovery_max"":0.15423137901055223,""recovery_mean"":0.03957337637193792,""recovery_min"":-0.045018283580352474,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":18.140734605587568,""dM_mean"":18.140734605587568,""dM_min"":18.140734605587568,""recovery_max"":0.483952583593128,""recovery_mean"":0.483952583593128,""recovery_min"":0.483952583593128},""shuffled_operation"":{""count"":1,""dM_max"":8.921948105193223,""dM_mean"":8.921948105193223,""dM_min"":8.921948105193223,""recovery_max"":0.23801681299400843,""recovery_mean"":0.23801681299400843,""recovery_min"":0.23801681299400843},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,21,13,2,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",19.984477402738776,0.533139350808592,2.403324969129443,0.06411511734843532,8.75006993124589,0.23343150329439677,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":7.078174030621085,""dM_mean"":2.403324969129443,""dM_min"":-3.109382033260772,""recovery_max"":0.18882921136974035,""recovery_mean"":0.06411511734843532,""recovery_min"":-0.0829510767392578,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":19.984477402738776,""dM_mean"":19.984477402738776,""dM_min"":19.984477402738776,""recovery_max"":0.533139350808592,""recovery_mean"":0.533139350808592,""recovery_min"":0.533139350808592},""shuffled_operation"":{""count"":1,""dM_max"":8.75006993124589,""dM_mean"":8.75006993124589,""dM_min"":8.75006993124589,""recovery_max"":0.23343150329439677,""recovery_mean"":0.23343150329439677,""recovery_min"":0.23343150329439677},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,20,13,2,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",16.09335086354986,0.6709828404997472,0.9298182917082158,0.038767073669664816,2.314695175504312,0.0965069833448196,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.125291730975732,""dM_mean"":0.9298182917082158,""dM_min"":-6.360420153592713,""recovery_max"":0.2553828397446085,""recovery_mean"":0.038767073669664816,""recovery_min"":-0.26518608943619987,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":16.09335086354986,""dM_mean"":16.09335086354986,""dM_min"":16.09335086354986,""recovery_max"":0.6709828404997472,""recovery_mean"":0.6709828404997472,""recovery_min"":0.6709828404997472},""shuffled_operation"":{""count"":1,""dM_max"":2.314695175504312,""dM_mean"":2.314695175504312,""dM_min"":2.314695175504312,""recovery_max"":0.0965069833448196,""recovery_mean"":0.0965069833448196,""recovery_min"":0.0965069833448196},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,21,13,2,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",18.420940104377223,0.7680274183237655,0.3126244042396138,0.01303430295808311,1.0539842208381742,0.04394394506999,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.981617595767602,""dM_mean"":0.3126244042396138,""dM_min"":-4.741612910991535,""recovery_max"":0.29108578104149085,""recovery_mean"":0.01303430295808311,""recovery_min"":-0.19769288114964972,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":18.420940104377223,""dM_mean"":18.420940104377223,""dM_min"":18.420940104377223,""recovery_max"":0.7680274183237655,""recovery_mean"":0.7680274183237655,""recovery_min"":0.7680274183237655},""shuffled_operation"":{""count"":1,""dM_max"":1.0539842208381742,""dM_mean"":1.0539842208381742,""dM_min"":1.0539842208381742,""recovery_max"":0.04394394506999,""recovery_mean"":0.04394394506999,""recovery_min"":0.04394394506999},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,20,14,3,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",28.703545702555857,0.7046429593559177,2.735541322717175,0.06715476732577307,5.398745287871861,0.132533725828726,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":10.156337980843091,""dM_mean"":2.735541322717175,""dM_min"":-1.5778720335038088,""recovery_max"":0.24932780518481154,""recovery_mean"":0.06715476732577307,""recovery_min"":-0.03873515943621077,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":28.703545702555857,""dM_mean"":28.703545702555857,""dM_min"":28.703545702555857,""recovery_max"":0.7046429593559177,""recovery_mean"":0.7046429593559177,""recovery_min"":0.7046429593559177},""shuffled_operation"":{""count"":1,""dM_max"":5.398745287871861,""dM_mean"":5.398745287871861,""dM_min"":5.398745287871861,""recovery_max"":0.132533725828726,""recovery_mean"":0.132533725828726,""recovery_min"":0.132533725828726},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,21,14,3,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",24.984802026963735,0.6133515706261271,2.7316424106669785,0.06705905298602602,3.945621681130433,0.09686101385178544,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":8.648608629322553,""dM_mean"":2.7316424106669785,""dM_min"":-4.140599723249579,""recovery_max"":0.2123145775099947,""recovery_mean"":0.06705905298602602,""recovery_min"":-0.1016475271986722,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":24.984802026963735,""dM_mean"":24.984802026963735,""dM_min"":24.984802026963735,""recovery_max"":0.6133515706261271,""recovery_mean"":0.6133515706261271,""recovery_min"":0.6133515706261271},""shuffled_operation"":{""count"":1,""dM_max"":3.945621681130433,""dM_mean"":3.945621681130433,""dM_min"":3.945621681130433,""recovery_max"":0.09686101385178544,""recovery_mean"":0.09686101385178544,""recovery_min"":0.09686101385178544},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,20,14,3,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",18.765627116932592,0.6401906967345922,1.8996587159590916,0.06480699149299632,12.031253576315066,0.41044706694943134,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.87500157213799,""dM_mean"":1.8996587159590916,""dM_min"":-1.374999761570507,""recovery_max"":0.20042609428118235,""recovery_mean"":0.06480699149299632,""recovery_min"":-0.046908214145182675,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":18.765627116932592,""dM_mean"":18.765627116932592,""dM_min"":18.765627116932592,""recovery_max"":0.6401906967345922,""recovery_mean"":0.6401906967345922,""recovery_min"":0.6401906967345922},""shuffled_operation"":{""count"":1,""dM_max"":12.031253576315066,""dM_mean"":12.031253576315066,""dM_min"":12.031253576315066,""recovery_max"":0.41044706694943134,""recovery_mean"":0.41044706694943134,""recovery_min"":0.41044706694943134},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,21,14,3,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",20.718751875487214,0.7068216860533787,0.9104005789343717,0.03105838015984409,11.234378576315066,0.3832616199467006,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.578125706182618,""dM_mean"":0.9104005789343717,""dM_min"":-1.6640632152357284,""recovery_max"":0.1561830823620604,""recovery_mean"":0.03105838015984409,""recovery_min"":-0.056769634317784645,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":20.718751875487214,""dM_mean"":20.718751875487214,""dM_min"":20.718751875487214,""recovery_max"":0.7068216860533787,""recovery_mean"":0.7068216860533787,""recovery_min"":0.7068216860533787},""shuffled_operation"":{""count"":1,""dM_max"":11.234378576315066,""dM_mean"":11.234378576315066,""dM_min"":11.234378576315066,""recovery_max"":0.3832616199467006,""recovery_mean"":0.3832616199467006,""recovery_min"":0.3832616199467006},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,20,15,4,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",9.640673069532568,0.255487268295622,1.2812593290432162,0.03395462573977776,2.218775987472327,0.05879973440762171,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.718775213246772,""dM_mean"":1.2812593290432162,""dM_min"":-2.3125014305060176,""recovery_max"":0.17805411646512576,""recovery_mean"":0.03395462573977776,""recovery_min"":-0.06128355034430667,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":9.640673069532568,""dM_mean"":9.640673069532568,""dM_min"":9.640673069532568,""recovery_max"":0.255487268295622,""recovery_mean"":0.255487268295622,""recovery_min"":0.255487268295622},""shuffled_operation"":{""count"":1,""dM_max"":2.218775987472327,""dM_mean"":2.218775987472327,""dM_min"":2.218775987472327,""recovery_max"":0.05879973440762171,""recovery_mean"":0.05879973440762171,""recovery_min"":0.05879973440762171},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D1->D2,21,15,4,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",8.875046026560085,0.23519740260559313,3.2173058854749144,0.08526175361646895,4.203154120843465,0.1113876963584089,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":10.03128457071034,""dM_mean"":3.2173058854749144,""dM_min"":-1.6249792575927131,""recovery_max"":0.2658388552316159,""recovery_mean"":0.08526175361646895,""recovery_min"":-0.04306354012474976,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":8.875046026560085,""dM_mean"":8.875046026560085,""dM_min"":8.875046026560085,""recovery_max"":0.23519740260559313,""recovery_mean"":0.23519740260559313,""recovery_min"":0.23519740260559313},""shuffled_operation"":{""count"":1,""dM_max"":4.203154120843465,""dM_mean"":4.203154120843465,""dM_min"":4.203154120843465,""recovery_max"":0.1113876963584089,""recovery_mean"":0.1113876963584089,""recovery_min"":0.1113876963584089},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,20,15,4,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",21.804689864684406,0.6872535610895496,3.5029373899467657,0.1104077246892542,10.63281226163781,0.3351314848574196,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":9.289058547523382,""dM_mean"":3.5029373899467657,""dM_min"":-1.234374642349394,""recovery_max"":0.2927782328284522,""recovery_mean"":0.1104077246892542,""recovery_min"":-0.03890577549774009,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":21.804689864684406,""dM_mean"":21.804689864684406,""dM_min"":21.804689864684406,""recovery_max"":0.6872535610895496,""recovery_mean"":0.6872535610895496,""recovery_min"":0.6872535610895496},""shuffled_operation"":{""count"":1,""dM_max"":10.63281226163781,""dM_mean"":10.63281226163781,""dM_min"":10.63281226163781,""recovery_max"":0.3351314848574196,""recovery_mean"":0.3351314848574196,""recovery_min"":0.3351314848574196},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|predecessor->successor,D2->D1,21,15,4,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",20.945314228591087,0.6601672337955623,2.4970713416402646,0.07870422292116237,11.13281226163781,0.3508907908909956,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":9.539064191338184,""dM_mean"":2.4970713416402646,""dM_min"":-3.1718727350307745,""recovery_max"":0.30065806373044957,""recovery_mean"":0.07870422292116237,""recovery_min"":-0.0999730262618115,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":20.945314228591087,""dM_mean"":20.945314228591087,""dM_min"":20.945314228591087,""recovery_max"":0.6601672337955623,""recovery_mean"":0.6601672337955623,""recovery_min"":0.6601672337955623},""shuffled_operation"":{""count"":1,""dM_max"":11.13281226163781,""dM_mean"":11.13281226163781,""dM_min"":11.13281226163781,""recovery_max"":0.3508907908909956,""recovery_mean"":0.3508907908909956,""recovery_min"":0.3508907908909956},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,20,0,5,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",14.367192327995326,0.37599585388509105,2.72680580973703,0.07136172854128964,8.085940003356882,0.21161266910178553,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.07812440395719,""dM_mean"":2.72680580973703,""dM_min"":-2.7343790531144805,""recovery_max"":0.15906723618034643,""recovery_mean"":0.07136172854128964,""recovery_min"":-0.07155992371021179,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":14.367192327995326,""dM_mean"":14.367192327995326,""dM_min"":14.367192327995326,""recovery_max"":0.37599585388509105,""recovery_mean"":0.37599585388509105,""recovery_min"":0.37599585388509105},""shuffled_operation"":{""count"":1,""dM_max"":8.085940003356882,""dM_mean"":8.085940003356882,""dM_min"":8.085940003356882,""recovery_max"":0.21161266910178553,""recovery_mean"":0.21161266910178553,""recovery_min"":0.21161266910178553},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,21,0,5,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",15.492187738437678,0.4054374873169657,3.431154087015628,0.08979483821935934,9.664068456743735,0.2529129970869084,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":7.031252503390988,""dM_mean"":3.431154087015628,""dM_min"":-1.6640629768344297,""recovery_max"":0.1840110251564413,""recovery_mean"":0.08979483821935934,""recovery_min"":-0.0435492729274774,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":15.492187738437678,""dM_mean"":15.492187738437678,""dM_min"":15.492187738437678,""recovery_max"":0.4054374873169657,""recovery_mean"":0.4054374873169657,""recovery_min"":0.4054374873169657},""shuffled_operation"":{""count"":1,""dM_max"":9.664068456743735,""dM_mean"":9.664068456743735,""dM_min"":9.664068456743735,""recovery_max"":0.2529129970869084,""recovery_mean"":0.2529129970869084,""recovery_min"":0.2529129970869084},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,20,0,5,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",12.929142832776051,0.42249783577837413,0.4990050630897258,0.01630646067760956,14.31021201612566,0.46762834045082746,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.468790798468035,""dM_mean"":0.4990050630897258,""dM_min"":-2.836237072942822,""recovery_max"":0.1787088522852467,""recovery_mean"":0.01630646067760956,""recovery_min"":-0.09268240289178102,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":12.929142832776051,""dM_mean"":12.929142832776051,""dM_min"":12.929142832776051,""recovery_max"":0.42249783577837413,""recovery_mean"":0.42249783577837413,""recovery_min"":0.42249783577837413},""shuffled_operation"":{""count"":1,""dM_max"":14.31021201612566,""dM_mean"":14.31021201612566,""dM_min"":14.31021201612566,""recovery_max"":0.46762834045082746,""recovery_mean"":0.46762834045082746,""recovery_min"":0.46762834045082746},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,21,0,5,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",13.802996516247731,0.45105357956038267,1.2049293465404958,0.0393746165359598,15.835430979748708,0.5174693639087229,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":8.703143384327632,""dM_mean"":1.2049293465404958,""dM_min"":-3.8517680169516098,""recovery_max"":0.2844008525472982,""recovery_mean"":0.0393746165359598,""recovery_min"":-0.1258678685919505,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":13.802996516247731,""dM_mean"":13.802996516247731,""dM_min"":13.802996516247731,""recovery_max"":0.45105357956038267,""recovery_mean"":0.45105357956038267,""recovery_min"":0.45105357956038267},""shuffled_operation"":{""count"":1,""dM_max"":15.835430979748708,""dM_mean"":15.835430979748708,""dM_min"":15.835430979748708,""recovery_max"":0.5174693639087229,""recovery_mean"":0.5174693639087229,""recovery_min"":0.5174693639087229},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,20,1,6,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",22.781252026574293,0.5953426695433925,-0.2302243001755926,-0.006016453762085316,3.4843763112585293,0.09105723831239082,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.296874761585059,""dM_mean"":-0.2302243001755926,""dM_min"":-2.999999165529516,""recovery_max"":0.11229026781634491,""recovery_mean"":-0.006016453762085316,""recovery_min"":-0.07839900589093585,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":22.781252026574293,""dM_mean"":22.781252026574293,""dM_min"":22.781252026574293,""recovery_max"":0.5953426695433925,""recovery_mean"":0.5953426695433925,""recovery_min"":0.5953426695433925},""shuffled_operation"":{""count"":1,""dM_max"":3.4843763112585293,""dM_mean"":3.4843763112585293,""dM_min"":3.4843763112585293,""recovery_max"":0.09105723831239082,""recovery_mean"":0.09105723831239082,""recovery_min"":0.09105723831239082},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,21,1,6,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",28.14062795114478,0.7353992900618116,0.6213388256726233,0.016237453267950213,8.312501548365617,0.21723067971043994,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.859377861021585,""dM_mean"":0.6213388256726233,""dM_min"":-4.67187356949762,""recovery_max"":0.1269901665073534,""recovery_mean"":0.016237453267950213,""recovery_min"":-0.12209011512578295,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":28.14062795114478,""dM_mean"":28.14062795114478,""dM_min"":28.14062795114478,""recovery_max"":0.7353992900618116,""recovery_mean"":0.7353992900618116,""recovery_min"":0.7353992900618116},""shuffled_operation"":{""count"":1,""dM_max"":8.312501548365617,""dM_mean"":8.312501548365617,""dM_min"":8.312501548365617,""recovery_max"":0.21723067971043994,""recovery_mean"":0.21723067971043994,""recovery_min"":0.21723067971043994},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,20,1,6,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",31.773577561740694,0.8864429577014938,0.6308261975624703,0.01759925961362936,19.703066468261113,0.5496908392508276,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.6094257829377057,""dM_mean"":0.6308261975624703,""dM_min"":-2.6407650709006703,""recovery_max"":0.10069845173758409,""recovery_mean"":0.01759925961362936,""recovery_min"":-0.07367403294436389,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":31.773577561740694,""dM_mean"":31.773577561740694,""dM_min"":31.773577561740694,""recovery_max"":0.8864429577014938,""recovery_mean"":0.8864429577014938,""recovery_min"":0.8864429577014938},""shuffled_operation"":{""count"":1,""dM_max"":19.703066468261113,""dM_mean"":19.703066468261113,""dM_min"":19.703066468261113,""recovery_max"":0.5496908392508276,""recovery_mean"":0.5496908392508276,""recovery_min"":0.5496908392508276},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,21,1,6,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",28.297014713309636,0.7894512151754902,0.1416027061355578,0.0039505378769963935,15.468780159972539,0.43155956267107337,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.5391604900401035,""dM_mean"":0.1416027061355578,""dM_min"":-3.6171507835297234,""recovery_max"":0.07083939258952664,""recovery_mean"":0.0039505378769963935,""recovery_min"":-0.10091396956398332,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":28.297014713309636,""dM_mean"":28.297014713309636,""dM_min"":28.297014713309636,""recovery_max"":0.7894512151754902,""recovery_mean"":0.7894512151754902,""recovery_min"":0.7894512151754902},""shuffled_operation"":{""count"":1,""dM_max"":15.468780159972539,""dM_mean"":15.468780159972539,""dM_min"":15.468780159972539,""recovery_max"":0.43155956267107337,""recovery_mean"":0.43155956267107337,""recovery_min"":0.43155956267107337},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,20,2,7,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",30.117189518439773,0.7162722280822883,1.134521298016253,0.026982135814477868,5.851563056117811,0.13916677402462488,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":7.00781392798126,""dM_mean"":1.134521298016253,""dM_min"":-2.046873927127308,""recovery_max"":0.16666570076560272,""recovery_mean"":0.026982135814477868,""recovery_min"":-0.048680470250697314,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":30.117189518439773,""dM_mean"":30.117189518439773,""dM_min"":30.117189518439773,""recovery_max"":0.7162722280822883,""recovery_mean"":0.7162722280822883,""recovery_min"":0.7162722280822883},""shuffled_operation"":{""count"":1,""dM_max"":5.851563056117811,""dM_mean"":5.851563056117811,""dM_min"":5.851563056117811,""recovery_max"":0.13916677402462488,""recovery_mean"":0.13916677402462488,""recovery_min"":0.13916677402462488},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,21,2,7,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",32.52344111280581,0.7734997190394993,1.8911136164943656,0.04497604807426753,8.88281320996066,0.21125850423864237,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.531251549591616,""dM_mean"":1.8911136164943656,""dM_min"":-1.234374403944912,""recovery_max"":0.15533169510148362,""recovery_mean"":0.04497604807426753,""recovery_min"":-0.029356926019276586,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":32.52344111280581,""dM_mean"":32.52344111280581,""dM_min"":32.52344111280581,""recovery_max"":0.7734997190394993,""recovery_mean"":0.7734997190394993,""recovery_min"":0.7734997190394993},""shuffled_operation"":{""count"":1,""dM_max"":8.88281320996066,""dM_mean"":8.88281320996066,""dM_min"":8.88281320996066,""recovery_max"":0.21125850423864237,""recovery_mean"":0.21125850423864237,""recovery_min"":0.21125850423864237},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,20,2,7,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",24.578165927462578,0.7117647583582613,0.7016467673239646,0.020319150064780894,5.32791423800245,0.15429229346719028,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.000024914558708,""dM_mean"":0.7016467673239646,""dM_min"":-3.265623211840648,""recovery_max"":0.11583764122760287,""recovery_mean"":0.020319150064780894,""recovery_min"":-0.09456993345739251,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":24.578165927462578,""dM_mean"":24.578165927462578,""dM_min"":24.578165927462578,""recovery_max"":0.7117647583582613,""recovery_mean"":0.7117647583582613,""recovery_min"":0.7117647583582613},""shuffled_operation"":{""count"":1,""dM_max"":5.32791423800245,""dM_mean"":5.32791423800245,""dM_min"":5.32791423800245,""recovery_max"":0.15429229346719028,""recovery_mean"":0.15429229346719028,""recovery_min"":0.15429229346719028},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,21,2,7,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",18.21877813341871,0.5276017850146514,0.032216286895419444,0.0009329588597047102,3.538997940745503,0.10248665508887948,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.937516687667994,""dM_mean"":0.032216286895419444,""dM_min"":-2.281307935777477,""recovery_max"":0.08506822118224766,""recovery_mean"":0.0009329588597047102,""recovery_min"":-0.06606492105398012,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":18.21877813341871,""dM_mean"":18.21877813341871,""dM_min"":18.21877813341871,""recovery_max"":0.5276017850146514,""recovery_mean"":0.5276017850146514,""recovery_min"":0.5276017850146514},""shuffled_operation"":{""count"":1,""dM_max"":3.538997940745503,""dM_mean"":3.538997940745503,""dM_min"":3.538997940745503,""recovery_max"":0.10248665508887948,""recovery_mean"":0.10248665508887948,""recovery_min"":0.10248665508887948},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,20,3,8,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",28.21875445535079,0.8062322672385941,0.7590327852219048,0.021686170603530765,0.8984403595295589,0.025669155922111355,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.054689993636202,""dM_mean"":0.7590327852219048,""dM_min"":-1.8593753576205927,""recovery_max"":0.11584571926062066,""recovery_mean"":0.021686170603530765,""recovery_min"":-0.053123833392220036,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":28.21875445535079,""dM_mean"":28.21875445535079,""dM_min"":28.21875445535079,""recovery_max"":0.8062322672385941,""recovery_mean"":0.8062322672385941,""recovery_min"":0.8062322672385941},""shuffled_operation"":{""count"":1,""dM_max"":0.8984403595295589,""dM_mean"":0.8984403595295589,""dM_min"":0.8984403595295589,""recovery_max"":0.025669155922111355,""recovery_mean"":0.025669155922111355,""recovery_min"":0.025669155922111355},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,21,3,8,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",28.921878974730134,0.8263210942032004,1.0527348300825565,0.030077471711284456,4.015626523896572,0.11472964484903667,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.531254006569725,""dM_mean"":1.0527348300825565,""dM_min"":-1.7265629768335202,""recovery_max"":0.1294615322916193,""recovery_mean"":0.030077471711284456,""recovery_min"":-0.04932927800003429,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":28.921878974730134,""dM_mean"":28.921878974730134,""dM_min"":28.921878974730134,""recovery_max"":0.8263210942032004,""recovery_mean"":0.8263210942032004,""recovery_min"":0.8263210942032004},""shuffled_operation"":{""count"":1,""dM_max"":4.015626523896572,""dM_mean"":4.015626523896572,""dM_min"":4.015626523896572,""recovery_max"":0.11472964484903667,""recovery_mean"":0.11472964484903667,""recovery_min"":0.11472964484903667},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,20,3,8,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",27.14079142097762,0.9639276303459432,0.22849663414575616,0.008115246739780186,27.67203646721464,0.9827952370641642,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.390629357054422,""dM_mean"":0.22849663414575616,""dM_min"":-1.9219696519594436,""recovery_max"":0.12042100286731919,""recovery_mean"":0.008115246739780186,""recovery_min"":-0.06826034007166586,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":27.14079142097762,""dM_mean"":27.14079142097762,""dM_min"":27.14079142097762,""recovery_max"":0.9639276303459432,""recovery_mean"":0.9639276303459432,""recovery_min"":0.9639276303459432},""shuffled_operation"":{""count"":1,""dM_max"":27.67203646721464,""dM_mean"":27.67203646721464,""dM_min"":27.67203646721464,""recovery_max"":0.9827952370641642,""recovery_mean"":0.9827952370641642,""recovery_min"":0.9827952370641642},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,21,3,8,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",27.86735319384752,0.9897320719762309,0.539245753156024,0.019151758434429487,26.53141167571448,0.9422850052389132,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.218818986242695,""dM_mean"":0.539245753156024,""dM_min"":-2.398604631151102,""recovery_max"":0.14983484177709783,""recovery_mean"":0.019151758434429487,""recovery_min"":-0.0851884251413257,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":27.86735319384752,""dM_mean"":27.86735319384752,""dM_min"":27.86735319384752,""recovery_max"":0.9897320719762309,""recovery_mean"":0.9897320719762309,""recovery_min"":0.9897320719762309},""shuffled_operation"":{""count"":1,""dM_max"":26.53141167571448,""dM_mean"":26.53141167571448,""dM_min"":26.53141167571448,""recovery_max"":0.9422850052389132,""recovery_mean"":0.9422850052389132,""recovery_min"":0.9422850052389132},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,20,4,9,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",25.34374935181131,0.7843273163427483,2.1445290402620714,0.06636795067765407,8.234374634176675,0.25483383965533923,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.484374039891009,""dM_mean"":2.1445290402620714,""dM_min"":-1.6484391689346012,""recovery_max"":0.2006755834849201,""recovery_mean"":0.06636795067765407,""recovery_min"":-0.05101517741424245,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":25.34374935181131,""dM_mean"":25.34374935181131,""dM_min"":25.34374935181131,""recovery_max"":0.7843273163427483,""recovery_mean"":0.7843273163427483,""recovery_min"":0.7843273163427483},""shuffled_operation"":{""count"":1,""dM_max"":8.234374634176675,""dM_mean"":8.234374634176675,""dM_min"":8.234374634176675,""recovery_max"":0.25483383965533923,""recovery_mean"":0.25483383965533923,""recovery_min"":0.25483383965533923},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,21,4,9,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",32.57812524245401,1.008213630437665,3.541502751799271,0.10960088464340259,12.562497974850885,0.3887787156667017,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":7.671872496398464,""dM_mean"":3.541502751799271,""dM_min"":-2.570314526567927,""recovery_max"":0.23742576849600577,""recovery_mean"":0.10960088464340259,""recovery_min"":-0.07954497445484415,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":32.57812524245401,""dM_mean"":32.57812524245401,""dM_min"":32.57812524245401,""recovery_max"":1.008213630437665,""recovery_mean"":1.008213630437665,""recovery_min"":1.008213630437665},""shuffled_operation"":{""count"":1,""dM_max"":12.562497974850885,""dM_mean"":12.562497974850885,""dM_min"":12.562497974850885,""recovery_max"":0.3887787156667017,""recovery_mean"":0.3887787156667017,""recovery_min"":0.3887787156667017},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,20,4,9,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",19.49283668026328,0.550661959941399,0.41037625003127687,0.01159290429927166,10.898877527564764,0.3078873208108683,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.132834158837795,""dM_mean"":0.41037625003127687,""dM_min"":-2.6484410408884287,""recovery_max"":0.11675030142342757,""recovery_mean"":0.01159290429927166,""recovery_min"":-0.07481700884722967,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":19.49283668026328,""dM_mean"":19.49283668026328,""dM_min"":19.49283668026328,""recovery_max"":0.550661959941399,""recovery_mean"":0.550661959941399,""recovery_min"":0.550661959941399},""shuffled_operation"":{""count"":1,""dM_max"":10.898877527564764,""dM_mean"":10.898877527564764,""dM_min"":10.898877527564764,""recovery_max"":0.3078873208108683,""recovery_mean"":0.3078873208108683,""recovery_min"":0.3078873208108683},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,21,4,9,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",11.497180294245481,0.3247890462776573,0.7011782668218984,0.01980790200060532,11.33604707941413,0.32023712121174164,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.429711904376745,""dM_mean"":0.7011782668218984,""dM_min"":-2.4609376063308446,""recovery_max"":0.12513693513420948,""recovery_mean"":0.01980790200060532,""recovery_min"":-0.0695201395170841,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":11.497180294245481,""dM_mean"":11.497180294245481,""dM_min"":11.497180294245481,""recovery_max"":0.3247890462776573,""recovery_mean"":0.3247890462776573,""recovery_min"":0.3247890462776573},""shuffled_operation"":{""count"":1,""dM_max"":11.33604707941413,""dM_mean"":11.33604707941413,""dM_min"":11.33604707941413,""recovery_max"":0.32023712121174164,""recovery_mean"":0.32023712121174164,""recovery_min"":0.32023712121174164},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,20,5,10,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",15.390623897362275,0.6936618716851067,0.7973628483298683,0.03593747787439972,2.421875436256414,0.10915494130096502,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.390625823555638,""dM_mean"":0.7973628483298683,""dM_min"":-2.226561903923539,""recovery_max"":0.24295776592672957,""recovery_mean"":0.03593747787439972,""recovery_min"":-0.10035207851210359,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":15.390623897362275,""dM_mean"":15.390623897362275,""dM_min"":15.390623897362275,""recovery_max"":0.6936618716851067,""recovery_mean"":0.6936618716851067,""recovery_min"":0.6936618716851067},""shuffled_operation"":{""count"":1,""dM_max"":2.421875436256414,""dM_mean"":2.421875436256414,""dM_min"":2.421875436256414,""recovery_max"":0.10915494130096502,""recovery_mean"":0.10915494130096502,""recovery_min"":0.10915494130096502},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,21,5,10,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",15.734374910641236,0.7091548739737016,1.3569338871731134,0.061157579199291996,5.875001104596777,0.26478876292111264,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.375000827681106,""dM_mean"":1.3569338871731134,""dM_min"":-2.88281118867053,""recovery_max"":0.24225354081177128,""recovery_mean"":0.061157579199291996,""recovery_min"":-0.12992950891293534,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":15.734374910641236,""dM_mean"":15.734374910641236,""dM_min"":15.734374910641236,""recovery_max"":0.7091548739737016,""recovery_mean"":0.7091548739737016,""recovery_min"":0.7091548739737016},""shuffled_operation"":{""count"":1,""dM_max"":5.875001104596777,""dM_mean"":5.875001104596777,""dM_min"":5.875001104596777,""recovery_max"":0.26478876292111264,""recovery_mean"":0.26478876292111264,""recovery_min"":0.26478876292111264},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,20,5,10,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",20.828092499417835,0.6147822768988913,0.851167301274586,0.025123883596834456,9.913894901765161,0.292628183824988,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.2502063048741547,""dM_mean"":0.851167301274586,""dM_min"":-1.7421693858486833,""recovery_max"":0.09593625688754338,""recovery_mean"":0.025123883596834456,""recovery_min"":-0.051423569479803956,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":20.828092499417835,""dM_mean"":20.828092499417835,""dM_min"":20.828092499417835,""recovery_max"":0.6147822768988913,""recovery_mean"":0.6147822768988913,""recovery_min"":0.6147822768988913},""shuffled_operation"":{""count"":1,""dM_max"":9.913894901765161,""dM_mean"":9.913894901765161,""dM_min"":9.913894901765161,""recovery_max"":0.292628183824988,""recovery_mean"":0.292628183824988,""recovery_min"":0.292628183824988},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,21,5,10,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",20.375015460667782,0.601408813462374,0.8389311451123831,0.02476270928641214,9.8748753171094,0.2914764437364999,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.922119566690526,""dM_mean"":0.8389311451123831,""dM_min"":-2.1173491382432985,""recovery_max"":0.1452860781400489,""recovery_mean"":0.02476270928641214,""recovery_min"":-0.06249774069495344,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":20.375015460667782,""dM_mean"":20.375015460667782,""dM_min"":20.375015460667782,""recovery_max"":0.601408813462374,""recovery_mean"":0.601408813462374,""recovery_min"":0.601408813462374},""shuffled_operation"":{""count"":1,""dM_max"":9.8748753171094,""dM_mean"":9.8748753171094,""dM_min"":9.8748753171094,""recovery_max"":0.2914764437364999,""recovery_mean"":0.2914764437364999,""recovery_min"":0.2914764437364999},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,20,6,11,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",16.015627705608495,0.6949142983290599,1.868895701924771,0.08109094249852286,7.812502372195013,0.3389826302135402,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.218749689520337,""dM_mean"":1.868895701924771,""dM_min"":-1.55468714433664,""recovery_max"":0.26983007824687033,""recovery_mean"":0.08109094249852286,""recovery_min"":-0.0674575074974783,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":16.015627705608495,""dM_mean"":16.015627705608495,""dM_min"":16.015627705608495,""recovery_max"":0.6949142983290599,""recovery_mean"":0.6949142983290599,""recovery_min"":0.6949142983290599},""shuffled_operation"":{""count"":1,""dM_max"":7.812502372195013,""dM_mean"":7.812502372195013,""dM_min"":7.812502372195013,""recovery_max"":0.3389826302135402,""recovery_mean"":0.3389826302135402,""recovery_min"":0.3389826302135402},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,21,6,11,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",20.812502176617272,0.9030495471289756,2.4335951209876043,0.10559311673596823,8.125002334360033,0.35254192966327175,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.250003456101695,""dM_mean"":2.4335951209876043,""dM_min"":-0.9218709458655212,""recovery_max"":0.2711861717870828,""recovery_mean"":0.10559311673596823,""recovery_min"":-0.03999976231164184,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":20.812502176617272,""dM_mean"":20.812502176617272,""dM_min"":20.812502176617272,""recovery_max"":0.9030495471289756,""recovery_mean"":0.9030495471289756,""recovery_min"":0.9030495471289756},""shuffled_operation"":{""count"":1,""dM_max"":8.125002334360033,""dM_mean"":8.125002334360033,""dM_min"":8.125002334360033,""recovery_max"":0.35254192966327175,""recovery_mean"":0.35254192966327175,""recovery_min"":0.35254192966327175},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,20,6,11,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",5.94534655768075,0.1447324775685065,0.27997748827669966,0.006815723044663285,1.0234219228441361,0.02491400443255885,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":1.3984547892177943,""dM_mean"":0.27997748827669966,""dM_min"":-1.085920294677635,""recovery_max"":0.03404373898937034,""recovery_mean"":0.006815723044663285,""recovery_min"":-0.02643545387401726,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":5.94534655768075,""dM_mean"":5.94534655768075,""dM_min"":5.94534655768075,""recovery_max"":0.1447324775685065,""recovery_mean"":0.1447324775685065,""recovery_min"":0.1447324775685065},""shuffled_operation"":{""count"":1,""dM_max"":1.0234219228441361,""dM_mean"":1.0234219228441361,""dM_min"":1.0234219228441361,""recovery_max"":0.02491400443255885,""recovery_mean"":0.02491400443255885,""recovery_min"":0.02491400443255885},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,21,6,11,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",2.6015919094497804,0.06333269877941862,0.114262510341689,0.0027815865828014806,1.218759695213521,0.029669273025137357,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":1.0781275710614864,""dM_mean"":0.114262510341689,""dM_min"":-1.2265493477734708,""recovery_max"":0.026245749172192145,""recovery_mean"":0.0027815865828014806,""recovery_min"":-0.02985890296570708,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":2.6015919094497804,""dM_mean"":2.6015919094497804,""dM_min"":2.6015919094497804,""recovery_max"":0.06333269877941862,""recovery_mean"":0.06333269877941862,""recovery_min"":0.06333269877941862},""shuffled_operation"":{""count"":1,""dM_max"":1.218759695213521,""dM_mean"":1.218759695213521,""dM_min"":1.218759695213521,""recovery_max"":0.029669273025137357,""recovery_mean"":0.029669273025137357,""recovery_min"":0.029669273025137357},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,20,7,12,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",21.851563349384833,0.659486764074239,1.5971682183423468,0.04820301793310659,6.195313930397333,0.1869764405894013,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.8984389305046534,""dM_mean"":1.5971682183423468,""dM_min"":-1.289062857625595,""recovery_max"":0.11765606122144708,""recovery_mean"":0.04820301793310659,""recovery_min"":-0.038904305338305585,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":21.851563349384833,""dM_mean"":21.851563349384833,""dM_min"":21.851563349384833,""recovery_max"":0.659486764074239,""recovery_mean"":0.659486764074239,""recovery_min"":0.659486764074239},""shuffled_operation"":{""count"":1,""dM_max"":6.195313930397333,""dM_mean"":6.195313930397333,""dM_min"":6.195313930397333,""recovery_max"":0.1869764405894013,""recovery_mean"":0.1869764405894013,""recovery_min"":0.1869764405894013},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,21,7,12,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",27.726563975233603,0.8367960526466838,3.2487796842549983,0.09804914947743422,7.648439041182883,0.2308321941473709,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":7.101560234623776,""dM_mean"":3.2487796842549983,""dM_min"":-1.734375357625595,""recovery_max"":0.21432722703303397,""recovery_mean"":0.09804914947743422,""recovery_min"":-0.052343970726598146,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":27.726563975233603,""dM_mean"":27.726563975233603,""dM_min"":27.726563975233603,""recovery_max"":0.8367960526466838,""recovery_mean"":0.8367960526466838,""recovery_min"":0.8367960526466838},""shuffled_operation"":{""count"":1,""dM_max"":7.648439041182883,""dM_mean"":7.648439041182883,""dM_min"":7.648439041182883,""recovery_max"":0.2308321941473709,""recovery_mean"":0.2308321941473709,""recovery_min"":0.2308321941473709},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,20,7,12,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",3.520180976600386,0.08170734007082309,0.11168781051219412,0.0025923990771913805,0.6441008175024763,0.01495030081845259,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":1.2476918121101335,""dM_mean"":0.11168781051219412,""dM_min"":-0.9121745764277875,""recovery_max"":0.028960323311024223,""recovery_mean"":0.0025923990771913805,""recovery_min"":-0.021172592777352853,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":3.520180976600386,""dM_mean"":3.520180976600386,""dM_min"":3.520180976600386,""recovery_max"":0.08170734007082309,""recovery_mean"":0.08170734007082309,""recovery_min"":0.08170734007082309},""shuffled_operation"":{""count"":1,""dM_max"":0.6441008175024763,""dM_mean"":0.6441008175024763,""dM_min"":0.6441008175024763,""recovery_max"":0.01495030081845259,""recovery_mean"":0.01495030081845259,""recovery_min"":0.01495030081845259},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,21,7,12,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",2.559119670302607,0.05940003158169582,-0.12929538531238904,-0.003001090593788171,0.7219810808310285,0.016757988889858712,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":0.9740097831236199,""dM_mean"":-0.12929538531238904,""dM_min"":-1.2351095371341216,""recovery_max"":0.02260785712751855,""recovery_mean"":-0.003001090593788171,""recovery_min"":-0.028668274627401583,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":2.559119670302607,""dM_mean"":2.559119670302607,""dM_min"":2.559119670302607,""recovery_max"":0.05940003158169582,""recovery_mean"":0.05940003158169582,""recovery_min"":0.05940003158169582},""shuffled_operation"":{""count"":1,""dM_max"":0.7219810808310285,""dM_mean"":0.7219810808310285,""dM_min"":0.7219810808310285,""recovery_max"":0.016757988889858712,""recovery_mean"":0.016757988889858712,""recovery_min"":0.016757988889858712},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,20,8,13,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",15.750001030675776,0.689466424745714,1.8220223616020803,0.07976020071451569,12.171876107044227,0.5328317049393544,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.523438732860086,""dM_mean"":1.8220223616020803,""dM_min"":-1.9531237134578987,""recovery_max"":0.19801643978479866,""recovery_mean"":0.07976020071451569,""recovery_min"":-0.0854992467099611,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":15.750001030675776,""dM_mean"":15.750001030675776,""dM_min"":15.750001030675776,""recovery_max"":0.689466424745714,""recovery_mean"":0.689466424745714,""recovery_min"":0.689466424745714},""shuffled_operation"":{""count"":1,""dM_max"":12.171876107044227,""dM_mean"":12.171876107044227,""dM_min"":12.171876107044227,""recovery_max"":0.5328317049393544,""recovery_mean"":0.5328317049393544,""recovery_min"":0.5328317049393544},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,21,8,13,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",15.156250881664164,0.6634746301017674,1.8442387203860449,0.08073273610875564,12.250001540109224,0.53625169601822,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.578125594249286,""dM_mean"":1.8442387203860449,""dM_min"":-3.3984371408369043,""recovery_max"":0.28796167861588595,""recovery_mean"":0.08073273610875564,""recovery_min"":-0.1487687715481586,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":15.156250881664164,""dM_mean"":15.156250881664164,""dM_min"":15.156250881664164,""recovery_max"":0.6634746301017674,""recovery_mean"":0.6634746301017674,""recovery_min"":0.6634746301017674},""shuffled_operation"":{""count"":1,""dM_max"":12.250001540109224,""dM_mean"":12.250001540109224,""dM_min"":12.250001540109224,""recovery_max"":0.53625169601822,""recovery_mean"":0.53625169601822,""recovery_min"":0.53625169601822},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,20,8,13,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",6.480117615777999,0.1622906442406702,0.695045991707957,0.017407008400053124,5.93740801513195,0.1486988090384831,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.6476695984601974,""dM_mean"":0.695045991707957,""dM_min"":-1.361516758799553,""recovery_max"":0.06630929102649527,""recovery_mean"":0.017407008400053124,""recovery_min"":-0.03409836750370774,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":6.480117615777999,""dM_mean"":6.480117615777999,""dM_min"":6.480117615777999,""recovery_max"":0.1622906442406702,""recovery_mean"":0.1622906442406702,""recovery_min"":0.1622906442406702},""shuffled_operation"":{""count"":1,""dM_max"":5.93740801513195,""dM_mean"":5.93740801513195,""dM_min"":5.93740801513195,""recovery_max"":0.1486988090384831,""recovery_mean"":0.1486988090384831,""recovery_min"":0.1486988090384831},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,21,8,13,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",6.412900426017586,0.16060723019218073,0.49004280735971406,0.012272827073118855,3.7424731701612473,0.09372798733776869,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.640487715601921,""dM_mean"":0.49004280735971406,""dM_min"":-2.801483526825905,""recovery_max"":0.06612942509426392,""recovery_mean"":0.012272827073118855,""recovery_min"":-0.07016146825656272,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":6.412900426017586,""dM_mean"":6.412900426017586,""dM_min"":6.412900426017586,""recovery_max"":0.16060723019218073,""recovery_mean"":0.16060723019218073,""recovery_min"":0.16060723019218073},""shuffled_operation"":{""count"":1,""dM_max"":3.7424731701612473,""dM_mean"":3.7424731701612473,""dM_min"":3.7424731701612473,""recovery_max"":0.09372798733776869,""recovery_mean"":0.09372798733776869,""recovery_min"":0.09372798733776869},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,20,9,14,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",16.429697871366443,0.6253345338899426,1.317381954583226,0.05014117952589034,11.835946722114386,0.45049070801957625,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.046879739193173,""dM_mean"":1.317381954583226,""dM_min"":-1.0546863080144249,""recovery_max"":0.23015168950775183,""recovery_mean"":0.05014117952589034,""recovery_min"":-0.04014265971206518,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":16.429697871366443,""dM_mean"":16.429697871366443,""dM_min"":16.429697871366443,""recovery_max"":0.6253345338899426,""recovery_mean"":0.6253345338899426,""recovery_min"":0.6253345338899426},""shuffled_operation"":{""count"":1,""dM_max"":11.835946722114386,""dM_mean"":11.835946722114386,""dM_min"":11.835946722114386,""recovery_max"":0.45049070801957625,""recovery_mean"":0.45049070801957625,""recovery_min"":0.45049070801957625},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,21,9,14,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",21.679695836426617,0.8251559217272472,3.817385318024776,0.14529438625196078,6.94532040336162,0.2643474476010697,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":8.835938524613084,""dM_mean"":3.817385318024776,""dM_min"":-1.2109358439356583,""recovery_max"":0.33630670156137,""recovery_mean"":0.14529438625196078,""recovery_min"":-0.046089709467989765,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":21.679695836426617,""dM_mean"":21.679695836426617,""dM_min"":21.679695836426617,""recovery_max"":0.8251559217272472,""recovery_mean"":0.8251559217272472,""recovery_min"":0.8251559217272472},""shuffled_operation"":{""count"":1,""dM_max"":6.94532040336162,""dM_mean"":6.94532040336162,""dM_min"":6.94532040336162,""recovery_max"":0.2643474476010697,""recovery_mean"":0.2643474476010697,""recovery_min"":0.2643474476010697},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,20,9,14,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",0.4334946982562542,0.012635839291639082,-0.17709635050232464,-0.0051621416203811105,0.6192586719989777,0.01805063150900953,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":0.6480774730443954,""dM_mean"":-0.17709635050232464,""dM_min"":-1.040385587431956,""recovery_max"":0.01889066424770835,""recovery_mean"":-0.0051621416203811105,""recovery_min"":-0.030325965085636557,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":0.4334946982562542,""dM_mean"":0.4334946982562542,""dM_min"":0.4334946982562542,""recovery_max"":0.012635839291639082,""recovery_mean"":0.012635839291639082,""recovery_min"":0.012635839291639082},""shuffled_operation"":{""count"":1,""dM_max"":0.6192586719989777,""dM_mean"":0.6192586719989777,""dM_min"":0.6192586719989777,""recovery_max"":0.01805063150900953,""recovery_mean"":0.01805063150900953,""recovery_min"":0.01805063150900953},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,21,9,14,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",-0.2234073308063671,-0.0065120499512419956,-0.20622961441767984,-0.006011340566426179,0.5013866275548935,0.014614805842482134,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":0.6557677686214447,""dM_mean"":-0.20622961441767984,""dM_min"":-1.1726236253743991,""recovery_max"":0.019114826940833964,""recovery_mean"":-0.006011340566426179,""recovery_min"":-0.034180541859940336,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":-0.2234073308063671,""dM_mean"":-0.2234073308063671,""dM_min"":-0.2234073308063671,""recovery_max"":-0.0065120499512419956,""recovery_mean"":-0.0065120499512419956,""recovery_min"":-0.0065120499512419956},""shuffled_operation"":{""count"":1,""dM_max"":0.5013866275548935,""dM_mean"":0.5013866275548935,""dM_min"":0.5013866275548935,""recovery_max"":0.014614805842482134,""recovery_mean"":0.014614805842482134,""recovery_min"":0.014614805842482134},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,20,10,15,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",4.703125118994649,0.15129428810606171,0.3343492504440633,0.01075564237498812,1.7656255811161827,0.05679820515043549,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.11718571093661,""dM_mean"":0.3343492504440633,""dM_min"":-2.4687498485436663,""recovery_max"":0.10027638667868467,""recovery_mean"":0.01075564237498812,""recovery_min"":-0.07941692840338543,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":4.703125118994649,""dM_mean"":4.703125118994649,""dM_min"":4.703125118994649,""recovery_max"":0.15129428810606171,""recovery_mean"":0.15129428810606171,""recovery_min"":0.15129428810606171},""shuffled_operation"":{""count"":1,""dM_max"":1.7656255811161827,""dM_mean"":1.7656255811161827,""dM_min"":1.7656255811161827,""recovery_max"":0.05679820515043549,""recovery_mean"":0.05679820515043549,""recovery_min"":0.05679820515043549},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,21,10,15,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",3.179687142594048,0.1022869880063064,1.3992908272032736,0.045013624813008586,-0.22656428865957423,-0.0072883204030799575,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.023436162387952,""dM_mean"":1.3992908272032736,""dM_min"":-3.039065718427082,""recovery_max"":0.161598337021745,""recovery_mean"":0.045013624813008586,""recovery_min"":-0.09776335367306768,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":3.179687142594048,""dM_mean"":3.179687142594048,""dM_min"":3.179687142594048,""recovery_max"":0.1022869880063064,""recovery_mean"":0.1022869880063064,""recovery_min"":0.1022869880063064},""shuffled_operation"":{""count"":1,""dM_max"":-0.22656428865957423,""dM_mean"":-0.22656428865957423,""dM_min"":-0.22656428865957423,""recovery_max"":-0.0072883204030799575,""recovery_mean"":-0.0072883204030799575,""recovery_min"":-0.0072883204030799575},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,20,10,15,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",5.145424589994946,0.17996718449789653,1.5430250459257309,0.053969088122475826,3.939350922839367,0.13778336110709336,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.240207773182192,""dM_mean"":1.5430250459257309,""dM_min"":-2.784409151034197,""recovery_max"":0.21825849431457525,""recovery_mean"":0.053969088122475826,""recovery_min"":-0.09738793497745052,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":5.145424589994946,""dM_mean"":5.145424589994946,""dM_min"":5.145424589994946,""recovery_max"":0.17996718449789653,""recovery_mean"":0.17996718449789653,""recovery_min"":0.17996718449789653},""shuffled_operation"":{""count"":1,""dM_max"":3.939350922839367,""dM_mean"":3.939350922839367,""dM_min"":3.939350922839367,""recovery_max"":0.13778336110709336,""recovery_mean"":0.13778336110709336,""recovery_min"":0.13778336110709336},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,21,10,15,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",6.746562138680019,0.2359688247106432,1.0812893183045276,0.03781934626372725,0.44489683114443324,0.015560781951558711,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":6.214746013763943,""dM_mean"":1.0812893183045276,""dM_min"":-2.7525896883125824,""recovery_max"":0.21736793978895358,""recovery_mean"":0.03781934626372725,""recovery_min"":-0.09627501241526205,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":6.746562138680019,""dM_mean"":6.746562138680019,""dM_min"":6.746562138680019,""recovery_max"":0.2359688247106432,""recovery_mean"":0.2359688247106432,""recovery_min"":0.2359688247106432},""shuffled_operation"":{""count"":1,""dM_max"":0.44489683114443324,""dM_mean"":0.44489683114443324,""dM_min"":0.44489683114443324,""recovery_max"":0.015560781951558711,""recovery_mean"":0.015560781951558711,""recovery_min"":0.015560781951558711},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,20,11,0,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",8.531250309846655,0.2263501393496189,0.8081051635387979,0.021440552056600164,9.500000345236913,0.25205290243142026,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.921875000633463,""dM_mean"":0.8081051635387979,""dM_min"":-2.7031251185699148,""recovery_max"":0.13058661412957825,""recovery_mean"":0.021440552056600164,""recovery_min"":-0.0717190007379766,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":8.531250309846655,""dM_mean"":8.531250309846655,""dM_min"":8.531250309846655,""recovery_max"":0.2263501393496189,""recovery_mean"":0.2263501393496189,""recovery_min"":0.2263501393496189},""shuffled_operation"":{""count"":1,""dM_max"":9.500000345236913,""dM_mean"":9.500000345236913,""dM_min"":9.500000345236913,""recovery_max"":0.25205290243142026,""recovery_mean"":0.25205290243142026,""recovery_min"":0.25205290243142026},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,21,11,0,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",12.437500313571945,0.32999030937922874,1.1406254046609519,0.030262940356202323,14.015625412641384,0.37186094065975894,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":7.718751669553967,""dM_mean"":1.1406254046609519,""dM_min"":-4.2499995225280145,""recovery_max"":0.20479302007961456,""recovery_mean"":0.030262940356202323,""recovery_min"":-0.1127604922164476,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":12.437500313571945,""dM_mean"":12.437500313571945,""dM_min"":12.437500313571945,""recovery_max"":0.32999030937922874,""recovery_mean"":0.32999030937922874,""recovery_min"":0.32999030937922874},""shuffled_operation"":{""count"":1,""dM_max"":14.015625412641384,""dM_mean"":14.015625412641384,""dM_min"":14.015625412641384,""recovery_max"":0.37186094065975894,""recovery_mean"":0.37186094065975894,""recovery_min"":0.37186094065975894},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,20,11,0,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",22.87500214065949,0.67621250675188,0.3225101227235996,0.00953378614781167,19.312502011904144,0.570900728962464,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.2500002628803486,""dM_mean"":0.3225101227235996,""dM_min"":-2.304687378089511,""recovery_max"":0.09607390684350028,""recovery_mean"":0.00953378614781167,""recovery_min"":-0.06812932386341607,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":22.87500214065949,""dM_mean"":22.87500214065949,""dM_min"":22.87500214065949,""recovery_max"":0.67621250675188,""recovery_mean"":0.67621250675188,""recovery_min"":0.67621250675188},""shuffled_operation"":{""count"":1,""dM_max"":19.312502011904144,""dM_mean"":19.312502011904144,""dM_min"":19.312502011904144,""recovery_max"":0.570900728962464,""recovery_mean"":0.570900728962464,""recovery_min"":0.570900728962464},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,21,11,0,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",24.140626625463483,0.7136258849108554,0.3813481581586302,0.011273109064121174,18.296876327265636,0.5408776152635902,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.859375500833266,""dM_mean"":0.3813481581586302,""dM_min"":-2.0468754749235814,""recovery_max"":0.14364896966835433,""recovery_mean"":0.011273109064121174,""recovery_min"":-0.06050809470512755,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":24.140626625463483,""dM_mean"":24.140626625463483,""dM_min"":24.140626625463483,""recovery_max"":0.7136258849108554,""recovery_mean"":0.7136258849108554,""recovery_min"":0.7136258849108554},""shuffled_operation"":{""count"":1,""dM_max"":18.296876327265636,""dM_mean"":18.296876327265636,""dM_min"":18.296876327265636,""recovery_max"":0.5408776152635902,""recovery_mean"":0.5408776152635902,""recovery_min"":0.5408776152635902},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,20,12,1,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",10.968748450140993,0.32650871415157906,1.0075673418517326,0.029992438855219166,5.039059976403223,0.1499986074898959,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.882812499865395,""dM_mean"":1.0075673418517326,""dM_min"":-2.562503337857379,""recovery_max"":0.0858131998148841,""recovery_mean"":0.029992438855219166,""recovery_min"":-0.07627849919761698,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":10.968748450140993,""dM_mean"":10.968748450140993,""dM_min"":10.968748450140993,""recovery_max"":0.32650871415157906,""recovery_mean"":0.32650871415157906,""recovery_min"":0.32650871415157906},""shuffled_operation"":{""count"":1,""dM_max"":5.039059976403223,""dM_mean"":5.039059976403223,""dM_min"":5.039059976403223,""recovery_max"":0.1499986074898959,""recovery_mean"":0.1499986074898959,""recovery_min"":0.1499986074898959},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,21,12,1,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",12.890625595631718,0.3837175778960492,2.6340329111992133,0.07840773291300529,7.74218802865289,0.2304631079330396,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":10.007812702340743,""dM_mean"":2.6340329111992133,""dM_min"":-1.1015632152502803,""recovery_max"":0.2979043663699949,""recovery_mean"":0.07840773291300529,""recovery_min"":-0.03279043097787742,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":12.890625595631718,""dM_mean"":12.890625595631718,""dM_min"":12.890625595631718,""recovery_max"":0.3837175778960492,""recovery_mean"":0.3837175778960492,""recovery_min"":0.3837175778960492},""shuffled_operation"":{""count"":1,""dM_max"":7.74218802865289,""dM_mean"":7.74218802865289,""dM_min"":7.74218802865289,""recovery_max"":0.2304631079330396,""recovery_mean"":0.2304631079330396,""recovery_min"":0.2304631079330396},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,20,12,1,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",21.250019371644157,0.7486922986111749,0.7919342762157839,0.027901861322543225,14.140531659260887,0.49820694119851966,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.078126306430931,""dM_mean"":0.7919342762157839,""dM_min"":-2.4532633188755426,""recovery_max"":0.143682775294912,""recovery_mean"":0.027901861322543225,""recovery_min"":-0.08643471430234737,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":21.250019371644157,""dM_mean"":21.250019371644157,""dM_min"":21.250019371644157,""recovery_max"":0.7486922986111749,""recovery_mean"":0.7486922986111749,""recovery_min"":0.7486922986111749},""shuffled_operation"":{""count"":1,""dM_max"":14.140531659260887,""dM_mean"":14.140531659260887,""dM_min"":14.140531659260887,""recovery_max"":0.49820694119851966,""recovery_mean"":0.49820694119851966,""recovery_min"":0.49820694119851966},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,21,12,1,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",20.273458123341698,0.7142855588835961,1.9843626721373084,0.06991415039664244,14.984372735158104,0.5279376112617692,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.343746198475856,""dM_mean"":1.9843626721373084,""dM_min"":-1.8281135557845118,""recovery_max"":0.1882737871698262,""recovery_mean"":0.06991415039664244,""recovery_min"":-0.06440909611729242,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":20.273458123341698,""dM_mean"":20.273458123341698,""dM_min"":20.273458123341698,""recovery_max"":0.7142855588835961,""recovery_mean"":0.7142855588835961,""recovery_min"":0.7142855588835961},""shuffled_operation"":{""count"":1,""dM_max"":14.984372735158104,""dM_mean"":14.984372735158104,""dM_min"":14.984372735158104,""recovery_max"":0.5279376112617692,""recovery_mean"":0.5279376112617692,""recovery_min"":0.5279376112617692},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,20,13,2,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",28.609375647978595,0.7632315648100024,1.2348624877627117,0.03294325749911633,6.390624761580057,0.170486996882049,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.218748211862021,""dM_mean"":1.2348624877627117,""dM_min"":-3.2968777418191166,""recovery_max"":0.13922405763406726,""recovery_mean"":0.03294325749911633,""recovery_min"":-0.08795302591839889,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":28.609375647978595,""dM_mean"":28.609375647978595,""dM_min"":28.609375647978595,""recovery_max"":0.7632315648100024,""recovery_mean"":0.7632315648100024,""recovery_min"":0.7632315648100024},""shuffled_operation"":{""count"":1,""dM_max"":6.390624761580057,""dM_mean"":6.390624761580057,""dM_min"":6.390624761580057,""recovery_max"":0.170486996882049,""recovery_mean"":0.170486996882049,""recovery_min"":0.170486996882049},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,21,13,2,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",32.14062547793583,0.8574370926277246,1.050536204129017,0.028025861201329688,4.9218748807870725,0.1313041680211424,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.8593738079071045,""dM_mean"":1.050536204129017,""dM_min"":-2.7968754768348845,""recovery_max"":0.12963678484426233,""recovery_mean"":0.028025861201329688,""recovery_min"":-0.07461412905437648,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":32.14062547793583,""dM_mean"":32.14062547793583,""dM_min"":32.14062547793583,""recovery_max"":0.8574370926277246,""recovery_mean"":0.8574370926277246,""recovery_min"":0.8574370926277246},""shuffled_operation"":{""count"":1,""dM_max"":4.9218748807870725,""dM_mean"":4.9218748807870725,""dM_min"":4.9218748807870725,""recovery_max"":0.1313041680211424,""recovery_mean"":0.1313041680211424,""recovery_min"":0.1313041680211424},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,20,13,2,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",23.266532681896933,0.9700555415614575,0.9473466023577828,0.03949788453488037,17.98180663587118,0.7497185512298372,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.2004436726128915,""dM_mean"":0.9473466023577828,""dM_min"":-0.9047640562148445,""recovery_max"":0.17512981918467305,""recovery_mean"":0.03949788453488037,""recovery_min"":-0.03772248312786737,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":23.266532681896933,""dM_mean"":23.266532681896933,""dM_min"":23.266532681896933,""recovery_max"":0.9700555415614575,""recovery_mean"":0.9700555415614575,""recovery_min"":0.9700555415614575},""shuffled_operation"":{""count"":1,""dM_max"":17.98180663587118,""dM_mean"":17.98180663587118,""dM_min"":17.98180663587118,""recovery_max"":0.7497185512298372,""recovery_mean"":0.7497185512298372,""recovery_min"":0.7497185512298372},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,21,13,2,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",23.55189758540655,0.9819533094756272,0.4443563185306516,0.018526624276675976,17.545803904547938,0.7315402144987639,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.6305023431195877,""dM_mean"":0.4443563185306516,""dM_min"":-2.3701504469354404,""recovery_max"":0.10967398580274877,""recovery_mean"":0.018526624276675976,""recovery_min"":-0.09881908949729401,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":23.55189758540655,""dM_mean"":23.55189758540655,""dM_min"":23.55189758540655,""recovery_max"":0.9819533094756272,""recovery_mean"":0.9819533094756272,""recovery_min"":0.9819533094756272},""shuffled_operation"":{""count"":1,""dM_max"":17.545803904547938,""dM_mean"":17.545803904547938,""dM_min"":17.545803904547938,""recovery_max"":0.7315402144987639,""recovery_mean"":0.7315402144987639,""recovery_min"":0.7315402144987639},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,20,14,3,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",25.921887347485153,0.6363560656200123,0.45189196989025504,0.011093489921849314,5.296881437292086,0.1300330715239329,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.562502861024768,""dM_mean"":0.45189196989025504,""dM_min"":-2.101565122610282,""recovery_max"":0.0629068484451981,""recovery_mean"":0.011093489921849314,""recovery_min"":-0.051591294072893264,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":25.921887347485153,""dM_mean"":25.921887347485153,""dM_min"":25.921887347485153,""recovery_max"":0.6363560656200123,""recovery_mean"":0.6363560656200123,""recovery_min"":0.6363560656200123},""shuffled_operation"":{""count"":1,""dM_max"":5.296881437292086,""dM_mean"":5.296881437292086,""dM_min"":5.296881437292086,""recovery_max"":0.1300330715239329,""recovery_mean"":0.1300330715239329,""recovery_min"":0.1300330715239329},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,21,14,3,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",28.328128860808192,0.6954268563314899,1.2116634212330126,0.02974510911399081,2.7031235694885254,0.06635894433556068,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.5156261920960787,""dM_mean"":1.2116634212330126,""dM_min"":-1.6015819311187443,""recovery_max"":0.08630506034546016,""recovery_mean"":0.02974510911399081,""recovery_min"":-0.03931721339548613,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":28.328128860808192,""dM_mean"":28.328128860808192,""dM_min"":28.328128860808192,""recovery_max"":0.6954268563314899,""recovery_mean"":0.6954268563314899,""recovery_min"":0.6954268563314899},""shuffled_operation"":{""count"":1,""dM_max"":2.7031235694885254,""dM_mean"":2.7031235694885254,""dM_min"":2.7031235694885254,""recovery_max"":0.06635894433556068,""recovery_mean"":0.06635894433556068,""recovery_min"":0.06635894433556068},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,20,14,3,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",22.843797244164307,0.7793177591496228,0.18249846355221422,0.0062259479955808755,15.999832510980923,0.5458354180766625,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":3.79688954131052,""dM_mean"":0.18249846355221422,""dM_min"":-3.2187482118331445,""recovery_max"":0.12953115532614254,""recovery_mean"":0.0062259479955808755,""recovery_min"":-0.10980782296837564,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":22.843797244164307,""dM_mean"":22.843797244164307,""dM_min"":22.843797244164307,""recovery_max"":0.7793177591496228,""recovery_mean"":0.7793177591496228,""recovery_min"":0.7793177591496228},""shuffled_operation"":{""count"":1,""dM_max"":15.999832510980923,""dM_mean"":15.999832510980923,""dM_min"":15.999832510980923,""recovery_max"":0.5458354180766625,""recovery_mean"":0.5458354180766625,""recovery_min"":0.5458354180766625},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,21,14,3,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",19.578161358866055,0.6679103598837512,-0.08356360821417752,-0.00285077840622868,14.343629241022427,0.4893339263480902,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":4.093761084779544,""dM_mean"":-0.08356360821417752,""dM_min"":-2.031248927145498,""recovery_max"":0.13965894903481207,""recovery_mean"":-0.00285077840622868,""recovery_min"":-0.0692962008574339,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":19.578161358866055,""dM_mean"":19.578161358866055,""dM_min"":19.578161358866055,""recovery_max"":0.6679103598837512,""recovery_mean"":0.6679103598837512,""recovery_min"":0.6679103598837512},""shuffled_operation"":{""count"":1,""dM_max"":14.343629241022427,""dM_mean"":14.343629241022427,""dM_min"":14.343629241022427,""recovery_max"":0.4893339263480902,""recovery_mean"":0.4893339263480902,""recovery_min"":0.4893339263480902},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,20,15,4,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",8.796881318070518,0.2331259613581729,1.4223621595888432,0.03769398879719863,12.67188023241215,0.33581722369361955,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.3515557016598905,""dM_mean"":1.4223621595888432,""dM_min"":-2.9999998808089003,""recovery_max"":0.1418214617887917,""recovery_mean"":0.03769398879719863,""recovery_min"":-0.07950293189147839,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":8.796881318070518,""dM_mean"":8.796881318070518,""dM_min"":8.796881318070518,""recovery_max"":0.2331259613581729,""recovery_mean"":0.2331259613581729,""recovery_min"":0.2331259613581729},""shuffled_operation"":{""count"":1,""dM_max"":12.67188023241215,""dM_mean"":12.67188023241215,""dM_min"":12.67188023241215,""recovery_max"":0.33581722369361955,""recovery_mean"":0.33581722369361955,""recovery_min"":0.33581722369361955},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D1->D2,21,15,4,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",8.54688131808598,0.2265007167710694,1.8686517186991125,0.049521098741034594,7.468752980224053,0.1979292610308118,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.6250058412560975,""dM_mean"":1.8686517186991125,""dM_min"":-1.4999985694871611,""recovery_max"":0.14906815801804976,""recovery_mean"":0.049521098741034594,""recovery_min"":-0.039751429615089796,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":8.54688131808598,""dM_mean"":8.54688131808598,""dM_min"":8.54688131808598,""recovery_max"":0.2265007167710694,""recovery_mean"":0.2265007167710694,""recovery_min"":0.2265007167710694},""shuffled_operation"":{""count"":1,""dM_max"":7.468752980224053,""dM_mean"":7.468752980224053,""dM_min"":7.468752980224053,""recovery_max"":0.1979292610308118,""recovery_mean"":0.1979292610308118,""recovery_min"":0.1979292610308118},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,20,15,4,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",12.719213953255348,0.40089197039176255,0.5618900767138086,0.01770999535232483,7.968871191157632,0.2511677596872012,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":5.531576278924149,""dM_mean"":0.5618900767138086,""dM_min"":-2.3907459974284393,""recovery_max"":0.17434760685527065,""recovery_mean"":0.01770999535232483,""recovery_min"":-0.07535299564404344,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":12.719213953255348,""dM_mean"":12.719213953255348,""dM_min"":12.719213953255348,""recovery_max"":0.40089197039176255,""recovery_mean"":0.40089197039176255,""recovery_min"":0.40089197039176255},""shuffled_operation"":{""count"":1,""dM_max"":7.968871191157632,""dM_mean"":7.968871191157632,""dM_min"":7.968871191157632,""recovery_max"":0.2511677596872012,""recovery_mean"":0.2511677596872012,""recovery_min"":0.2511677596872012},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"
transparent|integer_mod16--letters16|successor->predecessor,D2->D1,21,15,4,38,1,1,32,1,1,1,1,"[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]",18.656848765923314,0.5880379786486611,-0.3857293017462382,-0.012157652224673113,9.859836988164716,0.3107683770753204,"{""cached_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""identity_patch"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""inline_self_replacement"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0},""matched_random"":{""count"":32,""dM_max"":2.96918666361762,""dM_mean"":-0.3857293017462382,""dM_min"":-3.8847520351437197,""recovery_max"":0.09358464260552521,""recovery_mean"":-0.012157652224673113,""recovery_min"":-0.12244199237277427,""replicate_ids"":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31]},""real"":{""count"":1,""dM_max"":18.656848765923314,""dM_mean"":18.656848765923314,""dM_min"":18.656848765923314,""recovery_max"":0.5880379786486611,""recovery_mean"":0.5880379786486611,""recovery_min"":0.5880379786486611},""shuffled_operation"":{""count"":1,""dM_max"":9.859836988164716,""dM_mean"":9.859836988164716,""dM_min"":9.859836988164716,""recovery_max"":0.3107683770753204,""recovery_mean"":0.3107683770753204,""recovery_min"":0.3107683770753204},""zero_delta"":{""count"":1,""dM_max"":0.0,""dM_mean"":0.0,""dM_min"":0.0,""recovery_max"":0.0,""recovery_mean"":0.0,""recovery_min"":0.0}}"


==> anc/supplement_s4_registered_norm_contract.csv <==
field,value
comparison,exact int16 bit-pattern equality
control_vector_persisted_on_failure,false
failure_signature,fp16_registered_norm_match_failed
precise_norm_accumulation_dtype,float32
registered_scalar_dtype,float16
scientific_effect_value_persisted_on_failure,false

